Reading the Count: Prediction Markets and Brazil's 2026 Presidential Election

We rebuild the public count of Brazil's 2026 presidential runoff minute by minute from the electoral court's section-level records and compare it with every trade on Kalshi and Polymarket. A projection published live on the night gave the eventual winner, Lula, a probability of 0.998 from 19:15, with 1.6% of sections counted. The markets reached 0.9 at 20:24, with 46% counted. Read as the projection's central estimate with a wider uncertainty, their prices imply a standard deviation of the final margin about four times the live projection's, and about twice that of a section-level projection calibrated on the 2018 runoff, the earlier night with the largest errors. Valued at these projections, takers' purchases of Lula after the count resumed had an expected profit of 4 to 18 cents per Kalshi contract after fees; valued at a state-level extrapolation of the count, it was zero. During a two-hour suspension of the count the markets gave Lula 0.25 to 0.44, below every reading we compute afterwards from the sections then public, none of which was available live. On the first-round night, when the headline count showed the eventual leader ahead from its first file, the same markets were faster than our projection.

==> anc/README.md <==
# Reading the Count: replication code and results

Ancillary files for "Reading the Count: Prediction Markets and Brazil's 2026 Presidential
Election" (Raphael Coelho, FGV EESP).

- `code/`: every script used for the paper (Python 3; pandas, numpy, pyarrow, scipy, matplotlib).
  Each script's docstring states its inputs, method and usage
  (`python -I <script>.py <inputs> <out_dir>`).
- `results/`: the outputs behind the numbers in the paper.

Raw inputs are not included because of their size and their sources' terms. All are public:
TSE section-level files (`fetch_tse_bu.py`) and result-file versions (`fetch_tse_uf.py`,
`fetch_tse_wayback.py`), Kalshi trades (`fetch_kalshi_trades.py`), Polymarket fills
(`fetch_pm_dataapi.py`, `fetch_pm_chain.py`) and prices (`fetch_prices.py`), Polymarket
order-book snapshots (`fetch_hf_orderbook.py`), and the Arvor projection snapshots
(`parse_arvor_snapshots.py`). The `build_*.py` scripts turn them into the derived tables the
analyses read.

## Where each result comes from

| Paper | Script | Output in `results/` |
|---|---|---|
| Section-level projection, 2022 and 2026 | `bu_projection.py`, `bu_calibrate.py` | `bu/bu_projection_*.csv`, `bu/error_curve_2022.csv` |
| Projection against markets, runoff night | `bu_calibrate.py` | `bu/tse_projection_vs_market_2026.csv` |
| 2018 calibration (pseudo receipt orders) | `calib_2018.py` | `bu/calib2018_*.csv` |
| 2026 runoff re-scored under 2018 calibration | `calib_2018_rescore.py` | `bu/calib2018_rescore.csv` |
| Table 1: crossings and log scores | `night_pricing.py`, `runoff_ranges.py`, `calib_2018_rescore.py` | `night_pricing/crossings.csv`, `belief_tests/runoff_ranges_*.csv` |
| Implied discount | `runoff_ranges.py`, `night_inference.py` | `belief_tests/runoff_ranges_ratio.csv`, `belief_tests/ratio_ci.csv` |
| Expected profit, book depth | `tradeability.py`, `ev_live.py` | `belief_tests/tradeability.json`, `belief_tests/ev_live.csv` |
| Count-update regressions | `movement_tests.py` | `belief_tests/movement_tests.csv` |
| Headline timing | `headline_timing.py` | `belief_tests/headline_timing.csv` |
| Suspension: printed sheets, volunteer tally | `bu_reconstruct.py`, `pause_forensics.py` | `bu/bu_paths_2t.csv`, `bu/parallel_tally_reread.csv` |
| Table 2: stages of the count | `table_stage.py` | `bu/table_stage.csv` |
| First round; regional extrapolation | `night_round1.py`, `election_night_geo.py` | `bu/night_round1_2026*.csv`, `geo_crossings.csv` |
| 2022 runoff | `night2022.py`, `pm2022_trades.py` | `bu/night_2022.csv` |
| Polls before the vote | `polls_clean.py`, `polls_pricing.py`, `polls_history_benchmark.py`, `polls_robustness.py`, `final_error.py` | `polls_pricing/*.csv`, `final_*.csv` |
| Appendix A: Romania, Peru, United States | `romania_transfer.py`, `peru_check.py`, `us_prior_adjusted.py` | `comparison/*.csv` |
| Appendix B: data checks | `data_scrutiny.py`, `bu_reconstruct.py` | `scrutiny/*.csv`, `bu/validation_2t.csv` |
| Figures 1 and 2 | `fig_runoff.py`, `fig_pause.py` | (figures in the paper) |

Note: the `head_share` column of `bu/tse_projection_vs_market_2026.csv` is not the headline
used in the paper. The headline (Figure 1, bottom) is rebuilt in `fig_runoff.py` from the
archived national file versions, with the visibility rules described in Section 2.


==> anc/code/bu_calibrate.py <==
"""Ex-ante uncertainty for the TSE same-section projection, and the market against it.

Calibration (2022 runoff only, so ex ante for 2026): every UF on every minute is one draw of
the projection error for a state whose share x of sections has been counted,
  e_u,t = projected two-party Lula share - final share.
e(x) = RMS error by bin of x, forced non-increasing in x. For 2026, with w_u the UF's share of
the projected two-party vote, the sd of the national margin (pp) is
  independent errors   200 * sqrt(sum_u (w_u e(x_u))^2)
  common errors        200 * sum_u w_u e(x_u)          (conservative)
and P_tse = Phi(M_t / sd_t). The 2022 national path is the in-sample check.

Market comparison (2026): crossings, mean log score of P(Lula), market-implied sd
(M_t / Phi^-1(p)) against the conservative sd, and the printed-BU information set during the pause.
Usage: python -I bu_calibrate.py <bu_results_dir> <night_minute_csv> <out_dir>
"""
import math
import sys
from pathlib import Path

import numpy as np
import pandas as pd
from statistics import NormalDist

N = NormalDist()
BINS = [0, 1e-9, .005, .01, .02, .05, .1, .2, .3, .5, .7, .9, .99, 1.0001]


def err_curve(U):
    U = U.assign(e=U.share_proj - U.share_final, b=pd.cut(U.x, BINS, right=False))
    g = U.groupby("b", observed=True).agg(rms=("e", lambda v: math.sqrt((v ** 2).mean())), n=("e", "size"),
                                          mean=("e", "mean"))
    g["rms_mono"] = g.rms[::-1].cummax()[::-1].clip(lower=5e-4)
    return g


def national_sd(U, g):
    U = U.assign(b=pd.cut(U.x, BINS, right=False))
    U["e"] = U.b.map(g.rms_mono).astype(float)
    U["w"] = U.T_proj / U.groupby(["t", "set"]).T_proj.transform("sum")
    a = U.groupby(["t", "set"]).apply(lambda h: pd.Series({
        "sd_ind": 200 * math.sqrt(((h.w * h.e) ** 2).sum()), "sd_cons": 200 * (h.w * h.e).sum()}), include_groups=False)
    return a.unstack("set")


def phi_p(m, s):
    return np.array([N.cdf(a / b) if b > 0 and not np.isnan(a) else np.nan for a, b in zip(m, s)])


def first_perm(p, thr):
    above = p >= thr
    if not above.any():
        return None
    bad = np.where(~above.values)[0]
    k = bad[-1] + 1 if len(bad) else 0
    return p.index[k] if k < len(p) else None


def main(res, minute_csv, out):
    res, out = Path(res), Path(out)
    out.mkdir(parents=True, exist_ok=True)
    U22 = pd.read_csv(res / "bu_projection_uf_2022.csv", parse_dates=["t"])
    g = err_curve(U22[U22.set == "public"])
    print("2022 calibration, UF projection error of the two-party share by fraction counted:")
    print(g.round(4).to_string())
    g.to_csv(out / "error_curve_2022.csv")

    # in-sample check on 2022
    N22 = pd.read_csv(res / "bu_projection_2022.csv", parse_dates=["t"]).set_index("t")
    S22 = national_sd(U22[U22.set == "public"], g)
    N22 = N22.join(S22["sd_ind"]["public"].rename("sd_ind")).join(S22["sd_cons"]["public"].rename("sd_cons"))
    z = ((N22.M_public - N22.final_margin) / N22.sd_cons).dropna()
    print(f"\n2022 national: error/sd_cons over the night: |z|>1 share {np.mean(np.abs(z) > 1):.2f}, "
          f"max |z| {np.abs(z).max():.2f}")
    print(N22[["pct_public", "M_public", "sd_ind", "sd_cons"]].dropna().iloc[::20].round(2).to_string())

    # 2026
    U26 = pd.read_csv(res / "bu_projection_uf_2026.csv", parse_dates=["t"])
    N26 = pd.read_csv(res / "bu_projection_2026.csv", parse_dates=["t"]).set_index("t")
    S26 = national_sd(U26, g)
    for st in S26["sd_ind"].columns:
        N26[f"sd_ind_{st}"] = S26["sd_ind"][st]
        N26[f"sd_cons_{st}"] = S26["sd_cons"][st]
        for v in ("ind", "cons"):
            N26[f"P_{v}_{st}"] = phi_p(N26[f"M_{st}"], N26[f"sd_{v}_{st}"])
    dom = U26[(U26.set == "public") & (U26.uf != "ZZ")].groupby("t").x.max()
    no_dom = dom.reindex(N26.index).fillna(0) <= 0
    for c in [c for c in N26 if c.startswith(("P_", "sd_")) and c.endswith("_public")]:
        N26.loc[no_dom, c] = np.nan
    print(f"public projection has no domestic sections until {N26.index[~no_dom.values][0]}; P_tse undefined before")
    B = pd.read_csv(minute_csv, parse_dates=["t"]).set_index("t")
    keep = [c for c in ("kalshi", "polymarket", "P_arvor", "pct_counted", "head_share") if c in B]
    D = N26.join(B[keep], how="left")
    D.to_csv(out / "tse_projection_vs_market_2026.csv")
    final = float(N26.final_margin.iloc[0])
    print(f"\n2026 final margin {final:.2f} pp")
    pd.set_option("display.width", 250)
    cols = [c for c in ["pct_public", "M_public", "sd_cons_public", "P_ind_public", "P_cons_public",
                        "pct_printed", "M_printed", "sd_cons_printed", "P_cons_printed", "kalshi", "polymarket"] if c in D]
    print(D.loc["2026-10-25 17:00":"2026-10-25 21:15", cols].iloc[::5].round(3).to_string())

    W = D.loc["2026-10-25 19:02":"2026-10-25 21:30"]
    print("\nmean log score of P(Lula), 19:02-21:30:")
    for c in ("P_ind_public", "P_cons_public", "P_arvor", "kalshi", "polymarket"):
        if c in W:
            p = W[c].clip(1e-6, 1 - 1e-6).dropna()
            print(f"  {c:15s} {np.log(p).mean():+.4f}  (n={len(p)})")
    print("\nfirst time P(Lula) >= threshold and stays (crossings):")
    for c in ("P_ind_public", "P_cons_public", "kalshi", "polymarket"):
        if c in D:
            p = D.loc["2026-10-25 17:00":"2026-10-26 00:00", c].ffill().dropna()
            print(f"  {c:15s} " + "  ".join(f"{thr}: {first_perm(p, thr)}" for thr in (0.5, 0.9, 0.99)))
    for mk in ("kalshi", "polymarket"):
        p = W[mk].clip(0.005, 0.995)
        imp = W.M_public / pd.Series([N.inv_cdf(x) for x in p], index=p.index)
        r = (imp / W.sd_cons_public).where(W.M_public.abs() > 0.5).dropna()
        print(f"  {mk}: implied sd / TSE conservative sd, 19:02-21:30: median {r.median():.2f}, share > 1 {np.mean(r > 1):.2f}")
    # which news moves the market: the projection's mean (dM) or its precision (d log sd)?
    lg = lambda p: np.log(np.clip(p, .005, .995) / (1 - np.clip(p, .005, .995)))
    G = D.loc["2026-10-25 19:02":"2026-10-25 21:10"]
    print("\nd logit market(t, t+h) = a + b dM(t-1, t) + c d log sd_cons(t-1, t); Newey-West")
    for mk in ("kalshi", "polymarket"):
        for h in (1, 5, 15, 30):
            Z = pd.concat([lg(G[mk]).shift(-h) - lg(G[mk]), G.M_public.diff(), np.log(G.sd_cons_public).diff()], axis=1).dropna()
            X = np.column_stack([np.ones(len(Z)), Z.iloc[:, 1:].values])
            b = np.linalg.lstsq(X, Z.iloc[:, 0].values, rcond=None)[0]
            u = Z.iloc[:, 0].values - X @ b
            S = (X * u[:, None]).T @ (X * u[:, None])
            for L in range(1, h):
                g = (X[L:] * u[L:, None]).T @ (X[:-L] * u[:-L, None])
                S += (1 - L / h) * (g + g.T)
            Xi = np.linalg.pinv(X.T @ X)
            se = np.sqrt(np.diag(Xi @ S @ Xi))
            print(f"  {mk:10s} h={h:2d}: dM {b[1]:+.3f} ({se[1]:.3f}), dlog sd {b[2]:+.3f} ({se[2]:.3f}), n={len(Z)}")

    # how much wider than the 2022 calibration would the TSE model's errors need to be?
    print("\nTSE model with sd x k (conservative): log score 19:02-21:30 and permanent crossings")
    for kf in (1, 2, 3, 5, 9):
        p = pd.Series(phi_p(D.M_public, kf * D.sd_cons_public), index=D.index)
        w = p.loc["2026-10-25 19:02":"2026-10-25 21:30"].clip(1e-6, 1 - 1e-6)
        pp_ = p.loc["2026-10-25 19:02":"2026-10-26 00:00"].dropna()
        print(f"  k={kf}: log score {np.log(w).mean():+.4f}; " + "  ".join(f"{thr}: {first_perm(pp_, thr)}" for thr in (0.9, 0.99)))
    if "P_cons_printed" in D:
        Pz = D.loc["2026-10-25 17:00":"2026-10-25 19:05"]
        print("\npause: printed-BU projection vs market")
        print(Pz[["pct_printed", "M_printed", "sd_cons_printed", "P_cons_printed", "P_ind_printed", "pct_public",
                  "kalshi", "polymarket"]].iloc[::5].round(3).to_string())


if __name__ == "__main__":
    main(*sys.argv[1:4])


==> anc/code/bu_projection.py <==
"""Same-section swing projection of a runoff from TSE section-level tally files (bweb).

Reference: round 1 of the same year (same sections; the two finalists' votes in round 1).
At each minute t, with S_t the set of sections in the information set:
  swing per municipality  = two-party Lula share in S_t (runoff) minus the share the same
                            sections gave in round 1; partially pooled toward the UF swing
                            (weight n/(n+K_MUN), n = runoff two-party votes seen in the
                            municipality), the UF swing toward the national one (K_UF)
  remaining sections      = round-1 two-party votes x runoff/round-1 two-party turnout ratio
                            (pooled the same way) x (round-1 section share + swing)
  projected margin M_t    = counted Lula - right + remaining, over the projected two-party total
Information sets:
  public    the first N_t sections by TSE receipt time, N_t the sections in the latest public
            national file (count path) or, without one, receipts up to t - LAG
  printed   every section whose BU was printed by t (an upper bound on what poll watchers
            photographing BUs could know; abroad sections excluded, no printing time)
Candidates: Lula 13 vs Flavio 22 (2026) or Bolsonaro 22 (2022).
Round 1 (--round1): the target is the Lula-vs-right two-candidate margin in round 1 (who finishes
first); the reference is round 1 of the previous presidential election (2022: Lula 13 vs
Bolsonaro 22; 2018: Haddad 13 vs Bolsonaro 17), sections matched by UF, municipality, zone, section.

Outputs: bu_projection_{year}.csv (national, per minute) and bu_projection_uf_{year}.csv
(per minute and UF: fraction of the UF's sections seen, projected and final two-party share),
the input to the uncertainty calibration (bu_calibrate.py).
Usage: python -I bu_projection.py <tse_bu_dir> <year> <out_dir> [count_path_csv round_label] [--printed] [--round1]
"""
import sys
from pathlib import Path

import numpy as np
import pandas as pd

K_MUN, K_UF = 2000.0, 20000.0
LAG_S = 60
TZ_SHIFT_H = {"AC": 2, "AM": 1, "RO": 1, "RR": 1, "MT": 1, "MS": 1}
# runoff grid windows (Brasilia time)
NIGHT = {(2026, 2): ("2026-10-25 16:55", "2026-10-26 00:30"), (2022, 2): ("2022-10-30 16:55", "2022-10-31 00:30"),
         (2026, 1): ("2026-10-04 16:55", "2026-10-05 02:00"), (2022, 1): ("2022-10-02 16:55", "2022-10-03 02:00")}
REF_R1 = {2026: (2022, "v_22"), 2022: (2018, "v_17")}  # previous election's round 1, right candidate's column


def ts(s):
    """bweb timestamps: ISO in 2026, day-first (dd/mm/yyyy) in 2022."""
    t = pd.to_datetime(s, format="ISO8601", errors="coerce")
    return t.fillna(pd.to_datetime(s, format="%d/%m/%Y %H:%M:%S", errors="coerce"))


def load(bu_dir, year, turno):
    fs = sorted(Path(bu_dir).glob(f"bu_{year}_{turno}t_*.parquet"))
    # the UF comes from the file name (the 2018 files have no SG_UF value)
    d = pd.concat([pd.read_parquet(f).assign(SG_UF=f.stem.split("_")[-1]) for f in fs], ignore_index=True)
    for c in ("v_13", "v_22", "v_17"):
        if c not in d:
            d[c] = 0
    num = lambda c: pd.to_numeric(d[c], errors="coerce").fillna(-1).astype(int).astype(str)
    d["key"] = d.SG_UF + "-" + num("CD_MUNICIPIO") + "-" + num("NR_ZONA") + "-" + num("NR_SECAO")
    d["mun"] = d.SG_UF + "-" + d.CD_MUNICIPIO.astype(str)
    d["rec"] = ts(d.DT_BU_RECEBIDO)
    shift = pd.to_timedelta(d.SG_UF.map(TZ_SHIFT_H).fillna(0), unit="h")
    d["printed"] = ts(d.DT_EMISSAO_BU) + shift
    d.loc[d.SG_UF == "ZZ", "printed"] = pd.NaT
    return d


def prepare(bu_dir, year, turno=2):
    """Target round and its reference: the same year's round 1 for a runoff, the previous
    election's round 1 for a first round."""
    r2 = load(bu_dir, year, turno)
    ref_year, right = (year, "v_22") if turno == 2 else REF_R1[year]
    r1 = load(bu_dir, ref_year, 1)
    r1 = r1.drop_duplicates("key").set_index("key")
    r2 = r2.drop_duplicates("key").reset_index(drop=True)
    r2["l1"] = r2.key.map(r1.v_13).fillna(0)
    r2["f1"] = r2.key.map(r1[right]).fillna(0)
    r2["matched"] = r2.key.isin(r1.index)
    print(f"{year}: runoff sections {len(r2):,}, matched to round 1 {r2.matched.mean():.4f}; "
          f"final two-party Lula {r2.v_13.sum() / (r2.v_13.sum() + r2.v_22.sum()):.4f}; "
          f"receipt time missing {r2.rec.isna().mean():.4f}", flush=True)
    return r2


def pooled(num_l, num_t, ref_l, ref_t, grp_l, grp_t, K):
    """Swing (seen share minus reference share) with partial pooling toward a parent swing."""
    own = np.where(num_t > 0, num_l / np.maximum(num_t, 1) - ref_l / np.maximum(ref_t, 1), 0.0)
    w = num_t / (num_t + K)
    return w * own + (1 - w) * grp_l, w * (num_t / np.maximum(ref_t, 1)) + (1 - w) * grp_t


def project(r2, seen):
    """Projected two-party Lula margin (pp) and per-UF projected Lula votes and two-party total."""
    s = r2[seen & r2.matched]
    if len(s) == 0 or (s.v_13.sum() + s.v_22.sum()) == 0:
        return np.nan, None
    nl, nt = s.v_13.sum(), s.v_13.sum() + s.v_22.sum()
    rl, rt = s.l1.sum(), s.l1.sum() + s.f1.sum()
    nat_sw, nat_ratio = nl / nt - rl / rt, nt / max(rt, 1)
    u = s.groupby("SG_UF").agg(l=("v_13", "sum"), f=("v_22", "sum"), l1=("l1", "sum"), f1=("f1", "sum"))
    u_sw, u_ratio = pooled(u.l.values, (u.l + u.f).values, u.l1.values, (u.l1 + u.f1).values, nat_sw, nat_ratio, K_UF)
    u_sw, u_ratio = pd.Series(u_sw, u.index), pd.Series(u_ratio, u.index)
    m = s.groupby("mun").agg(uf=("SG_UF", "first"), l=("v_13", "sum"), f=("v_22", "sum"), l1=("l1", "sum"), f1=("f1", "sum"))
    m_sw, m_ratio = pooled(m.l.values, (m.l + m.f).values, m.l1.values, (m.l1 + m.f1).values,
                           m.uf.map(u_sw).values, m.uf.map(u_ratio).values, K_MUN)
    m_sw, m_ratio = pd.Series(m_sw, m.index), pd.Series(m_ratio, m.index)
    rem = r2[~seen]
    sw = rem.mun.map(m_sw).fillna(rem.SG_UF.map(u_sw)).fillna(nat_sw)
    ratio = rem.mun.map(m_ratio).fillna(rem.SG_UF.map(u_ratio)).fillna(nat_ratio)
    t1 = rem.l1 + rem.f1
    s1 = (rem.l1 / t1.where(t1 > 0)).fillna(rl / rt)
    t1 = t1.where(rem.matched, rem.QT_APTOS * (rt / max(r2.QT_APTOS[r2.matched].sum(), 1)))
    v2 = t1 * ratio
    share = (s1 + sw).clip(0, 1)
    seen_df = r2[seen]
    U = pd.DataFrame({"L": seen_df.groupby("SG_UF").v_13.sum(), "T": (seen_df.v_13 + seen_df.v_22).groupby(seen_df.SG_UF).sum()})
    R = pd.DataFrame({"L": (v2 * share).groupby(rem.SG_UF).sum(), "T": v2.groupby(rem.SG_UF).sum()})
    U = U.add(R, fill_value=0)
    return 100 * (2 * U.L.sum() / U["T"].sum() - 1), U


def run(bu_dir, year, out, count_csv=None, round_label=None, printed=False, turno=2):
    out = Path(out)
    out.mkdir(parents=True, exist_ok=True)
    r2 = prepare(bu_dir, year, turno)
    sfx = "" if turno == 2 else "_1t"
    final = 100 * (2 * r2.v_13.sum() / (r2.v_13.sum() + r2.v_22.sum()) - 1)
    fu = r2.groupby("SG_UF")[["v_13", "v_22"]].sum()
    final_uf = fu.v_13 / (fu.v_13 + fu.v_22)
    n_uf = r2.groupby("SG_UF").size()
    order = r2.rec.rank(method="first").fillna(np.inf).values
    a, b = NIGHT[(year, turno)]
    grid = pd.date_range(a, b, freq="1min")
    if count_csv:
        cp = pd.read_csv(count_csv)
        cp = cp[(cp["round"] == round_label) & cp.source.str.startswith("arvor")].copy()
        cp["vis"] = pd.to_datetime(cp.gen_brt) + pd.Timedelta(seconds=40)
        if (year, turno) == (2026, 2):  # versions generated during the suspension were served at 19:00:50
            late = (pd.to_datetime(cp.gen_brt) >= f"{a[:10]} 17:06:50") & (pd.to_datetime(cp.gen_brt) < f"{a[:10]} 17:10")
            cp.loc[late, "vis"] = pd.Timestamp(f"{a[:10]} 19:00:50")
        cp = cp.sort_values("vis")
        n_pub = pd.Series(cp.sections_counted.values, index=cp.vis).cummax()
    rows, uf_rows = [], []
    last = {}
    for t in grid:
        if count_csv:
            k = n_pub[n_pub.index <= t]
            n = int(k.iloc[-1]) if len(k) else 0
        else:
            n = int((r2.rec <= t - pd.Timedelta(seconds=LAG_S)).sum())
        sets = {"public": order <= n}
        if printed:
            sets["printed"] = (r2.printed <= t).values
        rec = {"t": t}
        for tag, seen in sets.items():
            ns = int(seen.sum())
            rec[f"n_{tag}"], rec[f"pct_{tag}"] = ns, 100 * ns / len(r2)
            if ns == 0:
                rec[f"M_{tag}"] = np.nan
                continue
            if last.get(tag, (None,))[0] == ns:  # same information set as the previous minute
                M, U = last[tag][1], last[tag][2]
            else:
                M, U = project(r2, seen)
                last[tag] = (ns, M, U)
            rec[f"M_{tag}"] = M
            if U is not None:
                x = pd.Series(seen).groupby(r2.SG_UF.values).sum() / n_uf
                uf_rows.append(pd.DataFrame({"t": t, "set": tag, "uf": U.index, "x": x.reindex(U.index).values,
                                             "share_proj": (U.L / U["T"]).values, "T_proj": U["T"].values,
                                             "share_final": final_uf.reindex(U.index).values}))
        rows.append(rec)
    P = pd.DataFrame(rows).set_index("t")
    P["final_margin"] = final
    P.to_csv(out / f"bu_projection_{year}{sfx}.csv")
    pd.concat(uf_rows, ignore_index=True).to_csv(out / f"bu_projection_uf_{year}{sfx}.csv", index=False)
    print(f"{year} final two-party margin {final:.2f} pp", flush=True)
    show = P[[c for c in P if c.startswith(("pct_", "M_"))]].iloc[::15]
    print(show.round(2).to_string(), flush=True)
    return P


if __name__ == "__main__":
    args = [x for x in sys.argv[1:] if not x.startswith("--")]
    pr, tn = "--printed" in sys.argv, 1 if "--round1" in sys.argv else 2
    if len(args) >= 5:
        run(args[0], int(args[1]), args[2], args[3], args[4], printed=pr, turno=tn)
    else:
        run(args[0], int(args[1]), args[2], printed=pr, turno=tn)


==> anc/code/bu_reconstruct.py <==
"""Runoff night from the TSE section-level tally files (bweb).

Times: DT_BU_RECEBIDO is Brasilia time (all UFs share the same first receipt); urn closing and
BU printing (DT_ENCERRAMENTO, DT_EMISSAO_BU) are local time and are shifted to Brasilia by UF.
Abroad (ZZ) sections have country-local printing times and are left out of the printed path.

Outputs (out_dir):
  bu_paths_2t.csv  per minute: sections and Lula/Flavio votes printed and received (cumulative);
                   same-section swing vs round 1 among printed BUs and the projection it implies.
  validation_2t.csv  the official national versions (Arvor/Wayback) against the receipt path.
Usage: python -I bu_reconstruct.py <tse_bu_dir> <count_path_csv> <night_minute_csv> <out_dir>
"""
import math
import sys
from pathlib import Path

import numpy as np
import pandas as pd

TZ_SHIFT_H = {"AC": 2, "AM": 1, "RO": 1, "RR": 1, "MT": 1, "MS": 1}
DAY = "2026-10-25"


def ts(s):
    """bweb timestamps: ISO in 2026, day-first (dd/mm/yyyy) in 2022."""
    t = pd.to_datetime(s, format="ISO8601", errors="coerce")
    return t.fillna(pd.to_datetime(s, format="%d/%m/%Y %H:%M:%S", errors="coerce"))


def load(bu_dir, year, turno):
    fs = sorted(Path(bu_dir).glob(f"bu_{year}_{turno}t_*.parquet"))
    if not fs:
        return None
    d = pd.concat([pd.read_parquet(f) for f in fs], ignore_index=True)
    shift = pd.to_timedelta(d.SG_UF.map(TZ_SHIFT_H).fillna(0), unit="h")
    for c in ("DT_ENCERRAMENTO", "DT_EMISSAO_BU"):
        d[c] = ts(d[c]) + shift
        d.loc[d.SG_UF == "ZZ", c] = pd.NaT
    d["DT_BU_RECEBIDO"] = ts(d.DT_BU_RECEBIDO)
    d["key"] = d.SG_UF + "-" + d.CD_MUNICIPIO.astype(str) + "-" + d.NR_ZONA.astype(str) + "-" + d.NR_SECAO.astype(str)
    return d


def main(bu_dir, count_csv, minute_csv, out):
    out = Path(out)
    out.mkdir(parents=True, exist_ok=True)
    r2 = load(bu_dir, 2026, 2)
    r1 = load(bu_dir, 2026, 1)
    print(f"runoff sections: {len(r2):,}; UFs {r2.SG_UF.nunique()}; Lula {r2.v_13.sum():,} Flavio {r2.v_22.sum():,} "
          f"-> two-party Lula {r2.v_13.sum() / (r2.v_13.sum() + r2.v_22.sum()):.4f}")
    for c in ("DT_ENCERRAMENTO", "DT_EMISSAO_BU", "DT_BU_RECEBIDO"):
        t = r2[c].dropna()
        print(f"  {c}: n={len(t):,}  p01 {t.quantile(.01)}  p50 {t.quantile(.5)}  p99 {t.quantile(.99)}")
    lag = (r2.DT_BU_RECEBIDO - r2.DT_EMISSAO_BU).dt.total_seconds() / 60
    print(f"  print-to-receipt lag (min): p10 {lag.quantile(.1):.1f}, median {lag.median():.1f}, p90 {lag.quantile(.9):.1f}")
    ext = r2.DT_ENCERRAMENTO > pd.Timestamp(f"{DAY} 17:10")
    print(f"  sections closing after 17:10 (extension): {ext.sum():,} ({100 * ext.mean():.2f}%), "
          f"Lula two-party share there {r2.v_13[ext].sum() / (r2.v_13[ext].sum() + r2.v_22[ext].sum()):.3f}")

    # same-section swing vs round 1 (two-party Lula share)
    if r1 is not None:
        m = r2.merge(r1[["key", "v_13", "v_22"]].rename(columns={"v_13": "l1", "v_22": "f1"}), on="key", how="left")
        print(f"  runoff sections matched to round 1: {m.l1.notna().mean():.4f}")
        R1_two = r1.v_13.sum() / (r1.v_13.sum() + r1.v_22.sum())
        uf1 = r1.groupby("SG_UF")[["v_13", "v_22"]].sum()
        uf1["s1"] = uf1.v_13 / (uf1.v_13 + uf1.v_22)
        uf1["w"] = (uf1.v_13 + uf1.v_22) / (uf1.v_13 + uf1.v_22).sum()
    else:
        m = r2.assign(l1=np.nan, f1=np.nan)
        R1_two, uf1 = np.nan, None

    grid = pd.date_range(f"{DAY} 16:55", f"{DAY} 22:00", freq="1min")
    rows = []
    for t in grid:
        rec = {"t": t}
        for tag, col in (("printed", "DT_EMISSAO_BU"), ("received", "DT_BU_RECEBIDO")):
            x = m[m[col] <= t]
            L, F = x.v_13.sum(), x.v_22.sum()
            rec[f"{tag}_sections"] = len(x)
            rec[f"{tag}_pct"] = 100 * len(x) / len(m)
            rec[f"{tag}_lula_share"] = L / (L + F) if L + F > 0 else np.nan
            if uf1 is not None and len(x):
                y = x.dropna(subset=["l1"])
                y = y[(y.l1 + y.f1) > 0]
                # same-section swing per UF, applied to the UF's round-1 share, weighted by round-1 votes
                g = y.groupby("SG_UF").apply(lambda h: pd.Series({
                    "sw": h.v_13.sum() / max(h.v_13.sum() + h.v_22.sum(), 1) - h.l1.sum() / (h.l1.sum() + h.f1.sum()),
                    "n": len(h)}), include_groups=False)
                if len(g):
                    nat = float((g.sw * uf1.w.reindex(g.index)).sum() / uf1.w.reindex(g.index).sum())
                    sw = uf1.index.to_series().map(g.sw).fillna(nat)
                    share = (uf1.s1 + sw).clip(0, 1)
                    rec[f"{tag}_proj_lula_share"] = float((share * uf1.w).sum())
                    rec[f"{tag}_nat_swing"] = nat
                    rec[f"{tag}_ufs_seen"] = int((g.n >= 20).sum())
        rows.append(rec)
    P = pd.DataFrame(rows).set_index("t")
    try:
        B = pd.read_csv(minute_csv, parse_dates=["t"]).set_index("t")
        P = P.join(B[["kalshi", "polymarket", "pct_counted", "head_share"]], how="left")
    except FileNotFoundError:
        pass
    P.to_csv(out / "bu_paths_2t.csv")
    final = r2.v_13.sum() / (r2.v_13.sum() + r2.v_22.sum())
    pd.set_option("display.width", 230)
    print(f"\nfinal two-party Lula share {final:.4f}; round 1 two-party Lula share {R1_two:.4f}")
    cols = [c for c in ["printed_pct", "printed_lula_share", "printed_proj_lula_share", "printed_nat_swing", "printed_ufs_seen",
                        "received_pct", "received_lula_share", "pct_counted", "head_share", "kalshi", "polymarket"] if c in P]
    print(P.loc[pd.date_range(f"{DAY} 17:00", f"{DAY} 19:10", freq="5min"), cols].round(4).to_string())

    # validation against the official national versions
    cp = pd.read_csv(count_csv)
    cp = cp[(cp["round"] == "runoff") & (cp.source.str.startswith("arvor"))].copy()
    cp["gen"] = pd.to_datetime(cp.gen_brt)
    rec_sorted = r2.dropna(subset=["DT_BU_RECEBIDO"]).sort_values("DT_BU_RECEBIDO")
    cum = rec_sorted.DT_BU_RECEBIDO.reset_index(drop=True)
    v = []
    for _, k in cp.iterrows():
        n = int(k.sections_counted)
        if n <= 0 or n > len(cum):
            continue
        tau = cum.iloc[n - 1]
        v.append({"gen": k.gen, "sections": n, "receipt_time_of_nth": tau, "lag_s": (k.gen - tau).total_seconds(),
                  "official_lula_pct": k.lula_pct})
    V = pd.DataFrame(v)
    V.to_csv(out / "validation_2t.csv", index=False)
    print(f"\nofficial national versions vs receipt path: n={len(V)}, lag from receipt of the n-th BU to the version "
          f"(s): p10 {V.lag_s.quantile(.1):.0f}, median {V.lag_s.median():.0f}, p90 {V.lag_s.quantile(.9):.0f}")
    print(V[V.gen >= f"{DAY} 19:00"].iloc[::25].to_string(index=False))


if __name__ == "__main__":
    main(*sys.argv[1:5])


==> anc/code/build_count_path.py <==
"""Build the election-night count path (national presidential file, both rounds).

Primary source: Arvor (github.com/ArvorCo/PNAD) captures of every version of the TSE
national results file, ~30 s polling. Each version has the TSE generation time
(gerado_brt = when the file was published, 'hg') and the printed totalization time
('ht'; for the runoff Arvor gives a timezone-corrected version). Cross-check: Wayback
Machine snapshots of the same file (count_path_wayback.csv), parsed independently.

Usage: python -I build_count_path.py <cache_dir>
Writes derived/count_path.csv with one row per published version.
"""
import json
import sys
from pathlib import Path

import pandas as pd


def main(cache):
    cache = Path(cache)
    raw = cache / "raw"
    out = []
    d2 = json.loads((raw / "arvor" / "linha_do_tempo_2t.json").read_text())
    s = d2["nacional"]["serie"]
    t2 = pd.DataFrame(s["linhas"], columns=s["colunas"])
    t2 = t2[t2.st > 0]
    out.append(pd.DataFrame({
        "round": "runoff", "gen_brt": t2.gerado_brt, "tot_brt": t2.totalizado_corrigido_brt,
        "sections_counted": t2.st, "pct_sections": t2.pst, "valid_votes": t2.validos,
        "lula_votes": t2.lula, "flavio_votes": t2.flavio, "lula_pct": t2.pct_lula, "flavio_pct": t2.pct_flavio,
        "flag_regressive": False, "source": "arvor_2t"}))
    d1 = json.loads((raw / "arvor" / "linha_do_tempo_1t.json").read_text())
    v = d1["nacional"]["versoes"]
    t1 = pd.DataFrame(v["linhas"], columns=v["colunas"])
    t1 = t1[t1.st > 0]
    tot = pd.to_datetime(t1.totalizacao_impressa, format="%d/%m/%Y %H:%M:%S", errors="coerce")
    out.append(pd.DataFrame({
        "round": "first", "gen_brt": t1.gerado_brt, "tot_brt": tot.dt.strftime("%Y-%m-%d %H:%M:%S"),
        "sections_counted": t1.st, "pct_sections": t1.pst, "valid_votes": t1.vv,
        "lula_votes": t1.lula, "flavio_votes": t1.flavio, "lula_pct": t1.pct_lula, "flavio_pct": t1.pct_flavio,
        "flag_regressive": t1.marcada_regressiva, "source": "arvor_1t"}))
    wb = cache / "raw" / "tse_results" / "count_path_wayback.csv"
    if wb.exists():
        w = pd.read_csv(wb)
        w = w[w.pct_sections > 0]
        gen = pd.to_datetime(w.gen_dg + " " + w.gen_hg, format="%d/%m/%Y %H:%M:%S")
        tt = pd.to_datetime(w.tse_dt + " " + w.tse_ht, format="%d/%m/%Y %H:%M:%S")
        out.append(pd.DataFrame({
            "round": w["round"], "gen_brt": gen.dt.strftime("%Y-%m-%d %H:%M:%S"),
            "tot_brt": tt.dt.strftime("%Y-%m-%d %H:%M:%S"), "sections_counted": w.sections_counted,
            "pct_sections": w.pct_sections, "valid_votes": None, "lula_votes": w.lula_votes,
            "flavio_votes": w.flavio_votes, "lula_pct": w.lula_pct_valid, "flavio_pct": w.flavio_pct_valid,
            "flag_regressive": False, "source": "wayback"}))
    cp = pd.concat(out, ignore_index=True)
    cp["gen_utc"] = pd.to_datetime(cp.gen_brt).dt.tz_localize("America/Sao_Paulo").dt.tz_convert("UTC")
    cp = cp.sort_values(["round", "gen_utc", "source"]).reset_index(drop=True)
    # cross-check wayback vs arvor on matching totalization time
    a = cp[cp.source != "wayback"].set_index(["round", "tot_brt"])
    chk = []
    for _, r in cp[cp.source == "wayback"].iterrows():
        k = (r["round"], r.tot_brt)
        if k in a.index:
            x = a.loc[[k]].iloc[0]
            chk.append({"round": r["round"], "tot_brt": r.tot_brt, "wb_pct": r.pct_sections, "arvor_pct": x.pct_sections,
                        "wb_lula_votes": r.lula_votes, "arvor_lula_votes": x.lula_votes})
        else:
            chk.append({"round": r["round"], "tot_brt": r.tot_brt, "wb_pct": r.pct_sections, "arvor_pct": None})
    cp.to_csv(cache / "derived" / "count_path.csv", index=False)
    pd.set_option("display.width", 200)
    print(cp.groupby(["round", "source"]).size())
    print(pd.DataFrame(chk).to_string())


if __name__ == "__main__":
    main(sys.argv[1])


==> anc/code/build_count_uf_2t.py <==
"""Per-state (UF) TSE results-file versions for the 2026 runoff night, and a check of
whether the 27 UF files plus the foreign-vote file (ZZ) ran ahead of the national file.

Source: Arvor captures (linha_do_tempo_2t.json, key 'ufs'): every version of the TSE
presidential results file per UF, with the TSE generation time (gerado_brt, 'hg').

Usage: python -I build_count_uf_2t.py <cache_dir>
Writes:
  derived/count_uf_2t.csv        one row per UF file version (runoff day, from 12:00 BRT)
  derived/count_uf_vs_br_2t.csv  one row per national version: sum of UF files at that
                                 instant and when the UF sum first reached the national count
Prints a summary (pre-pause composition, lead statistics).
"""
import json
import sys
from pathlib import Path

import pandas as pd

REGION = {**{u: "Norte" for u in ["AC", "AM", "AP", "PA", "RO", "RR", "TO"]},
          **{u: "Nordeste" for u in ["AL", "BA", "CE", "MA", "PB", "PE", "PI", "RN", "SE"]},
          **{u: "Centro-Oeste" for u in ["DF", "GO", "MS", "MT"]},
          **{u: "Sudeste" for u in ["ES", "MG", "RJ", "SP"]},
          **{u: "Sul" for u in ["PR", "RS", "SC"]}, "ZZ": "Exterior"}


def frame(block):
    return pd.DataFrame(block["linhas"], columns=block["colunas"])


def main(cache):
    cache = Path(cache)
    d = json.loads((cache / "raw" / "arvor" / "linha_do_tempo_2t.json").read_text())
    rows = []
    for uf, blk in d["ufs"].items():
        t = frame(blk)
        t["uf"] = uf
        rows.append(t)
    u = pd.concat(rows, ignore_index=True)
    u = u[u.gerado_brt >= "2026-10-25 12:00:00"].copy()
    u["gen_utc"] = (pd.to_datetime(u.gerado_brt).dt.tz_localize("America/Sao_Paulo")
                    .dt.tz_convert("UTC").dt.strftime("%Y-%m-%d %H:%M:%S"))
    out = pd.DataFrame({
        "gen_brt": u.gerado_brt, "gen_utc": u.gen_utc, "tot_brt_corrected": u.totalizado_corrigido_brt,
        "uf": u.uf, "region": u.uf.map(REGION), "sections_counted": u.st, "pct_sections": u.pst,
        "valid_votes": u.validos, "lula": u.lula, "flavio": u.flavio,
        "lula_pct": u.pct_lula, "flavio_pct": u.pct_flavio, "turnout": u.comparecimento,
        "batch_sections": u.lote_st, "batch_lula": u.lote_lula, "batch_flavio": u.lote_flavio,
        "min_since_prev": u.minutos_desde_anterior})
    out = out.sort_values(["gen_brt", "uf"]).reset_index(drop=True)
    out.to_csv(cache / "derived" / "count_uf_2t.csv", index=False)
    print("count_uf_2t rows:", len(out), "| UFs:", out.uf.nunique())

    # national series
    n = frame(d["nacional"]["serie"])
    n = n[(n.gerado_brt >= "2026-10-25 12:00:00")].reset_index(drop=True)

    # state of every UF file at each instant = last version generated at or before it
    ev = out[["gen_brt", "uf", "sections_counted", "valid_votes", "lula", "flavio"]].copy()
    times = sorted(set(ev.gen_brt) | set(n.gerado_brt))
    wide = {}
    for col in ["sections_counted", "valid_votes", "lula", "flavio"]:
        p = ev.pivot_table(index="gen_brt", columns="uf", values=col, aggfunc="last")
        wide[col] = p.reindex(times).ffill().fillna(0).sum(axis=1)
    s = pd.DataFrame(wide)
    s.index.name = "t"
    s = s.reset_index()

    res = []
    for _, r in n.iterrows():
        at = s[s.t <= r.gerado_brt].iloc[-1]
        reach = s[s.sections_counted >= r.st]
        first_reach = reach.t.iloc[0] if len(reach) else None
        lead_min = ((pd.Timestamp(r.gerado_brt) - pd.Timestamp(first_reach)).total_seconds() / 60
                    if first_reach else None)
        uf_lula_pct = 100 * at.lula / (at.lula + at.flavio) if at.lula + at.flavio else None
        res.append({"br_gen_brt": r.gerado_brt, "br_sections": r.st, "br_pct_sections": r.pst,
                    "br_lula_pct": r.pct_lula, "ufsum_sections_at_br_gen": int(at.sections_counted),
                    "ufsum_minus_br_sections": int(at.sections_counted - r.st),
                    "ufsum_lula_pct_at_br_gen": None if uf_lula_pct is None else round(uf_lula_pct, 3),
                    "ufsum_first_reached_br_count_brt": first_reach,
                    "uf_lead_min": None if lead_min is None else round(lead_min, 2)})
    lv = pd.DataFrame(res)
    lv.to_csv(cache / "derived" / "count_uf_vs_br_2t.csv", index=False)

    # summaries
    pre = out[(out.gen_brt <= "2026-10-25 17:07:09") & (out.sections_counted > 0)]
    last_pre = pre.sort_values("gen_brt").groupby("uf").tail(1)
    print("\nUF files with counted sections before the pause (last version <= 17:07:09):")
    print(last_pre[["gen_brt", "uf", "sections_counted", "pct_sections", "valid_votes", "lula_pct"]]
          .to_string(index=False))
    tot = last_pre[["valid_votes", "lula", "flavio"]].sum()
    print("sum:", dict(tot), "lula two-party % =", round(100 * tot.lula / (tot.lula + tot.flavio), 2))
    gap = out[(out.gen_brt > "2026-10-25 17:07:09") & (out.gen_brt < "2026-10-25 19:01:00")]
    print("\nUF versions generated inside the pause (17:07:09-19:01:00):", len(gap))

    post = lv[lv.br_gen_brt >= "2026-10-25 19:01:00"]
    post = post[post.br_sections < 499248]
    print("\nNational versions after restart until 100%:", len(post))
    print("UF lead (min) = national generation time minus first time the UF sum reached the same"
          " section count; describe:")
    print(post.uf_lead_min.describe().round(3).to_string())
    print("share of national versions where UF sum at br gen time > br count:",
          round((post.ufsum_minus_br_sections > 0).mean(), 3))
    print("UF-sum minus national sections at national gen time, describe:")
    print(post.ufsum_minus_br_sections.describe().round(1).to_string())
    print("\nFirst 12 national versions from 19:01:")
    print(post.head(12).to_string(index=False))

    # 1t comparison for the foreign vote
    d1p = cache / "raw" / "arvor" / "noite_regioes_1t.json"
    if d1p.exists():
        d1 = json.loads(d1p.read_text())
        m = frame(d1["minutos"])
        ex = m[m.regiao == "Exterior"]
        ex = ex[ex.st > 0]
        print("\nRound 1 foreign vote (Exterior), first minutes with counted sections and final:")
        print(ex.head(5)[["hora_brt", "st", "pst", "vv", "flavio", "lula"]].to_string(index=False))
        t = d1["totais"]["Exterior"]
        print("1t Exterior final:", t, "lula two-party % =",
              round(100 * t["lula"] / (t["lula"] + t["flavio"]), 2))
        zz = out[out.uf == "ZZ"].iloc[-1]
        print("2t ZZ final:", zz.gen_brt, zz.sections_counted, zz.valid_votes, zz.lula, zz.flavio,
              "lula % =", zz.lula_pct)


if __name__ == "__main__":
    main(sys.argv[1])


==> anc/code/build_kalshi_trades.py <==
"""Build derived/kalshi_trades.parquet and derived/kalshi_voteshare_1m.parquet
from the raw pages written by fetch_kalshi_trades.py, and validate the trades
against the 1-minute candles.

kalshi_trades.parquet: one row per trade_id (deduped across /historical/trades
and /markets/trades), columns
  series, ticker, trade_id, ts_utc (UTC, microseconds), yes_price, no_price,
  count (contracts), notional_yes (count * yes_price, $), taker_side (yes/no),
  taker_book_side, taker_outcome_side, is_block_trade, source (hist/live)

kalshi_voteshare_1m.parquet: same layout and conventions as prices_1m
(row = state at end of minute ts_utc, bid/ask closes forward-filled, mid only
when both sides exist, volume = contracts in the minute) plus candidate,
threshold_pct, round and result for each KXVOTEBR1/2 market.

Validation (printed and written to results/kalshi_trades_validation.json):
  a) candle volume vs sum of trade counts per minute
  b) trade VWAP vs candle mean price per minute
  c) VWAP inside the prices_1m bid/ask (close of the minute, and close of the
     previous minute = quote prevailing when the minute opened), and inside the
     widest in-minute range [yes_bid.low, yes_ask.high] from the raw candle.

Usage: python -I build_kalshi_trades.py <cache_dir> <results_dir>
"""
import json
import sys
from pathlib import Path

import numpy as np
import pandas as pd

TOL = 1e-6


def f(x):
    try:
        return float(x)
    except (TypeError, ValueError):
        return np.nan


def load_trades(root):
    rows, stats = [], {}
    for d in sorted(p for p in root.iterdir() if p.is_dir()):
        m = json.loads((d / "market.json").read_text())
        series = m["event_ticker"].split("-")[0]
        n = {"hist": 0, "live": 0}
        for src in ("hist", "live"):
            if not (d / f"{src}_DONE").exists():
                print("WARNING incomplete", d.name, src, file=sys.stderr)
            for p in sorted(d.glob(f"{src}_[0-9]*.json")):
                for t in json.loads(p.read_text()).get("trades", []):
                    n[src] += 1
                    rows.append((series, t["ticker"], t["trade_id"], t["created_time"], f(t.get("yes_price_dollars")),
                                 f(t.get("no_price_dollars")), f(t.get("count_fp")), t.get("taker_side"),
                                 t.get("taker_book_side"), t.get("taker_outcome_side"), bool(t.get("is_block_trade")), src))
        stats[d.name] = {"rows_hist": n["hist"], "rows_live": n["live"], "market_volume_fp": f(m.get("volume_fp"))}
    df = pd.DataFrame(rows, columns=["series", "ticker", "trade_id", "created_time", "yes_price", "no_price", "count",
                                     "taker_side", "taker_book_side", "taker_outcome_side", "is_block_trade", "source"])
    df["ts_utc"] = pd.to_datetime(df.created_time, utc=True, format="ISO8601")
    return df.drop(columns="created_time"), stats


def candles_minutes(path):
    d = json.loads(path.read_text())
    rows = []
    for k in d["candlesticks"]:
        p, b, a = k.get("price") or {}, k.get("yes_bid") or {}, k.get("yes_ask") or {}
        rows.append((k["end_period_ts"], f(k.get("volume_fp")), f(p.get("mean_dollars")), f(p.get("low_dollars")),
                     f(p.get("high_dollars")), f(b.get("low_dollars")), f(a.get("high_dollars"))))
    c = pd.DataFrame(rows, columns=["t", "c_volume", "c_mean", "c_low", "c_high", "c_bid_low", "c_ask_high"])
    c = c.drop_duplicates("t", keep="last")
    c["minute"] = pd.to_datetime(c.t, unit="s", utc=True)
    return c.drop(columns="t")


def validate(tr, cache, res):
    p1 = pd.read_parquet(cache / "derived" / "prices_1m.parquet", columns=["venue", "ticker", "ts_utc", "bid", "ask"])
    p1 = p1[p1.venue == "kalshi"].copy()
    p1["ticker"] = p1.ticker.astype(str)
    vs = cache / "derived" / "kalshi_voteshare_1m.parquet"
    if vs.exists():
        p1 = pd.concat([p1, pd.read_parquet(vs, columns=["ticker", "ts_utc", "bid", "ask"])], ignore_index=True)
    tr = tr.copy()
    tr["minute"] = tr.ts_utc.dt.ceil("1min")
    tr["pv"] = tr.yes_price * tr["count"]
    g = tr.groupby(["ticker", "minute"]).agg(n=("trade_id", "size"), vol=("count", "sum"), pv=("pv", "sum"),
                                            pmin=("yes_price", "min"), pmax=("yes_price", "max")).reset_index()
    g["vwap"] = g.pv / g.vol
    out = {}
    parts = []
    for tk, gg in g.groupby("ticker"):
        cp = cache / "raw" / ("kalshi_voteshare" if tk.startswith("KXVOTEBR") else "kalshi") / f"{tk}.json"
        if not cp.exists():
            continue
        c = candles_minutes(cp)
        x = gg.merge(c, on="minute", how="left")
        q = p1[p1.ticker == tk][["ts_utc", "bid", "ask"]].sort_values("ts_utc")
        x = x.merge(q.rename(columns={"ts_utc": "minute"}), on="minute", how="left")
        qp = q.assign(minute=q.ts_utc + pd.Timedelta("1min")).drop(columns="ts_utc").rename(
            columns={"bid": "bid_prev", "ask": "ask_prev"})
        x = x.merge(qp, on="minute", how="left")
        x["ticker"] = tk
        parts.append(x)
    x = pd.concat(parts, ignore_index=True)
    x["has_candle"] = x.c_volume.notna()
    y = x[x.has_candle]

    def inside(v, lo, hi):
        ok = lo.notna() & hi.notna()
        return ok, (v >= lo - TOL) & (v <= hi + TOL)

    def rate(mask_ok, inside_mask, w=None):
        n = int(mask_ok.sum())
        viol = mask_ok & ~inside_mask
        r = {"minutes_tested": n, "violations": int(viol.sum()),
             "violation_rate": float(viol.sum() / n) if n else None}
        if w is not None and n:
            r["volume_share_in_violating_minutes"] = float(w[viol].sum() / w[mask_ok].sum())
        return r

    ok1, in1 = inside(y.vwap, y.bid, y.ask)
    ok2, in2 = inside(y.vwap, y.bid_prev, y.ask_prev)
    ok3, in3 = inside(y.vwap, y.c_bid_low, y.c_ask_high)
    lo4 = np.fmin(y.bid, y.bid_prev)
    hi4 = np.fmax(y.ask, y.ask_prev)
    ok4, in4 = inside(y.vwap, lo4, hi4)
    out["all"] = {
        "trade_minutes": int(len(x)), "trade_minutes_without_candle": int((~x.has_candle).sum()),
        "volume_match_minutes": int((abs(y.vol - y.c_volume) < 0.011).sum()),
        "volume_mismatch_minutes": int((abs(y.vol - y.c_volume) >= 0.011).sum()),
        "vwap_minus_candle_mean_abs_median": float((y.vwap - y.c_mean).abs().median()),
        "vwap_minus_candle_mean_abs_p99": float((y.vwap - y.c_mean).abs().quantile(0.99)),
        "vwap_vs_candle_mean_within_0.5c": float(((y.vwap - y.c_mean).abs() <= 0.005 + TOL).mean()),
        "inside_prices1m_close_bidask": rate(ok1, in1, y.vol),
        "inside_prices1m_prev_close_bidask": rate(ok2, in2, y.vol),
        "inside_prev_or_close_union": rate(ok4, in4, y.vol),
        "inside_candle_bidlow_askhigh": rate(ok3, in3, y.vol),
    }
    for tk, z in y.groupby("ticker"):
        a1, b1 = inside(z.vwap, z.bid, z.ask)
        a3, b3 = inside(z.vwap, z.c_bid_low, z.c_ask_high)
        out[tk] = {"trade_minutes": int(len(z)),
                   "volume_mismatch_minutes": int((abs(z.vol - z.c_volume) >= 0.011).sum()),
                   "inside_prices1m_close_bidask": rate(a1, b1, z.vol),
                   "inside_candle_bidlow_askhigh": rate(a3, b3, z.vol)}
    no_c = x[~x.has_candle]
    out["minutes_without_candle_by_ticker"] = no_c.groupby("ticker").size().to_dict()
    (res / "kalshi_trades_validation.json").write_text(json.dumps(out, indent=1))
    x.to_parquet(res / "kalshi_trades_minute_check.parquet", index=False)
    print(json.dumps(out["all"], indent=1))
    return out


def voteshare(cache):
    parts = []
    for p in sorted((cache / "raw" / "kalshi_voteshare").glob("*.json")):
        d = json.loads(p.read_text())
        m = d["market"]
        if d.get("failed_windows"):
            print("WARNING failed windows", p.name, d["failed_windows"], file=sys.stderr)
        c = d["candlesticks"]
        if not c:
            print("no candles", p.name)
            continue
        rows = [(k["end_period_ts"], f((k.get("yes_bid") or {}).get("close_dollars")),
                 f((k.get("yes_ask") or {}).get("close_dollars")), f(k.get("volume_fp")),
                 f((k.get("price") or {}).get("close_dollars")), f(k.get("open_interest_fp"))) for k in c]
        df = pd.DataFrame(rows, columns=["t", "bid", "ask", "volume", "last", "oi"]).drop_duplicates("t", keep="last")
        df["ts_utc"] = pd.to_datetime(df.t, unit="s", utc=True)
        df = df.set_index("ts_utc").drop(columns="t").sort_index()
        grid = pd.date_range(df.index[0], df.index[-1], freq="1min")
        obs = pd.Series(1, index=df.index).reindex(grid, fill_value=0)
        df = df.reindex(grid)
        df[["bid", "ask", "oi", "last"]] = df[["bid", "ask", "oi", "last"]].ffill()
        df["volume"] = df["volume"].fillna(0.0)
        bid = df.bid.where(df.bid > 0)
        ask = df.ask.where(df.ask < 1)
        df["mid"] = (bid + ask) / 2
        df["updated"] = obs.values.astype("int8")
        tk = d["ticker"]
        series, body = tk.split("-", 1)
        cand, thr = body.rsplit("-", 1)
        df["venue"] = "kalshi"
        df["series"] = series
        df["ticker"] = tk
        df["round"] = 1 if series == "KXVOTEBR1" else 2
        df["candidate"] = cand.replace("BRPRES26", "")
        df["threshold_pct"] = float(thr)
        df["result"] = m.get("result")
        parts.append(df.reset_index(names="ts_utc"))
    df = pd.concat(parts, ignore_index=True)
    cols = ["venue", "series", "round", "candidate", "threshold_pct", "result", "ticker", "ts_utc",
            "mid", "bid", "ask", "last", "volume", "oi", "updated"]
    df = df[cols]
    for c in ["mid", "bid", "ask", "last", "volume", "oi"]:
        df[c] = df[c].astype("float32")
    for c in ["venue", "series", "candidate", "result", "ticker"]:
        df[c] = df[c].astype("category")
    out = cache / "derived" / "kalshi_voteshare_1m.parquet"
    df.to_parquet(out, index=False)
    print(len(df), "rows ->", out, df.ticker.nunique(), "markets")
    return df


def main(cache, res):
    cache, res = Path(cache), Path(res)
    res.mkdir(parents=True, exist_ok=True)
    vs = voteshare(cache)
    tr, stats = load_trades(cache / "raw" / "kalshi_trades")
    n0 = len(tr)
    dup_ids = tr[tr.duplicated("trade_id", keep=False)]
    cross = dup_ids.groupby("trade_id").source.nunique().gt(1).sum()
    # identical duplicates are dropped; conflicting duplicates would be reported
    conflict = dup_ids.drop_duplicates(["trade_id", "yes_price", "count", "ts_utc", "taker_side"]) \
        .duplicated("trade_id").sum()
    tr = tr.sort_values(["ticker", "ts_utc", "source"]).drop_duplicates("trade_id", keep="first")
    tr["notional_yes"] = tr["count"] * tr.yes_price
    tr = tr[["series", "ticker", "trade_id", "ts_utc", "yes_price", "no_price", "count", "notional_yes",
             "taker_side", "taker_book_side", "taker_outcome_side", "is_block_trade", "source"]]
    for c in ["series", "ticker", "taker_side", "taker_book_side", "taker_outcome_side", "source"]:
        tr[c] = tr[c].astype("category")
    tr = tr.reset_index(drop=True)
    out = cache / "derived" / "kalshi_trades.parquet"
    tr.to_parquet(out, index=False)
    print(n0, "raw rows;", n0 - len(tr), "duplicate trade_id rows dropped;", int(cross),
          "ids in both endpoints;", int(conflict), "conflicting duplicates;", len(tr), "->", out)
    tr["ticker"] = tr.ticker.astype(str)
    # coverage
    nights = {"night1": ("2026-10-04 18:00", "2026-10-05 03:00"), "night2": ("2026-10-25 18:00", "2026-10-26 03:00"),
              "between": ("2026-10-05 03:00", "2026-10-25 18:00")}
    cov = tr.groupby(["series", "ticker"], observed=True).agg(
        first=("ts_utc", "min"), last=("ts_utc", "max"), trades=("trade_id", "size"),
        contracts=("count", "sum"), notional_yes=("notional_yes", "sum")).reset_index()
    for k, (a, b) in nights.items():
        w = tr[(tr.ts_utc >= pd.Timestamp(a, tz="UTC")) & (tr.ts_utc < pd.Timestamp(b, tz="UTC"))]
        cov = cov.merge(w.groupby("ticker").agg(**{f"trades_{k}": ("trade_id", "size"),
                                                  f"contracts_{k}": ("count", "sum")}).reset_index(),
                        on="ticker", how="left")
    cov["market_volume_fp"] = cov.ticker.map(lambda t: stats.get(t, {}).get("market_volume_fp"))
    cov = cov.fillna({c: 0 for c in cov.columns if c.startswith(("trades_", "contracts_"))})
    cov.to_csv(res / "kalshi_trades_coverage.csv", index=False)
    pd.set_option("display.width", 250)
    pd.set_option("display.max_columns", 30)
    print(cov.to_string())
    v = validate(tr, cache, res)
    json.dump({"raw_rows": n0, "dropped_dups": n0 - len(tr), "ids_in_both_endpoints": int(cross),
               "conflicting_dups": int(conflict), "rows": len(tr), "fetch_stats": stats,
               "voteshare_rows": len(vs)}, open(res / "kalshi_trades_build.json", "w"), indent=1, default=str)
    return v


if __name__ == "__main__":
    main(sys.argv[1], sys.argv[2])


==> anc/code/build_panel.py <==
"""Build the minute-level price panel (UTC) from the raw Kalshi candles and
Polymarket price histories.

Convention: each row is the state *as of the end* of minute ts_utc.
  Kalshi: candle end_period_ts; yes bid/ask closes forward-filled (candles are
          emitted only on change); mid = (bid+ask)/2 when both sides exist;
          volume = contracts traded in the minute; last = last trade price.
  Polymarket: prices-history point (CLOB midpoint, or last trade when the spread
          is wide), time ceiled to the minute; forward-filled. No bid/ask/volume.

Usage: python -I build_panel.py <cache_dir>
"""
import json
import sys
from pathlib import Path

import numpy as np
import pandas as pd

CONTRACT = {  # short contract labels
    "KXBRPRES-26-FBOL": "winner_flavio", "KXBRPRES-26-LULA": "winner_lula",
    "KXBRPRES1R-26OCT04-FBOL": "r1winner_flavio", "KXBRPRES1R-26OCT04-LSIL": "r1winner_lula",
    "main_Flávio_Bolsonaro": "winner_flavio", "main_Luiz_Inácio_Lula_da_Silva": "winner_lula",
    "first_round_Flavio_Bolsonaro": "r1winner_flavio", "first_round_Lula": "r1winner_lula",
}


def f(x):
    try:
        return float(x)
    except (TypeError, ValueError):
        return np.nan


def kalshi(path):
    d = json.loads(path.read_text())
    c = d["candlesticks"]
    if not c:
        return None
    rows = []
    for k in c:
        rows.append((k["end_period_ts"], f(k.get("yes_bid", {}).get("close_dollars")),
                     f(k.get("yes_ask", {}).get("close_dollars")), f(k.get("volume_fp")),
                     f((k.get("price") or {}).get("close_dollars")), f(k.get("open_interest_fp"))))
    df = pd.DataFrame(rows, columns=["t", "bid", "ask", "volume", "last", "oi"]).drop_duplicates("t", keep="last")
    df["ts_utc"] = pd.to_datetime(df.t, unit="s", utc=True)
    df = df.set_index("ts_utc").drop(columns="t").sort_index()
    grid = pd.date_range(df.index[0], df.index[-1], freq="1min")
    obs = pd.Series(1, index=df.index).reindex(grid, fill_value=0)
    df = df.reindex(grid)
    df[["bid", "ask", "oi"]] = df[["bid", "ask", "oi"]].ffill()
    df["last"] = df["last"].ffill()
    df["volume"] = df["volume"].fillna(0.0)
    # a zero bid / 1.00 ask means an empty side
    bid = df.bid.where(df.bid > 0)
    ask = df.ask.where(df.ask < 1)
    df["mid"] = (bid + ask) / 2
    df["updated"] = obs.values.astype("int8")
    tk = d["ticker"]
    df["venue"] = "kalshi"
    df["ticker"] = tk
    df["contract"] = CONTRACT.get(tk, ("r1winner_" if "1R" in tk else "winner_") + tk.split("-")[-1].lower())
    return df.reset_index(names="ts_utc")


def pm(path, name):
    h = json.loads(path.read_text())
    if not h:
        return None
    df = pd.DataFrame(h)
    df["ts_utc"] = pd.to_datetime(df.t, unit="s", utc=True).dt.ceil("1min")
    df = df.groupby("ts_utc").p.last().to_frame("mid")
    grid = pd.date_range(df.index[0], df.index[-1], freq="1min")
    obs = pd.Series(1, index=df.index).reindex(grid, fill_value=0)
    df = df.reindex(grid).ffill()
    df["updated"] = obs.values.astype("int8")
    df["bid"] = np.nan
    df["ask"] = np.nan
    df["volume"] = np.nan
    df["last"] = np.nan
    df["oi"] = np.nan
    df["venue"] = "polymarket"
    df["ticker"] = name
    df["contract"] = CONTRACT.get(name, name.replace("main_", "winner_").lower())
    return df.reset_index(names="ts_utc")


def main(cache):
    cache = Path(cache)
    parts = []
    for p in sorted((cache / "raw" / "kalshi").glob("*.json")):
        d = kalshi(p)
        if d is not None:
            parts.append(d)
    for p in sorted((cache / "raw" / "pm").glob("*_f1.json")):
        name = p.name[:-len("_f1.json")]
        d = pm(p, name)
        if d is not None:
            parts.append(d)
    df = pd.concat(parts, ignore_index=True)
    cols = ["venue", "contract", "ticker", "ts_utc", "mid", "bid", "ask", "last", "volume", "oi", "updated"]
    df = df[cols]
    for c in ["mid", "bid", "ask", "last", "volume", "oi"]:
        df[c] = df[c].astype("float32")
    df["venue"] = df.venue.astype("category")
    df["contract"] = df.contract.astype("category")
    df["ticker"] = df.ticker.astype("category")
    out = cache / "derived" / "prices_1m.parquet"
    df.to_parquet(out, index=False)
    cov = df.groupby(["venue", "ticker", "contract"], observed=True).agg(
        first=("ts_utc", "min"), last=("ts_utc", "max"), minutes=("ts_utc", "size"),
        updated_minutes=("updated", "sum"), mid_nonnull=("mid", lambda s: s.notna().mean()),
        mid_max=("mid", "max"), volume=("volume", "sum")).reset_index()
    cov.to_csv(cache / "derived" / "prices_coverage.csv", index=False)
    pd.set_option("display.width", 250)
    print(cov.to_string())
    print(len(df), "rows ->", out)


if __name__ == "__main__":
    main(sys.argv[1])


==> anc/code/build_pm_book.py <==
"""Build derived/pm_book_snapshots.parquet from the filtered Hugging Face
order-book snapshots (fetch_hf_orderbook.py).

One row per (collection run, token). Columns: token label, market, outcome,
asset_id, collected_at (UTC), source_ts (UTC, from the CLOB response
`timestamp`, ms), best_bid, best_ask, mid, spread, n_bid_levels, n_ask_levels,
bid/ask depth in tokens and USDC within 1c, 2c and 5c of the best quote,
total bid/ask depth, plus the full bids_json / asks_json.

Usage: python -I build_pm_book.py <cache_dir> <results_dir>
"""
import json
import sys
from pathlib import Path

import numpy as np
import pandas as pd


def depth(levels, best, side, width):
    if best is None or not np.isfinite(best):
        return 0.0, 0.0
    tok = usd = 0.0
    for lv in levels:
        p, s = float(lv["price"]), float(lv["size"])
        if (side == "bid" and p >= best - width - 1e-9) or (side == "ask" and p <= best + width + 1e-9):
            tok += s
            usd += s * p
    return tok, usd


def main(cache, res):
    cache, res = Path(cache), Path(res)
    files = sorted((cache / "raw" / "hf_orderbook" / "runs").glob("*/*.parquet"))
    d = pd.concat([pd.read_parquet(f) for f in files], ignore_index=True)
    print(len(files), "run files processed;", d.run_file.nunique(), "with our tokens")
    d = d.drop_duplicates(["run_file", "asset_id"])
    rows = []
    for r in d.itertuples(index=False):
        bids = json.loads(r.bids_json) if r.bids_json else []
        asks = json.loads(r.asks_json) if r.asks_json else []
        bb = max((float(x["price"]) for x in bids), default=np.nan)
        ba = min((float(x["price"]) for x in asks), default=np.nan)
        rec = {"token": r.token, "asset_id": r.asset_id, "collected_at": r.collected_at,
               "source_ts_ms": r.source_timestamp, "best_bid_reported": r.best_bid, "best_ask_reported": r.best_ask,
               "best_bid": bb, "best_ask": ba, "n_bid_levels": len(bids), "n_ask_levels": len(asks),
               "bid_depth_total": sum(float(x["size"]) for x in bids),
               "ask_depth_total": sum(float(x["size"]) for x in asks),
               "bids_json": r.bids_json, "asks_json": r.asks_json, "run_file": r.run_file}
        for w in (0.01, 0.02, 0.05):
            c = f"{int(round(w * 100))}c"
            rec[f"bid_tokens_{c}"], rec[f"bid_usdc_{c}"] = depth(bids, bb, "bid", w)
            rec[f"ask_tokens_{c}"], rec[f"ask_usdc_{c}"] = depth(asks, ba, "ask", w)
        rows.append(rec)
    o = pd.DataFrame(rows)
    o["collected_at"] = pd.to_datetime(o.collected_at, utc=True, format="ISO8601")
    o["source_ts"] = pd.to_datetime(pd.to_numeric(o.source_ts_ms, errors="coerce"), unit="ms", utc=True)
    o = o.drop(columns="source_ts_ms")
    o["market"] = o.token.str.rsplit("_", n=1).str[0]
    o["outcome"] = np.where(o.token.str.endswith("_yes"), "Yes", "No")
    o["mid"] = (o.best_bid + o.best_ask) / 2
    o["spread"] = o.best_ask - o.best_bid
    o = o.sort_values(["token", "collected_at"]).reset_index(drop=True)
    for c in ["token", "asset_id", "market", "outcome"]:
        o[c] = o[c].astype("category")
    out = cache / "derived" / "pm_book_snapshots.parquet"
    o.to_parquet(out, index=False)
    chk = {"rows": len(o),
           "best_bid_matches_reported": float((np.isclose(o.best_bid, o.best_bid_reported) |
                                               (o.best_bid.isna() & o.best_bid_reported.isna())).mean()),
           "best_ask_matches_reported": float((np.isclose(o.best_ask, o.best_ask_reported) |
                                               (o.best_ask.isna() & o.best_ask_reported.isna())).mean()),
           "crossed_books": int((o.spread < 0).sum())}
    o["gap_s"] = o.groupby("token", observed=True).collected_at.diff().dt.total_seconds()
    cov = o.groupby("token", observed=True).agg(first=("collected_at", "min"), last=("collected_at", "max"),
                                                snapshots=("collected_at", "size"),
                                                median_gap_s=("gap_s", "median"), max_gap_s=("gap_s", "max"))
    nights = {"night1": ("2026-10-04 18:00", "2026-10-05 03:00"), "night2": ("2026-10-25 18:00", "2026-10-26 03:00")}
    for k, (a, b) in nights.items():
        z = o[(o.collected_at >= pd.Timestamp(a, tz="UTC")) & (o.collected_at < pd.Timestamp(b, tz="UTC"))]
        cov[f"snapshots_{k}"] = z.groupby("token", observed=True).size()
        cov[f"max_gap_s_{k}"] = z.groupby("token", observed=True).collected_at.apply(
            lambda s: s.sort_values().diff().dt.total_seconds().max())
    cov.to_csv(res / "pm_book_coverage.csv")
    (res / "pm_book_build.json").write_text(json.dumps(chk, indent=1))
    pd.set_option("display.width", 250)
    print(cov.to_string())
    print(chk, len(o), "rows ->", out)


if __name__ == "__main__":
    main(sys.argv[1], sys.argv[2])


==> anc/code/build_pm_trades.py <==
"""Build derived/pm_trades.parquet: Polymarket fills for the Brazil 2026 winner
(Lula, Flavio) and round-1 winner (Lula, Flavio) markets, YES and NO tokens.

One row = one economic trade = one maker order fill (one passive maker, one
aggressor). Two sources:

  chain   (election nights, 18:00-03:00 UTC): V2 OrderFilled logs from Polygon
          (fetch_pm_chain.py). An OrderFilled with taker == exchange contract is
          the aggressor's own order summary (its `maker` field is the
          aggressor); it is not a separate trade and is only used to label the
          aggressor order (token, side, fee). Every other OrderFilled is a maker
          fill: maker = passive wallet, taker = aggressor wallet. V2 side
          0=BUY/1=SELL; BUY: makerAmountFilled is USDC (6 dp) and
          takerAmountFilled tokens (6 dp); SELL the reverse. price = USDC/tokens.
  dataapi (everything else): data-api /trades pulled twice, takerOnly=false
          (taker + maker legs) and takerOnly=true (taker legs only). Maker legs
          = multiset difference keyed by (tx, wallet, side, asset, size, price).
          The aggressor of a maker leg is the taker leg of the same tx and
          condition (left null when a tx has several taker legs).

Both sources give the same columns; fields a source lacks are null.
Columns:
  market, condition_id, token_id, outcome (Yes/No: the token the price refers
  to, i.e. the maker order's token), ts (unix s), ts_utc, block_number,
  tx_hash, log_index, maker, taker (aggressor), maker_side, aggressor_side
  (opposite of maker_side, on the same token), price, size_tokens, size_usdc,
  fee_maker (chain), price_yes (YES-frame price), aggressor_buys_yes,
  aggressor_token_id / aggressor_order_side (the aggressor's own order),
  match_type (COMPLEMENTARY / MINT / MERGE), source.

Validation (results/pm_trades_validation.json):
  * chain vs data-api on the nights (fill-level match rates)
  * trade VWAP (YES frame) vs the 1-minute prices-history series in prices_1m
  * complementarity: YES-token VWAP + NO-token VWAP in the same minute

Usage: python -I build_pm_trades.py <cache_dir> <results_dir>
"""
import json
import sys
from pathlib import Path

import numpy as np
import pandas as pd

EXCHANGES = {"0xe2222d279d744050d28e00520010520000310f59", "0xe2222d002000ba0053cef3375333610f64600036",
             "0xe111180000d2663c0091e4f400237545b87b996b"}
T_FILLED = "0xd543adfd945773f1a62f74f0ee55a5e3b9b1a28262980ba90b1a89f2ea84d8ee"
MARKETS = {  # market: (conditionId, yes token, no token)
    "winner_lula": ("0xdf8e2dc5860027decbe6164555c3c1c9645c3bd33e16b9dc57ca87125047d4a8",
                    "30630994248667897740988010928640156931882346081873066002335460180076741328029",
                    "79191939610100241429039499950443680906623179487184628479206155805558220344190"),
    "winner_flavio": ("0x1a01bf78f56a507fcb666d564d8c8b91b0750679163ed6e96746102c9b7d285d",
                      "109876868437950584369987384406356259939519193117253465815665152916226511121427",
                      "38310927461258927563020508025396887688249787380193911540547071417200646834355"),
    "r1winner_lula": ("0xf19d6b617a3c6382448444824b42ba172be2d88b8a1491f7dfc7be6327e510a1",
                      "59263952479040461395118740393989526475872507834003057062766690093774519981624",
                      "53720115379916959421923495014610746985393867525164093155920821553793706417884"),
    "r1winner_flavio": ("0x3cb06270073639b93774e844b0cb35ac24d51d2fb6ced666401c817618b5c4e2",
                        "114886952444256037305974558892464681775979337745943909320805991763525840901648",
                        "107141406460820363548575023750456064218197581116423661492640462106712291533946"),
}
TOK = {}
for mk, (cid, y, n) in MARKETS.items():
    TOK[y] = (mk, cid, "Yes")
    TOK[n] = (mk, cid, "No")
PM_SERIES = {"winner_lula": "main_Luiz_Inácio_Lula_da_Silva", "winner_flavio": "main_Flávio_Bolsonaro",
             "r1winner_lula": "first_round_Lula", "r1winner_flavio": "first_round_Flavio_Bolsonaro"}
COLS = ["market", "condition_id", "token_id", "outcome", "ts", "ts_utc", "block_number", "tx_hash", "log_index",
        "maker", "taker", "maker_side", "aggressor_side", "price", "size_tokens", "size_usdc", "fee_maker",
        "price_yes", "aggressor_buys_yes", "aggressor_token_id", "aggressor_order_side", "match_type", "source"]


def words(data):
    h = data[2:]
    return [int(h[i:i + 64], 16) for i in range(0, len(h), 64)]


def addr(topic):
    return "0x" + topic[-40:]


def chain(cache):
    root = cache / "raw" / "pm_chain"
    meta = json.loads((root / "nights.json").read_text())
    rows, windows, audit = [], [], {}
    for label, m in meta.items():
        d = root / label
        files = sorted(d.glob("*.json"), key=lambda p: int(p.name.split("_")[0]))
        # contiguity check of block chunks
        b = m["from_block"]
        for p in files:
            a, z = map(int, p.stem.split("_"))
            if a != b:
                raise SystemExit(f"gap in chain chunks {label} at block {b}")
            b = z + 1
        complete = b == m["to_block"] + 1
        audit[label] = {**m, "chunks": len(files), "complete": complete}
        if not complete:
            print("WARNING chain window incomplete", label, "up to block", b - 1, file=sys.stderr)
        windows.append((label, m["start_ts"], m["end_ts"] if complete else None, b - 1))
        allc = {}
        for p in files:
            j = json.loads(p.read_text())
            for k, v in j["counts"].items():
                allc[k] = allc.get(k, 0) + v
            for lg in j["logs"]:
                if lg["topics"][0] != T_FILLED:
                    continue
                w = words(lg["data"])
                rows.append((label, lg["transactionHash"], int(lg["logIndex"], 16), int(lg["blockNumber"], 16),
                             int(lg["blockTimestamp"], 16), lg["address"].lower(), addr(lg["topics"][2]),
                             addr(lg["topics"][3]), w[0], str(w[1]), w[2], w[3], w[4]))
        audit[label]["all_logs_by_contract_topic"] = allc
        audit[label]["last_block_fetched"] = b - 1
    df = pd.DataFrame(rows, columns=["night", "tx_hash", "log_index", "block_number", "ts", "exchange", "omaker",
                                     "otaker", "side", "token_id", "mamt", "tamt", "fee"])
    if df.duplicated(["tx_hash", "log_index"]).any():
        raise SystemExit("duplicate logs")
    df["side"] = np.where(df.side == 0, "BUY", "SELL")
    df["usdc"] = np.where(df.side == "BUY", df.mamt, df.tamt) / 1e6
    df["tokens"] = np.where(df.side == "BUY", df.tamt, df.mamt) / 1e6
    df["fee"] = df.fee / 1e6
    is_taker = df.otaker.isin(EXCHANGES)
    tk = df[is_taker].copy()
    mk = df[~is_taker].copy()
    # attach each maker fill to the first aggressor summary after it in the same tx with maker == aggressor
    tk = tk.rename(columns={"omaker": "agg", "log_index": "agg_log_index", "token_id": "aggressor_token_id",
                            "side": "aggressor_order_side", "fee": "agg_fee"})[
        ["tx_hash", "agg", "agg_log_index", "aggressor_token_id", "aggressor_order_side", "agg_fee"]]
    mk = mk.sort_values("log_index")
    tk = tk.sort_values("agg_log_index")
    mk = pd.merge_asof(mk, tk, left_on="log_index", right_on="agg_log_index", left_by=["tx_hash", "otaker"],
                       right_by=["tx_hash", "agg"], direction="forward")
    audit["chain_maker_fills"] = int(len(mk))
    audit["chain_taker_summaries"] = int(is_taker.sum())
    audit["chain_maker_fills_without_aggressor_summary"] = int(mk["agg"].isna().sum())
    # consistency: per aggressor summary, sum of maker-fill tokens on the aggressor's token side
    out = pd.DataFrame({
        "token_id": mk.token_id, "ts": mk.ts, "block_number": mk.block_number, "tx_hash": mk.tx_hash,
        "log_index": mk.log_index, "maker": mk.omaker, "taker": mk.otaker, "maker_side": mk.side,
        "price": mk.usdc / mk.tokens, "size_tokens": mk.tokens, "size_usdc": mk.usdc, "fee_maker": mk.fee,
        "aggressor_token_id": mk.aggressor_token_id, "aggressor_order_side": mk.aggressor_order_side,
        "source": "chain"})
    return out, windows, audit


def dataapi(cache):
    def load(sub):
        rows = []
        for mkt in MARKETS:
            for p in sorted((cache / "raw" / "pm_trades" / sub / mkt).glob("[0-9]*.json")):
                rows.extend(json.loads(p.read_text()))
        d = pd.DataFrame(rows)
        return d[["transactionHash", "proxyWallet", "side", "asset", "conditionId", "size", "price", "timestamp",
                  "outcome"]].copy()
    al, tk = load("dataapi"), load("dataapi_taker")
    key = ["transactionHash", "proxyWallet", "side", "asset", "size", "price"]
    audit = {"dataapi_rows_all": len(al), "dataapi_rows_taker": len(tk),
             "dataapi_exact_duplicate_rows_all": int(al.duplicated().sum()),
             "dataapi_exact_duplicate_rows_taker": int(tk.duplicated().sum())}
    al["k"] = al.groupby(key).cumcount()
    tk["k"] = tk.groupby(key).cumcount()
    x = al.merge(tk[key + ["k"]].assign(is_taker=True), on=key + ["k"], how="outer", indicator=True)
    audit["taker_rows_missing_from_all_pull"] = int((x._merge == "right_only").sum())
    x = x[x._merge != "right_only"]
    mk = x[x.is_taker.isna()].copy()
    tko = x[x.is_taker.notna()].copy()
    # aggressor per (tx, condition): unique taker leg only
    tcount = tko.groupby(["transactionHash", "conditionId"]).size().rename("n_taker")
    t1 = tko.drop_duplicates(["transactionHash", "conditionId"], keep=False)[
        ["transactionHash", "conditionId", "proxyWallet", "asset", "side"]].rename(
        columns={"proxyWallet": "agg", "asset": "aggressor_token_id", "side": "aggressor_order_side"})
    mk = mk.merge(tcount.reset_index(), on=["transactionHash", "conditionId"], how="left")
    mk = mk.merge(t1, on=["transactionHash", "conditionId"], how="left")
    audit["dataapi_maker_legs"] = int(len(mk))
    audit["dataapi_maker_legs_no_taker_leg"] = int(mk.n_taker.isna().sum())
    audit["dataapi_maker_legs_ambiguous_taker"] = int((mk.n_taker > 1).sum())
    audit["dataapi_taker_legs_without_maker_leg"] = int(
        (~tko.set_index(["transactionHash", "conditionId"]).index.isin(
            mk.set_index(["transactionHash", "conditionId"]).index)).sum())
    out = pd.DataFrame({
        "token_id": mk.asset.astype(str), "ts": mk.timestamp.astype("int64"), "block_number": np.nan,
        "tx_hash": mk.transactionHash, "log_index": np.nan, "maker": mk.proxyWallet.str.lower(),
        "taker": mk["agg"].str.lower(), "maker_side": mk.side, "price": mk.price.astype(float),
        "size_tokens": mk["size"].astype(float), "size_usdc": mk["size"].astype(float) * mk.price.astype(float),
        "fee_maker": np.nan, "aggressor_token_id": mk.aggressor_token_id, "aggressor_order_side":
            mk.aggressor_order_side, "source": "dataapi"})
    return out, audit, tko


def finish(df):
    df = df.copy()
    df["market"] = df.token_id.map(lambda t: TOK[t][0])
    df["condition_id"] = df.token_id.map(lambda t: TOK[t][1])
    df["outcome"] = df.token_id.map(lambda t: TOK[t][2])
    df["ts_utc"] = pd.to_datetime(df.ts, unit="s", utc=True)
    df["aggressor_side"] = np.where(df.maker_side == "BUY", "SELL", "BUY")
    yes = df.outcome == "Yes"
    df["price_yes"] = np.where(yes, df.price, 1 - df.price)
    df["aggressor_buys_yes"] = (df.aggressor_side == "BUY") == yes
    same = df.aggressor_token_id == df.token_id
    df["match_type"] = np.where(df.aggressor_token_id.isna(), None,
                                np.where(same, "COMPLEMENTARY",
                                         np.where(df.aggressor_order_side == "BUY", "MINT", "MERGE")))
    return df[COLS]


def validate(pm, cache, chain_df, dapi_raw, windows, res):
    out = {}
    # 1) chain vs data-api on the nights, maker-fill level
    for label, a, b, _ in windows:
        if b is None:
            continue
        c = chain_df[(chain_df.ts >= a) & (chain_df.ts < b)].copy()
        d = dapi_raw[(dapi_raw.ts >= a) & (dapi_raw.ts < b)].copy()
        key = ["tx_hash", "maker", "token_id", "maker_side", "sz", "px"]
        for z in (c, d):
            z["sz"] = z.size_tokens.round(4)
            z["px"] = z.price.round(4)
            z["k"] = z.groupby(key).cumcount()
        m = c.merge(d, on=key + ["k"], how="outer", indicator=True, suffixes=("_c", "_d"))
        dup_d = d.duplicated(["tx_hash", "maker", "token_id", "maker_side", "size_tokens", "price"], keep=False)
        both = m[m._merge == "both"]
        out[f"chain_vs_dataapi_{label}"] = {
            "chain_fills": int(len(c)), "dataapi_maker_legs": int(len(d)),
            "matched": int(len(both)), "chain_only": int((m._merge == "left_only").sum()),
            "dataapi_only": int((m._merge == "right_only").sum()),
            "chain_tokens": float(c.size_tokens.sum()), "dataapi_tokens": float(d.size_tokens.sum()),
            "chain_only_rows": m[m._merge == "left_only"][["tx_hash", "maker", "token_id", "size_tokens_c", "price_c"]]
            .astype(str).to_dict("records")[:20],
            "dataapi_exact_duplicate_maker_legs": int(dup_d.sum()),
            "dataapi_exact_duplicate_maker_legs_matched_to_distinct_chain_logs": int(
                m[(m._merge == "both")].merge(d[dup_d][key + ["k"]], on=key + ["k"]).shape[0]),
            "matched_price_absdiff_max": float((both.price_c - both.price_d).abs().max()) if len(both) else None,
            "matched_usdc_absdiff_max": float((both.size_usdc_c - both.size_usdc_d).abs().max()) if len(both) else None,
            "matched_ts_absdiff_max_s": float((both.ts_c - both.ts_d).abs().max()) if len(both) else None,
            "matched_taker_equal_share": float((both.taker_c == both.taker_d).mean()) if len(both) else None,
        }
    # 2) VWAP vs prices-history (YES frame), minute = ceil like prices_1m
    p1 = pd.read_parquet(cache / "derived" / "prices_1m.parquet", columns=["venue", "ticker", "ts_utc", "mid", "updated"])
    p1 = p1[p1.venue == "polymarket"]
    p1["ticker"] = p1.ticker.astype(str)
    t = pm.copy()
    t["minute"] = t.ts_utc.dt.ceil("1min")
    t["pv"] = t.price_yes * t.size_tokens
    g = t.groupby(["market", "minute"]).agg(pv=("pv", "sum"), v=("size_tokens", "sum"), n=("price", "size")).reset_index()
    g["vwap_yes"] = g.pv / g.v
    res_ph = {}
    allx = []
    for mk, ser in PM_SERIES.items():
        q = p1[p1.ticker == ser][["ts_utc", "mid", "updated"]].rename(columns={"ts_utc": "minute"})
        x = g[g.market == mk].merge(q, on="minute", how="inner")
        x["dev"] = (x.vwap_yes - x.mid).abs()
        allx.append(x)
        res_ph[mk] = {"minutes": int(len(x)), "median_abs_dev": float(x.dev.median()),
                      "mean_abs_dev": float(x.dev.mean()), "p90_abs_dev": float(x.dev.quantile(0.9)),
                      "share_within_1c": float((x.dev <= 0.01).mean()),
                      "median_abs_dev_updated_minutes": float(x[x.updated == 1].dev.median())}
    allx = pd.concat(allx)
    res_ph["all"] = {"minutes": int(len(allx)), "median_abs_dev": float(allx.dev.median()),
                     "mean_abs_dev": float(allx.dev.mean()), "p90_abs_dev": float(allx.dev.quantile(0.9)),
                     "share_within_1c": float((allx.dev <= 0.01).mean())}
    out["vwap_vs_prices_history"] = res_ph
    # 3) complementarity: raw-price VWAP of YES-token fills + NO-token fills in the same minute
    t["pvr"] = t.price * t.size_tokens
    h = t.groupby(["market", "minute", "outcome"]).agg(pv=("pvr", "sum"), v=("size_tokens", "sum")).reset_index()
    h["vw"] = h.pv / h.v
    w = h.pivot_table(index=["market", "minute"], columns="outcome", values="vw").dropna()
    w["s"] = w["Yes"] + w["No"]
    w["d"] = (w.s - 1).abs()
    comp = {"all": {"minutes": int(len(w)), "median_abs_sum_minus_1": float(w.d.median()),
                    "mean_sum": float(w.s.mean()), "p90_abs": float(w.d.quantile(0.9)),
                    "share_within_1c": float((w.d <= 0.01).mean()), "share_within_2c": float((w.d <= 0.02).mean())}}
    for mk, z in w.groupby(level=0):
        comp[mk] = {"minutes": int(len(z)), "median_abs_sum_minus_1": float(z.d.median()),
                    "share_within_1c": float((z.d <= 0.01).mean())}
    out["complementarity_same_minute"] = comp
    (res / "pm_trades_validation.json").write_text(json.dumps(out, indent=1))
    print(json.dumps(out, indent=1))
    return out


def main(cache, res):
    cache, res = Path(cache), Path(res)
    res.mkdir(parents=True, exist_ok=True)
    ch, windows, audit = chain(cache)
    da, audit2, _ = dataapi(cache)
    audit.update(audit2)
    ch_f = finish(ch)
    da_f = finish(da)
    # chain replaces data-api inside each complete chain window
    keep = pd.Series(True, index=da_f.index)
    ch_keep = pd.Series(False, index=ch_f.index)
    for label, a, b, _ in windows:
        if b is None:
            continue
        keep &= ~((da_f.ts >= a) & (da_f.ts < b))
        ch_keep |= (ch_f.ts >= a) & (ch_f.ts < b)
    pm = pd.concat([ch_f[ch_keep], da_f[keep]], ignore_index=True).sort_values(
        ["ts", "tx_hash", "log_index"]).reset_index(drop=True)
    for c in ["market", "condition_id", "token_id", "outcome", "maker_side", "aggressor_side",
              "aggressor_token_id", "aggressor_order_side", "match_type", "source"]:
        pm[c] = pm[c].astype("category")
    out = cache / "derived" / "pm_trades.parquet"
    pm.to_parquet(out, index=False)
    print(len(pm), "rows ->", out)
    # coverage
    nights = {"night1": ("2026-10-04 18:00", "2026-10-05 03:00"), "night2": ("2026-10-25 18:00", "2026-10-26 03:00"),
              "between": ("2026-10-05 03:00", "2026-10-25 18:00")}
    cov = pm.groupby(["market", "outcome"], observed=True).agg(
        first=("ts_utc", "min"), last=("ts_utc", "max"), fills=("price", "size"),
        tokens=("size_tokens", "sum"), usdc=("size_usdc", "sum")).reset_index()
    for k, (a, b) in nights.items():
        z = pm[(pm.ts_utc >= pd.Timestamp(a, tz="UTC")) & (pm.ts_utc < pd.Timestamp(b, tz="UTC"))]
        cov = cov.merge(z.groupby(["market", "outcome"], observed=True).agg(
            **{f"fills_{k}": ("price", "size"), f"usdc_{k}": ("size_usdc", "sum")}).reset_index(),
            on=["market", "outcome"], how="left")
    cov.to_csv(res / "pm_trades_coverage.csv", index=False)
    pd.set_option("display.width", 250)
    pd.set_option("display.max_columns", 30)
    print(cov.to_string())
    by_src = pm.groupby(["source"], observed=True).agg(first=("ts_utc", "min"), last=("ts_utc", "max"),
                                                        fills=("price", "size")).reset_index()
    print(by_src.to_string())
    audit["source_counts"] = by_src.astype(str).to_dict("records")
    audit["aggressor_missing"] = int(pm.taker.isna().sum())
    (res / "pm_trades_build.json").write_text(json.dumps(audit, indent=1, default=str))
    print(json.dumps(audit, indent=1, default=str))
    validate(pm, cache, ch_f, da_f, windows, res)


if __name__ == "__main__":
    main(sys.argv[1], sys.argv[2])


==> anc/code/build_polls.py <==
"""Build the poll table: one row per national presidential poll (Dec 2025 onward)
with a Lula-vs-Flavio question, matched to the TSE PesqEle registry, with a
release timestamp.

Release timestamp hierarchy (column release_src):
  article      earliest datePublished among the news articles cited by Wikipedia
               (or added by search, extra_urls.tsv) that is on/after field end
  tse_date     DT_DIVULGACAO from the matched TSE registration (date only)
  wiki_date    |date= of the Wikipedia citation (date only)
  field_end+1  last resort (date only)

Usage: python -I build_polls.py <cache_dir>
"""
import json
import re
import sys
from pathlib import Path
from urllib.parse import urlparse

import pandas as pd

ALIASES = {"Veritá": "Verita", "DataTrends": "Datatrends", "Real Time": "Real Time Big Data"}
TSE_KEYS = {
    "Quaest": "QUAEST", "Datafolha": "DATAFOLHA", "AtlasIntel": "ATLASINTEL",
    "Paraná Pesquisas": "PARANA DE PESQUISAS", "PoderData": "PODERDATA",
    "Real Time Big Data": "REAL TIME", "Nexus": "NEXUS", "Gerp": "GERP",
    "Vox Brasil": "VOX BRASIL", "Ideia": "BOAS IDEIAS", "Palver": "PALVER", "MDA": "MDA-PESQUISA",
    "Indexa": "INDEXA", "Verita": "VERITA", "Ipespe": "IPESPE", "Alfa": "ALFA INTELIGENCIA",
    "Datatrends": "DATATRENDS", "Instituto França": "FRANCA DE PESQUISAS", "Colectta": "COLECTTA",
    "Ipec": "INTELIGENCIA EM PESQUISA E CONSULTORIA", "Futura": "100% CIDADES",
}


def published_at(html: str):
    """Return (iso_ts, method) for the article's own publication time."""
    for m in re.finditer(r'<script[^>]*application/ld\+json[^>]*>(.*?)</script>', html, flags=re.S | re.I):
        try:
            j = json.loads(m.group(1).strip())
        except Exception:
            continue
        stack = j if isinstance(j, list) else [j]
        while stack:
            o = stack.pop(0)
            if isinstance(o, dict):
                if "@graph" in o:
                    stack += o["@graph"]
                t = o.get("@type")
                t = " ".join(t) if isinstance(t, list) else str(t)
                if ("Article" in t or "LiveBlog" in t or "Posting" in t) and o.get("datePublished"):
                    return o["datePublished"], "jsonld"
    m = re.search(r'<meta[^>]+property=["\']article:published_time["\'][^>]+content=["\']([^"\']+)', html)
    if not m:
        m = re.search(r'<meta[^>]+content=["\']([^"\']+)["\'][^>]+property=["\']article:published_time', html)
    if m:
        return m.group(1), "meta_article"
    m = re.search(r'itemprop=["\']datePublished["\'][^>]*(?:content|datetime)=["\']([^"\']+)', html)
    if m:
        return m.group(1), "itemprop"
    return None, None


def to_utc(s):
    t = pd.to_datetime(s, utc=True, errors="coerce")
    return t


def margin2p(l, f):
    return 100 * (l - f) / (l + f) if pd.notna(l) and pd.notna(f) and (l + f) > 0 else float("nan")


def main(cache):
    cache = Path(cache)
    der = cache / "derived"
    w = pd.read_csv(der / "wiki_rows.csv")
    w["pollster"] = w.pollster.replace(ALIASES)
    w = w[(w.field_end >= "2025-12-01") & w["Lula"].notna() & w["F. Bolsonaro"].notna()].copy()

    key = ["pollster", "field_start", "field_end"]
    ru = w[w["round"] == "runoff"].sort_values("row_in_table").groupby(key, as_index=False).first()
    fr = w[w["round"] == "first"].sort_values("row_in_table").groupby(key, as_index=False).first()
    ru = ru[key + ["Lula", "F. Bolsonaro", "sample", "ref_urls", "ref_dates", "ref_titles", "section"]].rename(
        columns={"Lula": "ru_lula", "F. Bolsonaro": "ru_flavio", "sample": "ru_sample", "ref_urls": "ru_urls",
                 "ref_dates": "ru_rdates", "ref_titles": "ru_titles", "section": "ru_section"})
    fr = fr[key + ["Lula", "F. Bolsonaro", "sample", "ref_urls", "ref_dates", "ref_titles"]].rename(
        columns={"Lula": "fr_lula", "F. Bolsonaro": "fr_flavio", "sample": "fr_sample", "ref_urls": "fr_urls",
                 "ref_dates": "fr_rdates", "ref_titles": "fr_titles"})
    p = ru.merge(fr, on=key, how="outer")
    p["sample"] = p.ru_sample.fillna(p.fr_sample)
    p["ru_margin2p"] = [margin2p(a, b) for a, b in zip(p.ru_lula, p.ru_flavio)]
    p["fr_margin2p"] = [margin2p(a, b) for a, b in zip(p.fr_lula, p.fr_flavio)]

    # ---- TSE match
    t = pd.read_csv(cache / "tse" / "national_presidential_polls_2026.csv")
    for c in ["DT_INICIO_PESQUISA", "DT_FIM_PESQUISA", "DT_DIVULGACAO", "DT_REGISTRO"]:
        t[c] = pd.to_datetime(t[c])
    rows = []
    for i, r in p.iterrows():
        k = TSE_KEYS.get(r.pollster)
        best = None
        if k and pd.notna(r.field_end):
            c = t[t.NM_EMPRESA.str.contains(k, regex=False)].copy()
            fe, fs = pd.Timestamp(r.field_end), pd.Timestamp(r.field_start)
            c["dend"] = (c.DT_FIM_PESQUISA - fe).dt.days.abs()
            c["dstart"] = (c.DT_INICIO_PESQUISA - fs).dt.days.abs()
            c["dn"] = (c.QT_ENTREVISTADO - (r["sample"] if pd.notna(r["sample"]) else -1)).abs()
            c = c[(c.dend <= 1) & (c.dstart <= 2)]
            if len(c):
                c = c.sort_values(["dn", "dend", "dstart"])
                best = c.iloc[0]
                q = "exact" if (best.dend == 0 and best.dstart == 0 and best.dn == 0) else (
                    "dates" if best.dend == 0 and best.dstart == 0 else "approx")
                n_cand = int(((c.dn == best.dn) & (c.dend == best.dend) & (c.dstart == best.dstart)).sum())
        rows.append({
            "tse_id": (f"BR-{best.NR_PROTOCOLO_REGISTRO[2:7]}/{best.NR_PROTOCOLO_REGISTRO[7:]}" if best is not None else None),
            "tse_company": best.NM_EMPRESA if best is not None else None,
            "DT_REGISTRO": best.DT_REGISTRO if best is not None else pd.NaT,
            "DT_DIVULGACAO": best.DT_DIVULGACAO if best is not None else pd.NaT,
            "tse_sample": best.QT_ENTREVISTADO if best is not None else None,
            "tse_match": q if best is not None else ("no_company_key" if not k else "no_match"),
            "tse_ambiguous": (n_cand > 1) if best is not None else None,
        })
    p = pd.concat([p.reset_index(drop=True), pd.DataFrame(rows)], axis=1)

    # ---- article timestamps
    idx = pd.read_csv(cache / "raw" / "news" / "_index.csv")
    pub = {}
    for _, r in idx.iterrows():
        if str(r.status) != "200":
            continue
        f = cache / "raw" / "news" / r.file
        if not f.exists():
            continue
        ts, how = published_at(f.read_text(errors="replace"))
        if ts:
            pub[r.url] = (to_utc(ts), how)
    extra = {}
    ef = Path(__file__).with_name("extra_urls.tsv")
    if ef.exists():
        for line in ef.read_text().splitlines():
            if line.strip() and not line.startswith("#"):
                kk, u = line.split("\t")[:2]
                extra.setdefault(kk.strip(), []).append(u.strip())
    rel, src, urlused, nart = [], [], [], []
    for _, r in p.iterrows():
        urls = set()
        for c in ["ru_urls", "fr_urls"]:
            if isinstance(r[c], str):
                urls.update(r[c].split())
        pk = f"{r.pollster}|{r.field_end}"
        urls.update(extra.get(pk, []))
        fe_utc = pd.Timestamp(r.field_end, tz="America/Sao_Paulo").tz_convert("UTC")
        cands = [(pub[u][0], u, pub[u][1]) for u in urls if u in pub and pd.notna(pub[u][0])]
        cands = [c for c in cands if fe_utc <= c[0] <= fe_utc + pd.Timedelta(days=6)]
        nart.append(len(cands))
        if cands:
            ts, u, how = min(cands)
            rel.append(ts); src.append(f"article:{how}"); urlused.append(u)
            continue
        if pd.notna(r.DT_DIVULGACAO):
            rel.append(pd.Timestamp(r.DT_DIVULGACAO, tz="America/Sao_Paulo").tz_convert("UTC")); src.append("tse_date"); urlused.append(None)
            continue
        rd = [x for x in str(r.ru_rdates).split() + str(r.fr_rdates).split() if re.match(r"\d{4}-\d\d-\d\d", x)]
        if rd:
            rel.append(pd.Timestamp(min(rd), tz="America/Sao_Paulo").tz_convert("UTC")); src.append("wiki_date"); urlused.append(None)
        else:
            rel.append(fe_utc + pd.Timedelta(days=1)); src.append("field_end+1"); urlused.append(None)
    p["release_utc"] = pd.to_datetime(pd.Series(rel), utc=True).dt.floor("s")
    p["release_src"] = src
    p["release_exact"] = p.release_src.str.startswith("article")
    p["release_url"] = urlused
    p["release_domain"] = [urlparse(u).netloc if isinstance(u, str) else None for u in urlused]
    p["n_dated_articles"] = nart
    # legal check: release before the TSE earliest-release date is suspicious
    divu = pd.to_datetime(p.DT_DIVULGACAO).dt.tz_localize("America/Sao_Paulo").dt.tz_convert("UTC")
    p["release_before_tse_date"] = p.release_exact & (p.release_utc < divu)
    brt = p.release_utc.dt.tz_convert("America/Sao_Paulo")
    p["release_brt"] = brt.dt.strftime("%Y-%m-%d %H:%M")
    # quality: A = article timestamp on the TSE earliest-release date (or within 2 days
    # of field end when unmatched); B = article timestamp but 1+ days after the TSE date
    # (cited article may not be the first release); midnight-exact stamps are treated as
    # date-only (CMS default), as are all non-article sources.
    lag = (brt.dt.tz_localize(None).dt.normalize() - pd.to_datetime(p.DT_DIVULGACAO)).dt.days
    lagfe = (brt.dt.tz_localize(None).dt.normalize() - pd.to_datetime(p.field_end)).dt.days
    midnight = (brt.dt.hour == 0) & (brt.dt.minute == 0) & (brt.dt.second == 0)
    q = []
    for ex, lg, lf, mn in zip(p.release_exact, lag, lagfe, midnight):
        if not ex or mn:
            q.append("date_only")
        elif (pd.notna(lg) and lg <= 0) or (pd.isna(lg) and lf <= 2):
            q.append("A")
        else:
            q.append("B")
    p["release_quality"] = q
    p["release_exact"] = p.release_quality.isin(["A", "B"])
    p = p.sort_values("release_utc").reset_index(drop=True)
    cols = ["pollster", "tse_id", "tse_company", "tse_match", "tse_ambiguous", "field_start", "field_end",
            "sample", "tse_sample", "ru_lula", "ru_flavio", "ru_margin2p", "fr_lula", "fr_flavio", "fr_margin2p",
            "DT_REGISTRO", "DT_DIVULGACAO", "release_utc", "release_brt", "release_src", "release_exact", "release_quality",
            "release_before_tse_date", "release_domain", "release_url", "n_dated_articles", "ru_urls", "fr_urls"]
    out = p[cols].copy()
    out["release_utc"] = out.release_utc.dt.strftime("%Y-%m-%dT%H:%M:%SZ")
    out.to_csv(der / "polls.csv", index=False)
    print(len(p), "polls;", p.release_exact.sum(), "exact timestamps")
    print(p.release_src.value_counts().to_string())
    print(p.tse_match.value_counts().to_string())
    print(p.groupby("pollster").agg(n=("release_exact", "size"), exact=("release_exact", "sum")).sort_values("n", ascending=False).to_string())
    print("release before TSE date:", p.release_before_tse_date.sum())
    print(p.release_quality.value_counts().to_string())


if __name__ == "__main__":
    main(sys.argv[1])


==> anc/code/build_timeline.py <==
"""Merge the election-night information timeline for each round.

Inputs (cache = dados/cache/brazil2026):
  raw/timeline/web_{1t,2t}.csv   events from live blogs, press, TSE/STF releases (built by
                                 web research; one row per event, columns as below)
  raw/arvor/linha_do_tempo_{1t,2t}.json, raw/arvor/noite_regioes_1t.json
                                 Arvor scrape of every TSE results-file version: count
                                 milestones, file freezes, per-UF completion
  derived/count_uf_2t.csv        per-UF runoff versions (build_count_uf_2t.py), for the
                                 regional counting-order milestones of the runoff
Output: derived/timeline_{1t,2t}.csv with columns
  time_brt, time_utc, source, source_url, event_type, description, numbers,
  timestamp_quality, notes
Window: 12:00 BRT on election day to 01:00 BRT the next day. BRT = UTC-3 (no DST).

TSE-file rows use the TSE generation time of the file (exact to the second). That is when
the file was produced; the public could fetch it some seconds later (Arvor's polling lag:
median ~40-50 s), except during the runoff pause (see the 17:07:01 row).

Usage: python -I build_timeline.py <cache_dir>
"""
import json
import sys
from pathlib import Path

import pandas as pd

COLS = ["time_brt", "time_utc", "source", "source_url", "event_type", "description", "numbers",
        "timestamp_quality", "notes"]
ARVOR = "TSE results files (Arvor scrape)"
REG = {**{u: "North" for u in ["AC", "AM", "AP", "PA", "RO", "RR", "TO"]},
       **{u: "Northeast" for u in ["AL", "BA", "CE", "MA", "PB", "PE", "PI", "RN", "SE"]},
       **{u: "Center-West" for u in ["DF", "GO", "MS", "MT"]},
       **{u: "Southeast" for u in ["ES", "MG", "RJ", "SP"]},
       **{u: "South" for u in ["PR", "RS", "SC"]}, "ZZ": "Abroad"}


def row(t, desc, numbers="", quality="exact", notes="", url="", source=ARVOR, etype="tse"):
    return {"time_brt": t, "source": source, "source_url": url, "event_type": etype,
            "description": desc, "numbers": numbers, "timestamp_quality": quality, "notes": notes}


def frame(block):
    return pd.DataFrame(block["linhas"], columns=block["colunas"])


def arvor_2t(cache):
    p = cache / "raw" / "arvor" / "linha_do_tempo_2t.json"
    u = "dados/cache/brazil2026/raw/arvor/" + p.name
    d = json.loads(p.read_text())
    n = frame(d["nacional"]["serie"])
    n = n[n.st > 0]
    g = lambda t: n[n.gerado_brt == t].iloc[0]
    out = []
    a = g("2026-10-25 17:06:01")
    out.append(row(a.gerado_brt, "First national results file with counted sections.",
                   f"{a.pst}% sections counted; Lula {a.pct_lula}%, Flávio {a.pct_flavio}% of valid",
                   url=u + "#nacional"))
    b = g("2026-10-25 17:06:31")
    out.append(row(b.gerado_brt, "National file update; this is the version the press reported as the "
                   "count frozen during the pause (1,225 of 499,248 sections).",
                   f"{b.st} sections ({b.pst}%); Lula {b.pct_lula}%, Flávio {b.pct_flavio}%",
                   url=u + "#nacional",
                   notes="Agência Brasil 17:07 and 18:48, O Globo 17:22, Carta Capital 17:43 all quote "
                         "0.25% / 1,225 sections / Lula 57.66%."))
    c = g("2026-10-25 17:07:01")
    out.append(row(c.gerado_brt, "Last national version generated before the pause. Its sections were "
                   "mostly the foreign vote: ZZ (abroad) 778 sections with Lula 59.67%; the 22 UFs with "
                   "counts held 685 sections. This version was not publicly served until about "
                   "19:00 (see notes), so during the pause the public figure was 0.25%/Lula 57.66%.",
                   f"{c.st} sections ({c.pst}%); Lula {c.pct_lula}%, Flávio {c.pct_flavio}%",
                   notes="Arvor latencia.por_hora: of the 3 national versions generated in the 17h hour, "
                         "median capture lag 50 s but max 6,829 s, i.e. one was first captured ~19:00:50; "
                         "only 17:07:01 fits the press reporting 0.25%. Confirmed by Arvor public snapshots 17:08-18:58, which show the national file at 1,225 sections (hg 17:06:31). 28 of the 32 UF versions generated "
                         "17:06:59-17:07:00 are in the same situation (UF 17h median lag 6,851 s).",
                   url=u + "#nacional; #latencia"))
    sg = d["pausas"]["silencio_geral"]
    out.append(row(sg["ultimo_gerado_antes_brt"], "TSE stops generating files: no results, progress or "
                   "configuration file of any kind is generated until 19:01:44 (114.6 min).",
                   f"{sg['leituras_no_intervalo']} collector reads during the gap, all returning older versions",
                   url=u + "#pausas.silencio_geral"))
    out.append(row(sg["primeiro_gerado_depois_brt"], "First TSE file of any kind generated after the pause.",
                   url=u + "#pausas.silencio_geral"))
    r = g("2026-10-25 19:01:56")
    out.append(row(r.gerado_brt, "National results file resumes after the 114.9-min pause.",
                   f"{r.st} sections ({r.pst}%); Lula {r.pct_lula}%, Flávio {r.pct_flavio}%",
                   url=u + "#nacional"))
    r = g("2026-10-25 19:04:36")
    out.append(row(r.gerado_brt, "First large post-restart batch (3,602 sections); Lula's share drops "
                   "toward 50%.", f"{r.pst}% counted; Lula {r.pct_lula}%, Flávio {r.pct_flavio}%",
                   url=u + "#nacional"))
    for t, who in [("2026-10-25 19:45:30", "Flávio"), ("2026-10-25 20:24:19", "Lula")]:
        r = g(t)
        out.append(row(r.gerado_brt, f"{who} takes the lead in the national file.",
                       f"{r.pst}% counted; Lula {r.pct_lula}%, Flávio {r.pct_flavio}%",
                       url=u + "#nacional", notes="Lead change computed from the national file "
                       "(election_night.py); CNN Brasil reports the definitive Lula lead at 20:26."))
    out.append(row("2026-10-25 21:08:21", "Lula's victory becomes mathematically certain on the published "
                   "count (own computation, election_night.py).", "96.83% counted", quality="inferred",
                   notes="Derived threshold, not a public announcement.", source="own computation"))
    for p_ in d["pausas"]["tabela_do_coletor"][1:]:
        if p_["de_brt"] < "2026-10-26 01:00":
            out.append(row(p_["de_brt"], f"{p_['uf']} results file stops updating for {p_['minutos']} min "
                           f"(until {p_['ate_brt'][11:]}).", f"sections {p_['st_antes']} -> {p_['st_depois']}",
                           url=u + "#pausas.tabela_do_coletor"))
    for x in d["pausas"]["lacunas_nacional"][1:]:
        out.append(row(x["de_brt"], f"National file gap of {x['minutos']} min near completion.",
                       f"sections {x['st_antes']} -> {x['st_depois']}", url=u + "#pausas.lacunas_nacional"))
    full = n[n.st >= 499248].iloc[0]
    out.append(row(full.gerado_brt, "National file reaches 100% of sections.",
                   f"Lula {full.pct_lula}%, Flávio {full.pct_flavio}%", url=u + "#nacional"))
    for x in d["conclusao_ufs"]:
        out.append(row(x["fechou_brt"], f"{x['uf']} ({REG[x['uf']]}) results file reaches 100% of sections.",
                       url=u + "#conclusao_ufs"))
    out.append(row("2026-10-25 17:05:00", "Arvor's context note on the STF extension: decision by minister "
                   "Zanin extending voting to 19:00, reported around 17:03-17:08 per the evening news.",
                   quality="approx", url=u + "#contexto_externo", source="Arvor contexto_externo",
                   notes="Time is from the press, not from the TSE files; see the web rows for the "
                         "sourced times. Placeholder time 17:05 = midpoint of 17:03-17:08.", etype="other"))
    # regional counting order (share of each region's final sections)
    uf = pd.read_csv(cache / "derived" / "count_uf_2t.csv")
    uf = uf[uf.gen_brt >= "2026-10-25 19:00"]
    uf["reg"] = uf.uf.map(REG)
    fin = uf.groupby("uf").sections_counted.max().groupby(REG).sum()
    times = sorted(uf.gen_brt.unique())
    st = uf.pivot_table(index="gen_brt", columns="uf", values="sections_counted", aggfunc="last")
    st = st.reindex(times).ffill().fillna(0)
    regst = st.T.groupby(REG).sum().T
    for reg in ["North", "Northeast", "Center-West", "Southeast", "South", "Abroad"]:
        for q in (50, 90):
            hit = regst.index[regst[reg] >= q / 100 * fin[reg]]
            if len(hit):
                out.append(row(hit[0], f"{reg}: {q}% of the region's sections counted (sum of UF files).",
                               url="derived/count_uf_2t.csv", source="own computation from UF files"))
    return out


def arvor_public_2t(cache):
    """Arvor's public runoff-night outputs: dashboard at brasil.arvor.co (GitHub Pages of
    github.com/ArvorCo/PNAD, 5-min snapshot commits), YouTube live, parallel BU-QR count and
    projection. Numbers from derived/parallel_tally_2t.csv and derived/arvor_projection_2t.csv
    (parse_arvor_snapshots.py); times are commit times (public on GitHub; Pages may lag ~1 min)."""
    src, gh = "Arvor public dashboard (brasil.arvor.co)", "https://github.com/ArvorCo/PNAD/commit/"
    yt = "https://youtube.com/live/kSELqiCudjU"
    n = "Tiny audience: the YouTube live had 228 total views as of 2026-10-29; no press or search pickup found."
    out = [
        row("2026-10-25 15:24:04", "Arvor starts a YouTube live stream of its election-night dashboard "
            "('Apuração do segundo turno ... ao vivo'); it ends 21:45:38.", "228 total views (checked 2026-10-29)",
            url=yt, source="YouTube (Arvor channel)", etype="other", notes=n),
        row("2026-10-25 16:04:34", "Arvor commits its live projection model (municipal swing vs round 1 at the "
            "same counting stage) and its screen to the public repo; the projection stays null below 1% counted.",
            url=gh + "04694873", source="GitHub ArvorCo/PNAD", etype="other", notes=n),
        row("2026-10-25 17:05:44", "First submissions to Arvor's crowd-sourced parallel count (BU QR codes) are "
            "rejected by a server bug ('function digest ... does not exist'); 68 rejected until the fix.",
            "68 rejected submissions 17:05-18:09", url="docs/assets/totalizacao_dados/envios.csv",
            source="Arvor parallel count log", etype="other", notes=n),
        row("2026-10-25 17:08:25", "Arvor's public snapshot shows the TSE national file it can read during the pause: "
            "1,225 sections (0.245%), generated 17:06:31. Direct evidence that the 17:07:01 version (0.29%) was not "
            "being served.", "st 1225; pst 0.245%; hg 17:06:31", url=gh + "422e735d", source=src, etype="tse",
            notes="Same in every snapshot from 17:08:25 to 18:58:52; the 19:04:06 snapshot shows 1,870 (hg 19:01:56)."),
        row("2026-10-25 18:10:11", "First BU accepted by Arvor's parallel count (PB section, BU closed 17:01:57).",
            "Lula 169, Flávio 78", url="analysis/apuracao_2t_2026/dados/paralela.json", source="Arvor parallel count",
            etype="other", notes=n),
        row("2026-10-25 18:11:24", "Arvor's public parallel count (sum of BUs received, not a projection) first "
            "shows votes: 5 BUs.", "Lula 578, Flávio 729 (Lula 44.22% two-party)", url=gh + "aa1c5a90", source=src,
            etype="other", notes=n),
        row("2026-10-25 18:16:41", "Arvor parallel count update: 42 BUs, Flávio ahead.",
            "Lula 4,859, Flávio 6,491 (Lula 42.81%)", url=gh + "94b2ebe2", source=src, etype="other", notes=n),
        row("2026-10-25 18:48:20", "Arvor parallel count reaches 77 BUs before the TSE restart, Flávio ahead "
            "(sample is volunteer-submitted, SP-heavy).", "Lula 8,784, Flávio 11,624 (Lula 43.04%)",
            url=gh + "d97605bf", source=src, etype="other",
            notes=n + " Unchanged in the 18:53 and 18:58 snapshots."),
        row("2026-10-25 19:14:36", "First Arvor projection published (1.58% counted): Lula wins.",
            "Flávio 47.19% two-party projected (90% band 45.72-48.84); Lula 52.81%", url=gh + "d891524c",
            source=src, etype="media_call", quality="exact",
            notes=n + " Lula projected ahead at every later point; final 51.79%."),
    ]
    return out


def arvor_1t(cache):
    p = cache / "raw" / "arvor" / "linha_do_tempo_1t.json"
    u = "dados/cache/brazil2026/raw/arvor/" + p.name
    d = json.loads(p.read_text())
    v = frame(d["nacional"]["versoes"])
    v = v[v.st > 0]
    out = []
    a = v.iloc[0]
    out.append(row(a.gerado_brt, "First national results file with counted sections.",
                   f"{a.pst}% counted; Flávio {a.pct_flavio}%, Lula {a.pct_lula}% of valid",
                   url=u + "#marcos", notes=f"Totalization time printed in the file: "
                   f"{d['marcos']['totalizacao_impressa_nela']}."))
    for t in d["travamentos"]["nacional"]:
        if t["de_brt"] < "2026-10-05 01:00":
            out.append(row(t["de_brt"], f"National results file stops updating for {t['minutos']} min "
                           f"(until {t['ate_brt'][11:]}).",
                           f"{t['pst_de']}% -> {t['pst_ate']}% counted; {t['secoes_no_salto']} sections in the jump",
                           url=u + "#travamentos.nacional"))
    for t in d["pausa_geral"]["lacunas"]:
        out.append(row(t["de_brt"], f"No results file of any office generated for {t['minutos']} min "
                       f"(until {t['ate_brt'][11:]}).", url=u + "#pausa_geral"))
    dv = d["divergencia_soma_ufs"]["maior_diferenca_visivel"]
    out.append(row("2026-10-04 " + dv["hora_brt"], "While the national file was frozen, the 27 UF files plus "
                   "the abroad file kept updating: the sum of UF files was ahead of the national file by "
                   "its largest margin.", f"national {dv['nacional_st']} vs UF-sum {dv['soma_ufs_st']} sections "
                   f"({dv['pp_do_total']} pp of all sections)", url=u + "#divergencia_soma_ufs",
                   notes="Per-state files led the national file during the 18:48-20:04 freezes."))
    for reg, m in json.loads((cache / "raw" / "arvor" / "noite_regioes_1t.json").read_text())["marcos"].items():
        name = {"Norte": "North", "Nordeste": "Northeast", "Centro-Oeste": "Center-West", "Sudeste": "Southeast",
                "Sul": "South", "Exterior": "Abroad", "Brasil": "Brazil (sum of UF files)"}[reg]
        for q in ("50", "90"):
            out.append(row(m[q], f"{name}: {q}% of the region's sections counted (sum of UF files).",
                           url="raw/arvor/noite_regioes_1t.json#marcos"))
    out.append(row("2026-10-04 20:59:06", "Flávio's first place becomes mathematically certain on the "
                   "published count (own computation, election_night.py).", "97.84% counted",
                   quality="inferred", source="own computation", notes="Derived threshold, not an announcement."))
    for x in d["conclusao_ufs"]:
        out.append(row(x["gerado_brt"], f"{x['uf']} ({REG[x['uf']]}) results file reaches 100% of sections.",
                       url=u + "#conclusao_ufs", notes=f"captured {x['capturado_brt']}"))
    return out


def main(cache):
    cache = Path(cache)
    for rnd, fn, day in [("1t", arvor_1t, "2026-10-04"),
                         ("2t", lambda c: arvor_2t(c) + arvor_public_2t(c), "2026-10-25")]:
        a = pd.DataFrame(fn(cache))
        a["origin"] = "arvor"
        parts = [a]
        web = cache / "raw" / "timeline" / f"web_{rnd}.csv"
        if web.exists():
            w = pd.read_csv(web, dtype=str).fillna("")
            w["origin"] = "web"
            parts.append(w)
        t = pd.concat(parts, ignore_index=True)
        t["time_brt"] = t.time_brt.astype(str).str.strip()
        ts = pd.to_datetime(t.time_brt, errors="coerce", format="mixed")
        bad = t[ts.isna()]
        if len(bad):
            print(rnd, "rows with unparseable time_brt (kept, sorted last):", len(bad))
        t["time_utc"] = (ts.dt.tz_localize("America/Sao_Paulo").dt.tz_convert("UTC")
                         .dt.strftime("%Y-%m-%d %H:%M:%S"))
        t["_ts"] = ts
        lo, hi = pd.Timestamp(f"{day} 12:00"), pd.Timestamp(day) + pd.Timedelta(hours=25)
        t = t[ts.isna() | ((ts >= lo) & (ts <= hi))]
        t = t.sort_values(["_ts", "origin"], na_position="last")
        t = t[COLS]
        t.to_csv(cache / "derived" / f"timeline_{rnd}.csv", index=False)
        print(rnd, "rows:", len(t), "| by type:", t.event_type.value_counts().to_dict())


if __name__ == "__main__":
    main(sys.argv[1])


==> anc/code/build_web_2t_csv.py <==
"""Build the web public-information timeline for the 2026 runoff night.

Window: 2026-10-25 12:00 BRT to 2026-10-26 01:00 BRT (BRT = UTC-3).
Rows were transcribed by hand from pages saved under
dados/cache/brazil2026/raw/timeline/2t/ and from the earlier chronology
dados/cache/brazil2026/raw/arvor/noticias_noite_2t.md ("arvor" in notes).

timestamp_quality refers to the time in time_brt:
  exact    machine stamp to the second (JSON-LD datePublished, live-blog
           stamp, tweet-ID decode) or an official log quoted to the second
  minute   clock time stated to the minute by the source
  approx   source says "about/around/after"
  inferred derived from other information (explained in notes)

Usage: python -I build_web_2t_csv.py <out.csv>
"""
import csv
import sys
from datetime import datetime, timedelta

D = "2026-10-25 "
N = "2026-10-26 "

# ---- URLs -----------------------------------------------------------------
TERRA = ("https://www.terra.com.br/ao-vivo/noticias/eleicoes/"
         "eleicoes-2026-confira-como-foi-a-apuracao-do-2-turno,"
         "c1edbcf56b98dcf79864578a36a476336470wsfv.html")
BLINEA = ("https://www.bloomberglinea.com.br/brasil/ao-vivo-brasil-vota-no-2-turno-"
          "para-escolher-entre-lula-e-flavio-bolsonaro-como-presidente/")
OTEMPO = ("https://www.otempo.com.br/eleicoes/2026/presidentes/2026/10/25/eleicoes-2026-"
          "ao-vivo-acompanhe-a-votacao-e-a-apuracao-do-2-turno-entre-flavio-bolsonaro-e-lula")
G1LIVE = ("https://g1.globo.com/politica/eleicoes/2026/ao-vivo/"
          "apuracao-eleicoes-2026-resultados-segundo-turno.ghtml")
MET = "https://www.metropoles.com/"
OG = "https://oglobo.globo.com/"
OGP = OG + "politica/eleicoes-2026/noticia/2026/10/25/"
G1N = "https://g1.globo.com/politica/eleicoes/2026/noticia/2026/10/25/"
CNN = "https://www.cnnbrasil.com.br/"
P360 = "https://www.poder360.com.br/poder-eleicoes-2026/"
AB = "https://agenciabrasil.ebc.com.br/"
EST = "https://www.estadao.com.br/"
CC = "https://www.cartacapital.com.br/politica/"
VECCH = MET + "colunas/demetrio-vecchioli/com-exercito-de-fiscais-pl-tinha-nocao-da-derrota-desde-as-17h"
ARV = "from arvor/noticias_noite_2t.md"
TSEFEED = "TSE results feed (series supplied in the brief)"

R = []


def row(t, source, url, etype, desc, numbers="", q="minute", notes=""):
    R.append(dict(time_brt=t, source=source, source_url=url, event_type=etype,
                  description=desc, numbers=numbers, timestamp_quality=q, notes=notes))


# ---- 12:00-16:45 -----------------------------------------------------------
row(D + "12:07", "Agência Brasil", AB + "geral/noticia/2026-10/gol-nega-cancelamento-de-voos-em-massa-para-o-nordeste",
    "other", "Gol and Anac deny mass cancellation of flights to the Northeast.", "", "minute", ARV)
row(D + "12:13", "Metrópoles", MET + "brasil/tse-nunes-marques-preve-que-resultado-da-eleicao-saia-por-volta-de-20h30",
    "tse", "TSE president Nunes Marques predicts the result will be known around 20:30.", "", "minute",
    "Publish time. InvestNews (17:48) says he had estimated the winner would be known by 21h.")
row(D + "12:14", "O Globo", OGP + "andrei-fala-balanco-da-manha.ghtml",
    "other", "Federal Police director-general gives a morning balance of election-day operations.",
    "R$51.9M seized", "minute", ARV)
row(D + "12:34", "STF (Notícias)", "https://noticias.stf.jus.br/postsnoticias/presidente-do-stf-defende-respeito-a-soberania-popular-e-pede-paz-nas-eleicoes/",
    "tse", "STF president Fachin issues a note defending respect for popular sovereignty and asking for peace in the election.",
    "", "minute", ARV)
row(D + "12:44", "Agência Brasil", AB + "politica/noticia/2026-10/tse-informa-que-900-urnas-foram-substituidas-ate-o-meio-dia",
    "tse", "TSE bulletin: about 900 voting machines replaced by noon.", "900 urnas", "minute", ARV)
row(D + "12:47", "O Globo", OGP + "justica-eleitoral-bahia-transporte-publico-salvador.ghtml",
    "tse", "TRE-BA orders the arrest of Salvador's mobility secretary Pablo Souza over the reduced bus fleet.",
    "", "minute", ARV + ". G1 cites about 75 buses held; Procon-BA counted 370 and later 544. Poder360 report at 13:39.")
row(D + "13:22", "Poder360", P360 + "tse-avisou-secoes-sobre-prorrogacao-as-17h49/",
    "campaign", "Lula campaign files its first voting-extension request at the TSE (Salvador, Feira de Santana, Lauro de Freitas).",
    "", "minute", ARV + ". Times quoted in a Poder360 article published 21:09:42.")
row(D + "13:30", "O Globo (Bela Megale blog)", OG + "blogs/bela-megale/post/2026/10/a-tensa-conversa-entre-zanin-em-nunes-marques-sobre-a-prorrogacao-da-votacao-na-eleicao.ghtml",
    "tse", "Nunes Marques (TSE) receives the extension request, according to a column published at 19:04.",
    "", "approx", "Column says 'por volta das 13h30'; publish time 19:04:23.")
row(D + "13:32", "Agência Brasil", AB + "politica/noticia/2026-10/vereadora-do-pt-e-atacada-durante-carreata-em-montes-claros",
    "other", "PT councillor attacked during a motorcade in Montes Claros (MG).", "", "minute", ARV)
row(D + "13:36", "Metrópoles", MET + "mundo/lula-tem-9560-dos-votos-na-palestina-flavio-8081-em-israel",
    "tse", "Foreign tally sheets: Flávio wins Israel, Lula wins Palestine.",
    "Israel Flávio 80.81%; Palestine Lula 95.60%", "minute",
    "Publish time. Earlier foreign BUs in Metrópoles: Japan 09:44 (Flávio 80.08%, 28,538 v 7,098), Oceania 11:07 (Lula 64.34%), Australia 11:35, Taiwan 11:57, China 12:01. Poder360 version 14:20:25 adds first-round comparison.")
row(D + "13:39", "Poder360", P360 + "justica-determina-prisao-de-secretario-por-reducao-de-onibus-na-ba/",
    "tse", "Poder360 reports the TRE-BA arrest order against Salvador's mobility secretary.", "", "minute", ARV)
row(D + "13:52", "Poder360", P360 + "justica-manda-recompor-frota-de-onibus-em-sergipe-no-2o-turno/",
    "tse", "TRE-SE orders the bus fleet restored in Sergipe.", "", "minute", ARV)
row(D + "14:34", "Agência Brasil", AB + "politica/noticia/2026-10/tre-ba-determina-retomada-integral-da-frota-de-onibus-em-salvador",
    "tse", "TRE-BA orders the full bus fleet back on the streets of Salvador.", "", "minute", ARV)
row(D + "14:41", "Poder360", P360 + "fiscais-do-pl-sao-levados-a-pf-no-rio-por-suspeita-de-boca-de-urna/",
    "other", "PL poll watchers taken to the Federal Police in Rio on suspicion of illegal election-day campaigning; PL says it is unaware.",
    "", "minute", ARV)
row(D + "14:44", "Metrópoles", MET + "mundo/na-franca-lula-tem-maioria-com-809-dos-votos-flavio-191",
    "tse", "Foreign tally sheets: Lula wins France.", "Lula 80.9%, Flávio 19.1%", "minute",
    "Publish time; updated 15:34.")
row(D + "14:52", "Poder360", P360 + "campanha-de-lula-diz-que-so-60-dos-onibus-circulam-em-sp/",
    "campaign", "Lula campaign legal coordinator says only 60% of buses are running in São Paulo.", "60% of SP fleet", "minute", ARV)
row(D + "15:07:30", "O Globo", OGP + "flavio-reune-tarcisio-nunes-e-zucco-para-acompanhar-apuracao-enquanto-michelle-deve-aguardar-resultado-ao-lado-de-bolsonaro.ghtml",
    "campaign", "Flávio plans to follow the count with Tarcísio, Ricardo Nunes and Zucco; Michelle to wait beside Jair Bolsonaro.",
    "", "exact", "Publish time 15:07:30.")
row(D + "15:07", "Agência Brasil", AB + "politica/noticia/2026-10/pm-detem-cinco-pessoas-por-crimes-eleitorais-em-sao-paulo",
    "other", "São Paulo military police detain five people for electoral crimes.", "5 detained", "minute",
    ARV)
row(D + "15:18", "Poder360", P360 + "campanha-de-lula-pede-prisao-de-secretario-e-chefe-da-sptrans/",
    "campaign", "Lula coalition asks for the arrest of São Paulo's transport secretary and the SPTrans head.", "", "minute", ARV)
row(D + "15:23", "Poder360", P360 + "ministro-do-tse-aciona-nunes-marques-sobre-frota-de-onibus-na-bahia/",
    "tse", "TSE electoral inspector orders an inquiry into the reduced fleet in Salvador and two other Bahia cities and alerts Nunes Marques.",
    "", "minute", ARV)
row(D + "15:28", "Agência Brasil", AB + "politica/noticia/2026-10/em-salvador-quem-estiver-17h-na-fila-podera-votar-diz-tse",
    "tse", "TSE inspector orders Bahia to hand out passes so that anyone at the polling place at 17:00 can vote.", "", "minute", ARV)
row(D + "15:37", "Metrópoles", MET + "brasil/flavio-bolsonaro-ja-esta-em-brasilia-para-acompanhar-a-apuracao",
    "campaign", "Flávio Bolsonaro has arrived in Brasília to follow the count.", "", "minute", "Publish time.")
row(D + "15:42", "Poder360", P360 + "tse-avisou-secoes-sobre-prorrogacao-as-17h49/",
    "campaign", "Lula campaign widens its extension request at the TSE to the whole country.", "", "minute",
    ARV + " (inside the 13:22 item). Metrópoles 16:54 says the PT request was filed about 15:45.")
row(D + "15:44", "Agência Brasil", AB + "politica/noticia/2026-10/pedido-para-ampliar-horario-de-votacao-sera-avaliado-afirma-marques",
    "tse", "Nunes Marques press conference: extension requests will be assessed in due time.", "", "minute",
    ARV + ". Poder360 15:45:21 covers the same press conference.")
row(D + "15:46", "O Globo (Bela Megale blog)", OG + "blogs/bela-megale/post/2026/10/a-tensa-conversa-entre-zanin-em-nunes-marques-sobre-a-prorrogacao-da-votacao-na-eleicao.ghtml",
    "tse", "STF president Fachin has the PT request in hand from 15:46, according to a column; Zanin later had about 10 minutes to decide after being drawn.",
    "", "minute", "Column published 19:04:23. Conflicts with Zanin's decision, which stamps arrival at the STF at 16:32:49.")
row(D + "15:50", "Poder360", P360 + "tse-avisou-secoes-sobre-prorrogacao-as-17h49/",
    "campaign", "Flávio campaign asks the TSE to extend voting in cities hit by rain.", "19 cities in SP, PR, SC", "minute",
    ARV + ". Carta Capital says 17 municipalities; O Tempo (16:59) says 17 cities; Bloomberg Línea (16:47) says MG and RS; O Globo publish 16:36:03.")
row(D + "16:00", "O Tempo", OTEMPO,
    "tse", "O Tempo: Flávio leads the foreign vote in absolute terms so far, while Lula wins more countries.",
    "Flávio 68.3% of valid votes in countries counted", "minute",
    "Live-blog entry 16:00:27. Conflicts with O Globo 16:16 (Lula ahead by 45,835 votes abroad at 16:04); likely an earlier, Asia-heavy subset.")
row(D + "16:00", "Metrópoles (Andreza Matais)", MET + "colunas/andreza-matais/quantos-votos-lula-pode-ganhar-com-a-votacao-ate-as-19h-em-sp-e-salvador",
    "other", "Column sizes the extension: the four cities in Lula's request have 11.7M voters, of whom 2.65M abstained in round 1; Lula had 57% of their valid votes.",
    "11.7M voters; 2,645,125 R1 abstainers; Lula 57%; SP buses 71.7% at 13:20", "minute", "Publish time 16:00.")
row(D + "16:03", "Agência Brasil", AB + "politica/noticia/2026-10/pt-notifica-tre-sp-por-falta-de-onibus-na-cidade-neste-domingo",
    "campaign", "PT-SP notifies TRE-SP about the lack of buses in São Paulo.", "", "minute", ARV)
row(D + "16:11", "Poder360", P360 + "mulher-e-levada-a-delegacia-por-alegacoes-de-injuria-racial-em-teresina/",
    "other", "Woman taken to a police station in Teresina over alleged racial insult at a polling place.", "", "minute", ARV)
row(D + "16:15", "Metrópoles", MET + "mundo/lula-vence-em-portugal-com-594-dos-votos-validos-flavio-406",
    "tse", "Foreign tally sheets: Lula wins Portugal.", "Lula 59.4% (34,319) v Flávio 40.6% (23,433)", "minute", "Publish time.")
row(D + "16:16:08", "O Globo", OGP + "quem-ganhou-as-eleicoes-2026-no-exterior-veja-diferenca-do-1-e-2-turno-entre-lula-e-bolsonaro.ghtml",
    "tse", "O Globo foreign-vote tally with first-round comparison: Lula ahead abroad.",
    "Lula won 44 countries, Flávio 13; Lula +45,835 votes across 57 countries at 16:04", "exact",
    "Publish time 16:16:08.")
row(D + "16:16", "Agência Brasil", AB + "politica/noticia/2026-10/procon-identifica-370-onibus-parados-em-garagens-de-salvador",
    "other", "Procon-BA finds 370 buses idle in Salvador garages.", "370 buses", "minute", ARV)
row(D + "16:32:54", "Terra", TERRA,
    "tse", "TSE bulletin: 1,351 voting machines replaced by 15:30 (0.25% of machines).", "1,351 urnas; 0.25%", "exact",
    "Terra post 16:32:54 (stamp UTC-converted). Bloomberg Línea 16:19 cites the same 0.25% to 15:31.")
row(D + "16:32:49", "O Globo (quoting Zanin's decision)", OG + "politica/noticia/2026/10/25/zanin-do-stf-determina-extensao-da-votacao-em-todo-o-pais-ate-as-19h-apos-problemas-no-transporte.ghtml",
    "tse", "Lula coalition's complaint (RCL 101673) reaches the STF, per the time stamp quoted in Zanin's decision.",
    "", "exact", ARV + ". Agência Brasil cites 16:23:49; Poder360 says the STF was triggered at 16:22; Bloomberg Línea says 16:32.")
row(D + "16:47", "Metrópoles (Igor Gadelha)", MET + "colunas/igor-gadelha/flavio-acompanha-inicio-da-apuracao-em-casa-com-familiares-e-pastores",
    "campaign", "Flávio will follow the start of the count at a private house in Brasília with family and pastors.",
    "", "minute", "Publish 16:47, updated 18:05; says he went to Vicente Santini's house about 17h.")
row(D + "16:50", "Poder360", P360 + "pm-do-maranhao-identifica-homens-com-camisas-de-simbolos-nazistas/",
    "other", "Maranhão military police identify men wearing shirts with Nazi symbols.", "", "minute", ARV)
row(D + "16:51:24", "Terra", TERRA, "campaign",
    "PT goes to the STF asking for a two-hour extension of voting nationwide.", "", "exact", "Terra post 16:51:24 (publish time).")
row(D + "16:52:42", "Terra", TERRA, "tse",
    "Nunes Marques recalls that Moraes did not extend voting in the 2022 runoff.", "", "exact", "Terra post 16:52:42 (publish time).")
row(D + "16:54", "Metrópoles (Manoela Alcântara)", MET + "colunas/manoela-alcantara/zanin-e-sorteado-relator-de-pedido-do-pt-para-ampliar-horario-de-votacao",
    "tse", "Zanin is drawn as rapporteur of the PT request to extend voting.", "", "minute", "Publish time.")
row(D + "16:54", "Poder360", P360 + "campanhas-de-lula-e-flavio-pedem-mais-tempo-de-votacao/",
    "campaign", "Both campaigns ask the TSE for more voting time; Flávio also asks that results be released only after voting ends in those places.",
    "", "minute", ARV)
# ---- 17:00-17:59 -----------------------------------------------------------
row(D + "17:00", "Bloomberg Línea", BLINEA, "tse",
    "Scheduled close of voting; extension requests still under TSE review.", "", "minute", "Live-blog entry 17:00.")
row(D + "17:00", "Metrópoles (Demétrio Vecchioli column)", VECCH, "leak",
    "PL poll watchers, up to two per section, were told to stay until 17:00 and scan tally-sheet (BU) QR codes and send them to the party; images of BUs flooded X from 17:00, showing Lula gaining more than Flávio versus round 1.",
    "Lula up about 2-4 pts per section v R1 (column's description)", "approx",
    "Reported at 21:17. No PL or PT tally numbers were ever published; the column's claims are not independently verified. The column also says 'Pollymarkt: Lula virou às 17h07', which conflicts with the market data (Lula about 0.25 at 17:06).")
row(D + "17:01", "Estadão", EST + "politica/eleicoes/antes-de-decisao-de-zanin-procuradoria-geral-eleitoral-defendeu-manter-votacao-ate-17h/",
    "tse", "Electoral Prosecutor's opinion to keep the 17:00 close reaches the TSE at 17:01, as the injunction comes out.", "", "minute",
    ARV + ". O Globo 17:17:23 reports MPE opposition (opinion sent 17:01); Bloomberg Línea 17:41.")
row(D + "17:01", "Agência Brasil", AB + "politica/noticia/2026-10/campanha-de-lula-denuncia-falta-de-transporte-em-nove-estados",
    "campaign", "Lula coalition says transport is lacking in at least nine states; Boulos says buses are missing where Lula won round 1.",
    "249.7k social posts on transport", "minute", ARV)
row(D + "17:03", "STF / Poder360 / O Globo", "https://noticias.stf.jus.br/postsnoticias/stf-prorroga-votacao-ate-as-19h-em-locais-onde-urnas-permaneceram-abertas-apos-as-17h/",
    "tse", "Zanin (STF, RCL 101673) extends voting to 19:00 nationwide at the request of Lula's coalition.",
    "", "minute",
    ARV + ". Alternatives: Lupa 16:57; Estadão 17:01; g1 'anunciada 17h01'; Flávio's speech '17h01'; Vecchioli/Metrópoles 17:05; Rio Times 'became public 17:11'. STF news item posted 18:28.")
row(D + "17:03:45", "O Globo", OG + "politica/noticia/2026/10/25/zanin-do-stf-determina-extensao-da-votacao-em-todo-o-pais-ate-as-19h-apos-problemas-no-transporte.ghtml",
    "tse", "First media report of the Zanin extension found.", "", "exact",
    "Publish time. Later: g1 17:04:48; Terra 17:04:43 (no decision yet) then 17:05:35; Metrópoles 17:05; Agência Brasil 17:07; Bloomberg Línea 17:11; Poder360 17:11:49; O Tempo 17:12:21.")
row(D + "17:06:31", TSEFEED + "; Bloomberg Línea; Rio Times", BLINEA, "tse",
    "First TSE partials published (0.21% at 17:06:01, 0.25% at 17:06:31, 0.29% at 17:07:01) from BA, GO, MA, PA, CE and abroad. The 0.25% version (17:06:31) is what the public saw during the pause.",
    "0.25% = 1,225 of 499,248 sections; Lula 57.66% v 42.34%; 345,054 votes (335,743 valid)", "exact",
    "Times from the brief. Numbers from Bloomberg Línea (17:16, 17:27) and Rio Times (17:55). Carta Capital (17:43) says about 345k votes.")
row(D + "17:07:01", TSEFEED + "; Bloomberg Línea", BLINEA, "tse",
    "Last version generated before the pause (0.29%), but not served to the public until about 19:00:50; during the pause the TSE site showed the 0.25% version.",
    "0.29% = 1,456 sections; Lula 56.7% (221,227) v Flávio 43.3% (168,920); blank 4,662", "exact",
    "Numbers from Bloomberg Línea entry 19:03 ('dados atualizados às 19h02'). Arvor's public snapshots 17:08-18:58 show the served national file at 1,225 sections (hg 17:06:31); Arvor's latency table puts first capture of one 17h national version at ~19:00:50. So the 0.29% figure became public only at ~19:01, which is why it first appears in the press at 19:03.")
row(D + "17:08", "O Tempo", OTEMPO, "leak",
    "A poll worker in MG says the machine was closed at 17:00 and the count/tally sheet was finished by about 17:08, so section-level results existed on paper from minutes after 17:00.",
    "", "approx", "Quoted in O Tempo entry 18:17:29.")
row(D + "17:09", "Agência Brasil", AB + "politica/noticia/2026-10/salvador-procon-atualiza-para-544-total-de-onibus-parados-em-garagens",
    "other", "Procon-BA updates the count of idle buses in Salvador.", "544 buses", "minute", ARV)
row(D + "17:13", "Metrópoles", MET + "brasil/eleicoes-2026-apuracao-dos-votos-comeca-mesmo-apos-stf-prorrogar-votacao",
    "tse", "Count begins despite the STF extension; only one TSE update (17:06); state partials favour Lula in the Northeast and Pará.",
    "PA Lula 65.03% (35,292 valid); MA 75.86%; BA 72.20%; CE 70.01%; GO Flávio 55.11%", "minute", "Publish time.")
row(D + "17:13", "Poder360", P360 + "tse-avisou-secoes-sobre-prorrogacao-as-17h49/",
    "tse", "Some polling staff receive word of the extension by WhatsApp at 17:13 (zone 211 in Rio; Ceub in DF).", "", "minute",
    ARV + " (inside the 17:49 item). An O Globo voter (17:29) was told the extension came out at 17:14.")
row(D + "17:20", "Terra; Rio Times", TERRA, "tse",
    "TSE announces it has paused the totalization because of the STF extension.", "0.25% counted", "minute",
    "Terra post 17:26:49 says the TSE said so at 17:20; Rio Times says 5:20 p.m. Brasília. O Globo 17:22:55 (TSE confirmed to O Globo); g1 17:25:43; Bloomberg Línea 17:27; O Tempo 17:31:59; Poder360 flash 17:39:03.")
row(D + "17:24", "Rede Condá (via Metrópoles, Vecchioli)", VECCH, "leak",
    "Chapecó (SC) broadcaster Rede Condá has a parallel tally from tally sheets for the city.",
    "Flávio 65% / Lula 35% (final 64.5/35.5; R1 67.4/32.6)", "minute",
    "Reported in the 21:17 column. Rede Condá not consulted directly.")
row(D + "17:28", "Agência Brasil", AB + "politica/noticia/2026-10/policial-militar-prende-acusado-de-venda-de-voto-no-estado-do-rio",
    "other", "TRE-RJ: military police officer arrests a suspect of vote buying in Rio state.", "", "minute",
    ARV + ". Corrected at 20:58 as to who was arrested.")
row(D + "17:29:24", "O Globo", OGP + "decisao-de-zanin-nao-chega-a-tempo-e-votacao-nas-urnas-e-encerrada-em-parte-das-secoes-eleitorais.ghtml",
    "tse", "Zanin's decision did not arrive in time; voting already closed in part of the sections.", "", "exact", "Publish time 17:29:24.")
row(D + "17:31:00", "O Globo (Miriam Leitão blog)", OG + "blogs/miriam-leitao/post/2026/10/advogado-diz-que-apuracao-deve-ser-suspensa-e-votacao-pode-continuar-inclusive-manualmente.ghtml",
    "other", "Lawyer says the count should be suspended and voting could continue, even manually.", "", "exact", "Publish time 17:31:00.")
row(D + "17:37:07", "Terra (Estadão content)", TERRA, "other",
    "São Paulo outskirts where Lula won round 1 were the most affected by the bus shortage.", "", "exact", "Terra post 17:37:07 (publish time).")
row(D + "17:39:06", "Poder360", "https://www.poder360.com.br/poder-eleicoes-2026/justica-garantiu-o-direito-de-voto-diz-pt-sobre-ampliacao-de-horario/",
    "campaign", "PT legal coordinator Marco Aurélio de Carvalho: 'Justice guaranteed the right to vote'; 'we have absolute confidence we will win'.",
    "", "exact", "Publish time 17:39:06.")
row(D + "17:41", "Poder360", P360 + "artistas-pro-lula-e-pt-pressionaram-por-extensao-do-horario-da-votacao/",
    "campaign", "Pro-Lula artists and PT pressed for the voting extension.", "", "minute", ARV)
row(D + "17:42:29", "Terra", TERRA, "campaign",
    "Lula's team at the São Paulo hotel is 'satisfied' with the STF extension.", "", "exact", "Terra post 17:42:29 (publish time).")
row(D + "17:43", "Carta Capital", CC + "com-025-das-urnas-apuradas-tse-suspende-totalizacao-dos-votos-apos-prorrogacao-da-votacao-ate-19h/",
    "tse", "TSE suspended totalization at 17:06 with 0.25% counted (foreign votes plus BA, GO, CE, MA, PA); social posts show urnas already closed.",
    "about 345k votes; Lula 57%, Flávio 42%", "minute", ARV)
row(D + "17:45", "Metrópoles", MET + "sao-paulo/lula-acompanha-apuracao-em-hotel-de-sao-paulo-com-a-cupula-da-campanha",
    "campaign", "Lula will follow the count at a São Paulo hotel with the campaign leadership (Sidônio, Edinho, Haddad).", "", "minute",
    "Publish time; text says he left home about 19:35 (see 18:20 row for the conflict).")
row(D + "17:46:52", "CNN Brasil", CNN + "eleicoes/flavio-e-lula-mobilizam-eleitor-para-ir-as-urnas-em-novo-prazo-da-eleicao/",
    "campaign", "Both campaigns mobilise voters to go to the polls in the new window; Flávio's side pushes an 'indignation' vote.",
    "", "exact", "Publish time 17:46:52.")
row(D + "17:48:02", "g1", G1N + "apuracao-dos-votos-urnas-fechadas-nao-podem-ser-reabertas.ghtml",
    "tse", "Voting machines already closed cannot be reopened.", "", "exact", "Publish time 17:48:02.")
row(D + "17:49", "Poder360", P360 + "tse-avisou-secoes-sobre-prorrogacao-as-17h49/",
    "tse", "TSE notifies polling sections of the extension, 46 minutes after the decision; Nunes Marques signs the ofício; closed machines are not reopened.",
    "", "minute", ARV + ". Bloomberg Línea 17:49: TRE-RS will not reopen closed machines.")
row(D + "17:49:42", "O Globo (Miriam Leitão blog)", OG + "blogs/miriam-leitao/post/2026/10/omissao-do-tse-e-demora-do-stf-criaram-o-impasse-inedito-vivido-no-pais.ghtml",
    "other", "Column: TSE omission and STF delay created an unprecedented impasse.", "", "exact", "Publish time.")
row(D + "17:55", "Bloomberg Línea", BLINEA, "other",
    "OAS observer mission chief José Miguel Insulza asks everyone to await official results calmly and respect the vote.",
    "88 observers from 22 countries", "minute", "Live-blog entry 17:55.")
row(D + "17:55:26", "The Rio Times", "https://www.riotimesonline.com/brazil-count-paused-as-flavios-odds-slide/",
    "other", "Rio Times reports the count pause and the slide in Flávio's Polymarket price, saying no source explains the move.",
    "Polymarket Flávio: 83.9% peak (Sat 20:45 BRT); ~82% 14:30; 71% 17:15; ~65% 17:51 BRT", "exact",
    "Publish time (4:58 p.m. ET); modified 18:23:54. ET times converted (+1h). Implies Lula about 0.35 at 17:51.")
row(D + "17:57:37", "O Globo (Bernardo Mello Franco blog)", OG + "blogs/bernardo-mello-franco/post/2026/10/kassio-decidiu-nao-decidir-e-e-responsavel-por-confusao-no-segundo-turno.ghtml",
    "other", "Column: Nunes Marques 'decided not to decide' and is responsible for the confusion.", "", "exact", "Publish time 17:57:37.")
row(D + "17:59:33", "O Globo (Miriam Leitão blog)", OG + "blogs/miriam-leitao/post/2026/10/fachin-busca-resolver-impasse-entre-tse-e-zanin.ghtml",
    "tse", "Fachin is trying to resolve the impasse between the TSE and Zanin (unnamed source).", "", "exact", ARV + ". Publish time 17:59:33.")
# ---- 18:00-18:59 -----------------------------------------------------------
row(D + "18:00", "Poder360; O Globo; g1", P360 + "prorrogacao-ate-19h-e-so-para-urnas-que-nao-fecharam-diz-zanin/",
    "tse", "Zanin clarifies that the extension applies only to machines not yet closed; he says he also granted Flávio's campaign complaint.",
    "", "approx",
    ARV + ". First reports: O Globo 18:01:31; g1 18:02:47; Metrópoles 18:04; O Tempo 18:05:35; Agência Brasil 18:08; Terra 18:14:18.")
row(D + "18:02", "Agência Brasil", AB + "justica/noticia/2026-10/ministros-do-tse-se-reunem-a-portas-fechadas-apos-decisao-de-zanin",
    "tse", "TSE ministers meet behind closed doors; TRE-DF says it was not notified and closed machines cannot be restarted.", "", "minute",
    ARV + ". Bloomberg Línea 18:11.")
row(D + "18:05", "O Globo; CNN; Metrópoles", OGP + "apos-zanin-prorrogar-votacao-presidente-do-tse-comunica-tres-para-fechamento-das-urnas-as-19h.ghtml",
    "tse", "Nunes Marques instructs the regional courts: sections still open stay open until 19:00, in compliance with Zanin.",
    "", "approx",
    "O Globo publish 18:05:21; CNN 18:07:24; O Tempo 18:09 ('após as 18h'); Metrópoles 18:12; Bloomberg Línea 18:12; Agência Brasil 18:15 (arvor); Terra 18:19:54; Poder360 18:33:17.")
row(D + "18:07", "Metrópoles", MET + "brasil/marinho-fala-em-intervencao-do-stf-apos-zanin-prorrogar-votacao",
    "campaign", "Flávio's campaign coordinator Rogério Marinho speaks of STF 'intervention' and warns against any 'judicial coup'.", "", "minute",
    "Publish time.")
row(D + "18:08", "Metrópoles", MET + "brasil/pl-mobiliza-fiscais-apos-zanin-prorrogar-votacao-do-2o-turno-em-todo-o-pais",
    "campaign", "PL calls its poll watchers back to their posts 'immediately' to stay until the tally sheet is printed.", "", "minute",
    "Publish time. ABC do ABC (19:15:59) quotes the instruction, says it went out via the 'Tropa do Flávio' WhatsApp channel (2.1M subscribers), and that party leaders saw collecting BU copies as essential for a parallel check. No tally numbers were given.")
row(D + "18:11", "Poder360", P360 + "chefe-da-oea-diz-que-sistema-eleitoral-brasileiro-e-muito-solido/",
    "other", "OAS mission chief says Brazil's electoral system is very solid.", "", "minute", ARV)
row(D + "18:17", "g1 / Agência Brasil", AB + "politica/noticia/2026-10/em-sp-80-das-urnas-estavam-encerradas-quando-votacao-foi-prorrogada",
    "tse", "TRE-SP receives the official communication of the STF decision.", "", "minute",
    ARV + ". Poder360 (22:00) quotes the TRE-SP president as saying he got it near 17h. Bloomberg Línea 18:37: TRE-SP says it complies.")
row(D + "18:17:11", "O Globo", OGP + "tre-do-rio-determina-que-secoes-abertas-mantenham-votacao-ate-as-19h-e-orienta-registro-de-eleitores-em-urnas-ja-encerradas.ghtml",
    "tse", "TRE-RJ orders open sections to keep voting until 19:00 and closed sections to log voters arriving 17:00-19:00.", "", "exact",
    "Publish time. Agência Brasil 18:47 (arvor).")
row(D + "18:18", "Metrópoles (Vecchioli column)", VECCH, "campaign",
    "Bolsonaro aide Fabio Wajngarten posts asking whether it is too early to speak of a coup.", "", "minute",
    "Tweet time as reported at 21:17; tweet not seen.")
row(D + "18:20", "Terra", TERRA, "campaign",
    "Lula is already at the São Paulo hotel about 18:20, an ally tells Terra; AGU Jorge Messias is there too.", "", "approx",
    "Terra post 18:27:16. Conflicts: Metrópoles (17:45 piece) says Lula left home about 19:35; Terra posted a video 'Lula arrives at hotel' at 20:03:20.")
row(D + "18:22:19", "O Globo (Fábio Graner)", OG + "economia/fabio-graner/post/2026/10/orientacao-de-nunes-marques-e-cumprimento-parcial-de-decisao-de-zanin.ghtml",
    "other", "Column: Nunes Marques's guidance is only partial compliance with Zanin's decision.", "", "exact", "Publish time 18:22:19.")
row(D + "18:24", "Metrópoles (Vecchioli column)", VECCH, "campaign",
    "Nikolas Ferreira (PL) posts 'Ou a gente ganha. Ou a gente ganha'.", "", "minute",
    "Tweet time as reported at 21:17 ('ten minutes before 18:34'). Poder360 published the quote at 21:12 (arvor).")
row(D + "18:28", "STF (Notícias)", "https://noticias.stf.jus.br/postsnoticias/stf-prorroga-votacao-ate-as-19h-em-locais-onde-urnas-permaneceram-abertas-apos-as-17h/",
    "tse", "STF posts its news item on the extension, limited to places where machines remained open.", "", "minute", ARV)
row(D + "18:34", "Metrópoles (Vecchioli column)", VECCH, "campaign",
    "PL deputy Lucas Pavanato posts that they would not accept 'losing' this election.", "", "minute", "Tweet time as reported at 21:17.")
row(D + "18:34", "Agência Brasil", AB + "politica/noticia/2026-10/no-df-urnas-fecham-antes-de-informacao-sobre-prorrogacao-chegar",
    "tse", "In the Federal District machines closed at 17:00 sharp; by 17:40 TRE-DF had no official notice; a voter arriving at 17:01 could not vote.",
    "", "minute", ARV)
row(D + "18:39:32", "O Globo", OG + "politica/noticia/2026/10/25/tse-diz-que-vai-retomar-divulgacao-dos-resultados-da-eleicao-depois-das-19h-ao-fim-da-votacao.ghtml",
    "tse", "TSE note: receipt of tally sheets, totalization and publication of results resume after 19:00; most ministers gathered in the Presidency office.",
    "", "exact",
    "Publish 18:39:32, modified 18:48. Agência Brasil 18:48 (arvor); Bloomberg Línea 18:51; Times Brasil 18:55:04.")
row(D + "18:42", "Bloomberg Línea", BLINEA, "other",
    "Americas Quarterly editor Brian Winter posts on X: sources on both sides talk of legal challenges; 'a long, tense night'.", "", "minute",
    "Live-blog entry 18:42; tweet time not seen.")
row(D + "18:45", "Bloomberg Línea", BLINEA, "campaign",
    "Senator-elect Marcel van Hattem says he will seek Zanin's impeachment.", "", "minute", "Live-blog entry 18:45.")
row(D + "18:46", "Bloomberg Línea", BLINEA, "campaign",
    "Marinho on X: 'shameful and untimely decision' by a former Lula lawyer, 'to disrupt an election they have already lost at the ballot box'.",
    "", "minute",
    "Earliest report found (live-blog entry 18:46). CNN 18:52:58 and 18:59:12; O Globo 18:53:18 and 18:55:56. Exact tweet time not found.")
row(D + "18:48:55", "CNN Brasil", CNN + "eleicoes/eleicoes-tre-pa-classifica-como-caotico-cenario-apos-extensao-da-votacao/",
    "tse", "TRE-PA calls the situation after the extension 'chaotic'.", "", "exact", "Publish time 18:48:55.")
row(D + "18:50", "Estadão", EST + "politica/eleicoes/aliados-de-flavio-bolsonaro-condenam-decisao-de-zanin-de-ampliar-horario-de-votacao/",
    "campaign", "Flávio's allies condemn Zanin's decision.", "", "minute", ARV)
row(D + "18:54", "Bloomberg Línea", BLINEA, "campaign",
    "Nikolas Ferreira says in a video that the extension serves to build a 'coup narrative' if Flávio wins.", "", "minute",
    "Live-blog entry 18:54. Poder360 19:34 (arvor).")
row(D + "18:54:24", "ND Mais", "https://ndmais.com.br/politica/lula-cresce-polymarket-flavio-bolsonaro-cai-zanin-votacao/",
    "other", "Media report on Polymarket: Lula's price rose after the Zanin decision.",
    "Lula 28.0% to 34.0%; Flávio 72.5% to 66.1%; volume US$202.09M to 202.10M", "exact",
    "Publish time. Does not give the time of each price.")
row(D + "18:58", "Poder360", "https://www.poder360.com.br/poder-eleicoes/apos-prorrogacao-lula-e-aliados-pedem-que-eleitores-votem/",
    "campaign", "Lula, Boulos and Tabata Amaral urge voters to go and vote before 19:00.", "", "minute", ARV)
# ---- 19:00-19:30 -----------------------------------------------------------
row(D + "19:00", "Agência Brasil; Terra", AB + "justica/noticia/2026-10/tse-retoma-contagem-de-votos-em-todo-o-pais",
    "tse", "Extended voting ends; TSE resumes receiving tally sheets and publishing results.", "", "minute",
    ARV + ". Agência Brasil published 19:21. Terra (19:03:45) says totalization was released 'six minutes' after 19h; viva.com.br headline says 19h01; brief has first new update at 19:01:56.")
row(D + "19:00", "Agência Brasil", AB + "politica/noticia/2026-10/em-sp-80-das-urnas-estavam-encerradas-quando-votacao-foi-prorrogada",
    "tse", "TRE-SP: 80% of São Paulo's machines were already closed when the extension came.", "80%", "minute", ARV)
row(D + "19:01:24", "CNN Brasil", CNN + "eleicoes/tarcisio-e-nunes-chegam-a-brasilia-para-acompanhar-apuracao-com-flavio/",
    "campaign", "Tarcísio, arriving in Brasília: 'They are disrupting the election because they are sure of defeat'.", "", "exact",
    "Publish time 19:01:24. Bloomberg Línea 19:19.")
row(D + "19:01:56", TSEFEED, "", "tse", "TSE feed resumes.", "0.37%", "exact", "From the brief; not re-checked.")
row(D + "19:02:44", "CNN Brasil", CNN + "eleicoes/2o-turno-em-portugal-lula-tem-5942-contra-4058-de-flavio-bolsonaro/",
    "tse", "CNN auto-posts country-level foreign results with round-1 comparisons (19:02:44-19:03:01).",
    "Portugal Lula 59.42% (R1 52.45%)", "exact", "Publish time.")
row(D + "19:03", "Bloomberg Línea", BLINEA, "tse",
    "Bloomberg Línea reports results publication resumed at 19:00, showing the 0.29% version (first public at ~19:01).", "0.29%; Lula 56.7%", "minute",
    "Live-blog entry 19:03; see 17:07:01 row.")
row(D + "19:04", "Estadão", EST + "politica/eleicoes/locais-de-votacao-fecham-antes-das-19h-em-sp-e-eleitores-nao-conseguem-votar-apesar-de-prorrogacao/",
    "other", "Polling places in São Paulo closed before 19:00 and voters could not vote despite the extension.", "", "minute", ARV)
row(D + "19:04:23", "O Globo (Bela Megale blog)", OG + "blogs/bela-megale/post/2026/10/a-tensa-conversa-entre-zanin-em-nunes-marques-sobre-a-prorrogacao-da-votacao-na-eleicao.ghtml",
    "tse", "Column describes a tense phone call between Zanin and Nunes Marques over the extension.", "", "exact", "Publish time.")
row(D + "19:10:41", "CNN Brasil", CNN + "eleicoes/edinho-diz-que-suspender-transporte-e-interferencia-no-processo-eleitoral/",
    "campaign", "PT president Edinho Silva: suspending transport is interference in the electoral process.", "", "exact", "Publish time 19:10:41.")
row(D + "19:12", "Bloomberg Línea", BLINEA, "campaign",
    "Boulos video: the extension is a 'victory against the low blow'; 'no mayor's coup will stop the comeback'.", "", "minute", "Live-blog entry 19:12.")
row(D + "19:13:26", "Terra", TERRA, "tse",
    "TSE reopened the count at 19:00; Lula leads early returns.", "1.67% counted: Lula 52.12% v 47.88%", "exact",
    "Terra post 19:13:26 (publish time).")
row(D + "19:14", "Estadão", EST + "politica/mesarios-dizem-que-nao-foram-avisados-sobre-prorrogacao-ninguem-falou-nada-encerramos-as-17h/",
    "other", "Polling staff say they were not told of the extension and closed at 17:00.", "", "minute", ARV)
row(D + "19:16", "Bloomberg Línea", BLINEA, "campaign", "Lula supporters gather on Avenida Paulista.", "", "minute", "Live-blog entry 19:16.")
row(D + "19:20:24", "O Globo", OGP + "flavio-bolsonaro-x-lula-no-exterior-compare-votacao-entre-1o-e-2o-turnos-e-em-2022.ghtml",
    "tse", "Foreign vote compared across round 1, round 2 and 2022.", "", "exact", "Publish time 19:20:24.")
row(D + "19:21", "Poder360", P360 + "justica-nega-pedido-do-pt-para-prender-gestores-do-transporte-de-sp/",
    "tse", "Judge denies PT's request to arrest São Paulo transport managers.", "", "minute", ARV)
row(D + "19:21", "Bloomberg Línea", BLINEA, "tse", "TSE partial.", "2.24% counted: Lula 51.65% v 48.35%", "minute", "Live-blog entry 19:21.")
row(D + "19:22", "Agência Brasil", AB + "justica/noticia/2026-10/advogado-ve-sabotagem-democracia-em-falta-de-transporte-de-eleitores",
    "other", "Abradep lawyer sees sabotage of democracy in the lack of transport.", "", "minute", ARV)
row(D + "19:24", "Metrópoles", MET + "brasil/aliados-de-lula-criticam-demora-de-nunes-marques-para-prorrogar-votacao",
    "campaign", "Lula allies (José Guimarães) criticise Nunes Marques's delay in extending voting.", "", "minute", "Publish time.")
row(D + "19:27", "Agência Brasil", AB + "politica/noticia/2026-10/eleitores-relatam-urnas-fechadas-e-falta-de-transporte-em-salvador",
    "other", "Salvador voters report closed machines and lack of transport.", "", "minute", ARV)
row(D + "19:29", "Agência Lupa", "https://www.agencialupa.org/jornalismo/2026/10/25/apos-omissao-do-tse-sobre-votacao-bolsonaristas-falam-sem-provas-em-golpe-de-zanin-e-fraude-na-eleicao/",
    "other", "Fact-checker: bolsonaristas claim, without evidence, a 'Zanin coup' and fraud.", "", "approx",
    ARV + ". Page stamp +00:00; BRT 19:29 likely but not confirmed.")
row(D + "19:31:07", "CNN Brasil", CNN + "internacional/parlasul-expressa-preocupacao-com-prorrogacao-do-horario-de-votacao/",
    "other", "Parlasul expresses concern about the voting extension.", "", "exact", "Publish time 19:31:07.")
row(D + "19:33:18", "Polymarket on X (embedded in Metrópoles column)", VECCH, "other",
    "Polymarket posts 'BREAKING: Lula overtakes Bolsonaro in Brazil's presidential election odds… 70% chance'.", "Lula 70%", "exact",
    "Time decoded from tweet ID 2114485481819734100 (snowflake), not shown on the page.")
# ---- 19:30-01:00 (lighter) -------------------------------------------------
row(D + "19:34", "Poder360", P360 + "nikolas-critica-decisao-de-zanin-criar-narrativa-de-golpe/",
    "campaign", "Nikolas Ferreira criticises Zanin's decision as creating a coup narrative.", "", "minute", ARV)
row(D + "19:37", "Agência Brasil", AB + "politica/noticia/2026-10/pf-vai-apurar-ataque-vereadora-de-montes-claros-diz-diretor-geral",
    "other", "Justice Ministry/PF preliminary balance to 19:00 of election-day incidents.", "618 incidents", "minute", ARV)
row(D + "19:39", "Carta Capital", CC + "pf-abre-inquerito-para-apurar-falta-de-onibus-durante-eleicoes-em-cinco-estados/",
    "other", "Federal Police open an inquiry into the lack of buses in five states.", "SP, AL, PI, SE, BA", "minute",
    ARV + ". O Tempo 19:37:53.")
row(D + "19:41", "Poder360", P360 + "danilo-forte-diz-que-decisao-de-zanin-abre-crise-eleitoral/",
    "campaign", "Deputy Danilo Forte says Zanin's decision opens an electoral crisis.", "", "minute", ARV)
row(D + "19:45:30", TSEFEED + "; CNN; Metrópoles", CNN + "eleicoes/eleicoes-2026-virada-de-lula-sobre-flavio-ocorreu-as-20h26/",
    "tse", "Flávio overtakes Lula in the TSE count.", "about 13% counted", "exact",
    "Brief time. CNN gives 19:46; Metrópoles (20:09) says 19h44 at 13%; Bloomberg Línea 19:46.")
row(D + "19:50:08", "O Globo (Lauro Jardim blog)", OG + "blogs/lauro-jardim/post/2026/10/janones-prepara-ato-do-exercito-do-lula-em-meio-a-acusacoes-de-golpe-eleitoral-dos-dois-lados.ghtml",
    "campaign", "Janones prepares an act of the 'Lula army' amid coup accusations from both sides.", "", "exact", "Publish time 19:50:08.")
row(D + "19:54", "Agência Brasil", AB + "justica/noticia/2026-10/centrais-sindicais-criticam-falta-de-onibus-no-dia-da-eleicao",
    "other", "Union federations criticise the lack of buses on election day.", "", "minute", ARV)
row(D + "19:55", "Carta Capital", CC + "pt-defende-decisao-de-zanin-sobre-extensao-da-votacao-aliados-de-flavio-bolsonaro-falam-em-fraude/",
    "campaign", "PT defends Zanin's decision; Flávio allies (Marinho) speak of 'judicial coup' and fraud.", "", "minute", ARV)
row(D + "19:58", "Poder360", P360 + "advogado-eleitoral-critica-zanin-e-diz-nao-ver-risco-de-3o-turno/",
    "other", "Electoral lawyer Gustavo Guedes criticises Zanin but sees no risk of a 'third round'.", "", "minute",
    ARV + ". Same minute: PF inquiry in Sergipe (Poder360) and OAS follows bus complaints (Agência Brasil).")
row(D + "20:00:20", "Terra", TERRA, "campaign", "Flávio's headquarters celebrates the overtake.", "", "exact", "Terra post 20:00:20 (publish time).")
row(D + "20:00:34", "ND Mais", "https://ndmais.com.br/politica/polymarket-aponta-virada-para-lula-sobre-flavio/",
    "other", "Media report on Polymarket swinging to Lula.", "volume US$202.10M to 205.12M", "exact",
    "Publish time; the article's percentages are internally inconsistent.")
row(D + "20:01:32", "Terra", TERRA, "campaign", "Lula's team is calm despite Flávio's lead.", "", "exact", "Terra post 20:01:32 (publish time).")
row(D + "20:03:20", "Terra", TERRA, "campaign", "Terra video: Lula arrives at the São Paulo hotel to follow the count.", "", "exact",
    "Terra post 20:03:20; conflicts with the 18:20 row.")
row(D + "20:09", "Metrópoles", MET + "mundo/eduardo-mostra-comemoracao-em-miami-com-a-virada-de-flavio-na-apuracao",
    "campaign", "Eduardo Bolsonaro posts a Miami celebration of Flávio taking the lead.", "", "minute", "Publish time.")
row(D + "20:09:09", "CNN Brasil", CNN + "internacional/milei-compartilha-post-comparando-lula-a-maduro-apos-prorrogacao-da-votacao/",
    "other", "Argentine president Milei shares a post comparing Lula to Maduro after the extension.", "", "exact", "Publish time.")
row(D + "20:12", "Poder360; STF", P360 + "em-2022-moraes-negou-prorrogar-votacao-por-causa-de-operacoes-da-prf/",
    "tse", "Poder360 recalls Moraes refused an extension in 2022; STF (Cármen Lúcia, PET 16938) rejects free interstate transport request.",
    "", "minute", ARV)
row(D + "20:24:19", TSEFEED + "; Bloomberg Línea", BLINEA, "tse", "Lula retakes the lead in the TSE count.",
    "48.42% counted; Lula +41k votes", "exact",
    "Brief time. Bloomberg Línea and CNN give 20:26; Terra 20:40 mentions a 46% tie at 20h20; g1 says 20h24.")
row(D + "20:24:40", "O Globo (Miriam Leitão blog)", OG + "blogs/miriam-leitao/post/2026/10/comecada-a-apuracao-mercado-financeiro-muda-suas-apostas-confira-quem-esta-na-frente.ghtml",
    "other", "Column shows a betting-market chart of implied probabilities; economist Winston Fritsch explains it.", "", "exact", "Publish time.")
row(D + "20:27", "Poder360", P360 + "tse-troca-900-urnas-eletronicas-ate-as-12h-no-2o-turno/",
    "tse", "TSE: voting machines replaced during the day.", "1,551 urnas", "minute", ARV)
row(D + "20:28:45", "O Globo (Miriam Leitão blog)", OG + "blogs/miriam-leitao/post/2026/10/tres-milhoes-de-pessoas-a-mais-foram-votar-e-isso-favorece-lula.ghtml",
    "other", "Column: three million more people voted, which favours Lula.", "abstention 18.9% at 20h30 (as stated)", "exact", "Publish time.")
row(D + "20:30", "Metrópoles", MET + "sao-paulo/virada-de-lula-na-apuracao-gera-gritaria-e-fogos-de-artificio-em-sao-paulo",
    "campaign", "Fireworks and shouting in São Paulo as Lula retakes the lead.", "", "approx", "Metrópoles publish 20:52.")
row(D + "20:32:21", "O Globo (Malu Gaspar blog)", OG + "blogs/malu-gaspar/post/2026/10/decisao-de-zanin-revolta-ministros-do-tse-nunca-viu-uma-urna-ao-vivo.ghtml",
    "tse", "TSE ministers are angry at Zanin's decision ('never saw a voting machine in person').", "", "exact", "Publish time 20:32:21.")
row(D + "20:34", "Metrópoles (Mirelle Pinheiro)", MET + "colunas/mirelle-pinheiro/eleicoes-2o-turno-tem-57-prisoes-e-86-casos-de-boca-de-urna",
    "other", "Runoff day: 57 arrests and 86 cases of illegal election-day campaigning.", "57 arrests; 86 cases", "minute", "Publish time.")
row(D + "20:42", "Terra", TERRA, "tse", "Foreign vote totals: Lula wins 54 countries, Flávio 22.",
    "Lula 143,658 v Flávio 97,833", "minute", "Terra post time; Terra 19:52 said 100% of foreign votes were counted.")
row(D + "20:47", "Metrópoles (Igor Gadelha)", MET + "colunas/igor-gadelha/ministro-da-secom-projeta-vitoria-de-lula",
    "campaign", "Secom minister Sidônio projects Lula's victory: 'Viramos, confia!'.", "", "minute", "Publish time; cites a 20:39 update with Lula 50.63%.")
row(D + "20:49", "Poder360", P360 + "marcello-dangelo-critica-silencio-de-fachin-sobre-decisao-de-zanin/",
    "other", "Analyst Marcello D'Angelo criticises Fachin's silence on Zanin's decision.", "", "minute", ARV)
row(D + "20:53", "Bloomberg Línea", BLINEA, "media_call", "Datafolha projects Lula's victory over Flávio.", "", "minute",
    "Live-blog entry 20:53; first media projection found. Datafolha's own post not consulted (Folha/UOL blocked).")
row(D + "21:05", "Poder360", P360 + "ao-vivo-nunes-marques-fala-sobre-resultado-do-2o-turno/",
    "media_call", "Poder360: Lula is mathematically re-elected.", "91.94% counted", "minute", ARV)
row(D + "21:06", "Bloomberg Línea", BLINEA, "other",
    "CME real futures: November BRL contract falls 9.14% (about R$5.51 per dollar, vs R$5.01).", "51,064 contracts", "minute",
    "Price time 21:06 quoted in the 21:08 entry. Before the vote Bloomberg Economics expected a Lula win to weaken the real more than 3.5%.")
row(D + "21:08", TSEFEED + "; Terra", TERRA, "tse", "Result decided mathematically (about 21:08).", "94.93% counted at 21:06", "approx",
    "Brief time; Terra post 21:08.")
row(D + "21:09", "Metrópoles; CNN; Poder360; Agência Brasil; Bloomberg Línea", MET + "brasil/lula-conquista-virada-inedita-no-segundo-turno-e-e-reeleito-para-4o-mandato",
    "media_call", "Media call Lula re-elected for a fourth term.", "", "minute",
    "Metrópoles 21:09; CNN 21:09:35; Poder360 21:10 (arvor); Bloomberg Línea 21:10; Agência Brasil 21:11 (arvor); Terra 21:11.")
row(D + "21:09:35", "Folha de Patrocínio", "https://folhadepatrocinio.com/noticias/lula-na-polymarket/",
    "other", "Polymarket Lula contract at 99% with 95% counted; TSE had not yet declared a winner at 21:07.",
    "Lula 99%; gap 4,061,614 votes; 8,007,020 voters in untallied sections at 21:07", "exact", "Publish time.")
row(D + "21:12", "Poder360", P360 + "ou-a-gente-ganha-ou-a-gente-ganha-diz-nikolas-ferreira/",
    "campaign", "Poder360 publishes Nikolas Ferreira's 'Ou a gente ganha. Ou a gente ganha'.", "", "minute",
    ARV + ". Vecchioli dates the post 18:24.")
row(D + "21:15", "O Globo", OGP + "aliados-de-flavio-relatam-clima-de-tensao-durante-apuracao-e-reuniao-reservada-com-advogados-apos-virada-de-lula.ghtml",
    "campaign", "Flávio meets privately with Marinho, Tarcísio and lawyer Bucchianeri until about 21:15.", "", "approx",
    "O Globo publish 21:39:21.")
row(D + "21:16", "Terra", TERRA, "campaign", "Silence at Flávio's headquarters; an ally speaks of contesting the result.", "", "minute", "Terra post time.")
row(D + "21:16:56", "O Globo (Lauro Jardim blog)", OG + "blogs/lauro-jardim/post/2026/10/lula-chorou-assim-que-vitoria-na-eleicao-foi-confirmada.ghtml",
    "campaign", "Lula cried as soon as victory was confirmed.", "", "exact", "Publish time.")
row(D + "21:17", "Metrópoles (Demétrio Vecchioli)", VECCH, "leak",
    "Column: with an army of poll watchers scanning tally-sheet QR codes, the PL knew it was losing from 17:00; X was full of BU images showing Lula gaining.",
    "", "minute", "Publish time. Source of the 17:00, 17:24, 18:18, 18:24, 18:34 and 19:33:18 rows.")
row(D + "21:25", "Estadão", EST + "politica/eleicoes/derrota-de-flavio-enfraquece-cla-familiar-e-abre-espaco-para-novos-lideres-no-bolsonarismo/",
    "other", "Analysis: Flávio's defeat weakens the family clan.", "", "minute", ARV)
row(D + "21:32", "Poder360", P360 + "presidente-do-tre-sp-diz-que-ouviu-falar-de-falta-de-onibus/",
    "tse", "TRE-SP president says he 'heard about' the lack of buses.", "", "minute", ARV)
row(D + "21:40", "Bloomberg Línea", BLINEA, "other", "Brazil ETF listed in Japan falls; dollar futures jump.",
    "Japan ETF -11% (later -13%, -14%); CME about R$5.52", "minute", "Live-blog entry 21:40.")
row(D + "21:44", "Poder360", P360 + "flavio-perde-para-lula-e-futuro-do-bolsonarismo-e-incerto/",
    "other", "Flávio loses; the future of bolsonarismo is uncertain.", "", "minute", ARV)
row(D + "21:47", "Poder360", P360 + "lula-comemora-reeleicao-ao-lado-de-janja-e-aliados/",
    "campaign", "Lula celebrates re-election with Janja and allies at the hotel.", "", "minute", ARV)
row(D + "21:47", "CNN Brasil", CNN + "eleicoes/abstencao-no-2o-turno-cai-para-1921-menor-indice-desde-2006/",
    "tse", "TSE: runoff abstention falls to 19.21%, the lowest since 2006.", "19.21%", "minute",
    ARV + ". O Globo and Carta Capital 21:55; Poder360 21:59 and 22:04.")
row(D + "21:50", "Carta Capital", CC + "apos-reeleicao-de-lula-paulo-figueiredo-pede-que-bolsonaristas-nao-repitam-8-de-janeiro/",
    "other", "Influencer Paulo Figueiredo asks bolsonaristas not to repeat 8 January.", "", "minute", ARV)
row(D + "21:55", "g1", G1N + "nunes-marques-pronunciamento-resultado-eleicao.ghtml",
    "tse", "Nunes Marques declares the result mathematically defined and says he called both candidates.", "", "minute",
    ARV + ". g1 publish 21:59:03; CNN 21:59:23; Bloomberg Línea 22:17; Poder360 transcript 23:49:58 (99.97% counted at 22h10; BU receipt blocked during the pause, resumed 19h).")
row(D + "21:59", "Estadão", EST + "internacional/lideres-estrangeiros-cumprimentam-lula-reeleicao/",
    "other", "Foreign leaders (Peña, Rodrigo Paz, Mulino) congratulate Lula.", "", "minute",
    ARV + ". Metrópoles 22:15 (Peña); O Globo 22:36:25 (Sheinbaum, Peña, Orsi, Paz).")
row(D + "22:00", "O Globo", OGP + "nunes-marques-diz-que-prorrogacao-do-horario-de-votacao-gerou-dificuldades-ao-processo-eleitoral.ghtml",
    "tse", "Nunes Marques says the extension created difficulties for the electoral process.", "", "minute", ARV + ". CNN 22:07.")
row(D + "22:02", "Poder360", P360 + "janones-convoca-atos-contra-tentativa-de-golpe-apos-vitoria-de-lula/",
    "campaign", "Janones calls rallies against an attempted coup.", "", "minute", ARV)
row(D + "22:10", "CNN Brasil", CNN + "eleicoes/apos-ter-diretorios-divididos-mdb-parabeniza-lula-pela-reeleicao/",
    "other", "MDB congratulates Lula.", "", "minute", ARV)
row(D + "22:11", "STF (Notícias)", "https://noticias.stf.jus.br/postsnoticias/nota-da-presidencia-do-supremo-tribunal-federal-5/",
    "tse", "STF presidency issues a note on the result.", "", "minute", ARV)
row(D + "22:21:21", "Poder360", P360 + "lula-se-pronuncia-apos-vitoria-na-eleicao/",
    "campaign", "Lula's victory speech/press conference begins (Poder360 live).", "", "exact",
    "Publish 22:21:21. g1 live entries 22:30:01-22:37:28; CNN 22:32:31; Bloomberg Línea 22:45; Metrópoles 23:00.")
row(D + "22:30", "Bloomberg Línea", BLINEA, "other", "iShares MSCI Brazil (EWZ) falls in off-hours trading in New York.",
    "-18.62% to US$34.66 (Fri close 42.59)", "minute", "Live-blog entry 22:30.")
row(D + "22:36", "Metrópoles (Igor Gadelha)", MET + "colunas/igor-gadelha/flavio-se-reune-com-advogados-marqueteiro-e-marinho-apos-derrota-para-lula",
    "campaign", "Flávio meets lawyers, his marketer Duda Lima and Marinho after the defeat.", "", "minute", "Publish time.")
row(D + "22:42:05", "g1 (live)", G1LIVE, "campaign",
    "Flávio does not concede: questions the extension, says he will seek annulment, and claims PL poll watchers were removed from the TSE 'sala-cofre'.",
    "", "exact", "g1 live stamp. Metrópoles 22:46; CNN 22:46:54; Terra 22:46; Bloomberg Línea 22:53; Poder360 transcript 23:59:18. TSE denied the sala-cofre claim at 01:05 on 26 Oct (g1, outside window).")
row(D + "22:43", "Bloomberg Línea", BLINEA, "other", "Lula's comeback reverses the election rally in Brazilian assets.",
    "CME about R$5.56 (peak 5.68); Nov BRL -9.89%; 75.1k contracts to 22:14; Japan fund -14%", "minute", "Live-blog entry 22:43.")
row(D + "22:58:39", "O Globo (Bernardo Mello Franco blog)", OG + "blogs/bernardo-mello-franco/post/2026/10/derrotado-nas-urnas-flavio-bolsonaro-nega-resultado-e-passa-atestado-de-mau-perdedor.ghtml",
    "other", "Column: Flávio denies the result.", "", "exact", "Publish time 22:58:39.")
row(D + "23:20", "Bloomberg Línea", BLINEA, "other",
    "Bloomberg Economics estimates the real could fall 11% and 10-year yields rise almost 130 bp.", "real -11%; +130 bp", "minute", "Live-blog entry 23:20.")
row(D + "23:27", TSEFEED + "; g1", G1LIVE, "tse", "100% of sections counted.", "Lula 51.79%, Flávio 48.21%", "minute",
    "Brief time. Rio Times shows 100% at 10:22 p.m. ET (23:22 BRT); g1 live posted '100% das urnas apuradas' at 23:57:00.")
row(D + "23:47:27", "g1 (live)", G1LIVE, "campaign", "Lula leaves for Avenida Paulista.", "", "exact", "g1 live stamp; arrives 23:58:05.")
row(N + "00:07:23", "g1 (live)", G1LIVE, "campaign", "Lula rides in an open car to speak to supporters on Paulista.", "", "exact", "g1 live stamp.")
row(N + "00:16:24", "g1 (live)", G1LIVE, "campaign", "Alckmin speaks beside Lula on Avenida Paulista.", "", "exact", "g1 live stamp.")
row(N + "00:30", "Metrópoles", MET + "brasil/marinho-diz-que-decisao-de-questionar-resultado-das-eleicoes-veio-de-flavio",
    "campaign", "Marinho says the decision to contest the result was Flávio's ('the leader's decision').", "", "minute", "Publish time.")
row(N + "00:39:26", "g1 (live)", G1LIVE, "other", "Right-wing Latin American leaders congratulate Lula.", "", "exact", "g1 live stamp.")


def to_utc(t):
    fmt = "%Y-%m-%d %H:%M:%S" if t.count(":") == 2 else "%Y-%m-%d %H:%M"
    u = datetime.strptime(t, fmt) + timedelta(hours=3)
    return u.strftime(fmt)


def main(out):
    cols = ["time_brt", "time_utc", "source", "source_url", "event_type", "description",
            "numbers", "timestamp_quality", "notes"]
    for r in R:
        r["time_utc"] = to_utc(r["time_brt"])
        assert r["event_type"] in {"exit_poll", "tse", "campaign", "media_call", "leak", "other"}
        assert r["timestamp_quality"] in {"exact", "minute", "approx", "inferred"}
        t = r["time_brt"]
        assert "2026-10-25 12:00" <= t <= "2026-10-26 01:00:59", t
    rows = sorted(R, key=lambda r: r["time_brt"] if r["time_brt"].count(":") == 2 else r["time_brt"] + ":00")
    with open(out, "w", newline="", encoding="utf-8") as f:
        w = csv.DictWriter(f, fieldnames=cols)
        w.writeheader()
        for r in rows:
            w.writerow({c: r[c] for c in cols})
    print(f"wrote {len(rows)} rows to {out}")


if __name__ == "__main__":
    main(sys.argv[1])


==> anc/code/calib_2018.py <==
"""A third calibration night for the same-section projection: the 2018 runoff (Haddad 13 vs
Bolsonaro 17), whose bweb files carry no receipt times, counted along pseudo receipt orders.

Pseudo-order model (fitted on the 2022 and 2026 runoffs, where receipt times are observed).
Within each UF, the receipt rank is turned into a normal score u (mean 0, variance 1), and
  u_s = A_mun(s) + B_loc(s) + e_s
with A the municipality effect, B the polling-location deviation from it and e the section
residual (variance shares from the donor night). A pseudo-order draws
  A = sd_A (rho_A z_A,donor + sqrt(1 - rho_A^2) eta),  B likewise with rho_B,  e fresh,
z the donor night's standardised effect for the same municipality / location (unmatched units get
the fresh part only), rho the 2022-2026 correlation of the effects (persistence across nights).
The within-UF quantile of u then picks a delay from the donor UF's distribution of receipt minus
closing time, added to the section's own closing time in Brasilia time (2018: 17:00 local, so the
western UFs close one or two hours later); abroad (ZZ) uses the donor's receipt time since 17:00.
Variants: model (as above), cluster (rho = 0: clustering without persistence), iid (sections in
random order within UF; same cross-UF timing).
Validation: the method is applied to 2022 (donor 2026) and 2026 (donor 2022) and compared with
their actual receipt orders. 2018 uses donors 2022 and 2026 alternately.

Each order is evaluated at national counts N chosen so that every UF passes a grid of fractions
counted x (dense at small x), every UF on every N is one error draw, and e(x) is bu_calibrate.err_curve.
The 2026 runoff path is then re-scored (national_sd, P = Phi(M / sd_cons)) under each calibration.
Usage: python -I calib_2018.py <tse_bu_dir> <bu_results_dir> [n_orders=20] [workers=6]
"""
import gc
import math
import sys
import time
from multiprocessing import get_context
from pathlib import Path
from statistics import NormalDist

import numpy as np
import pandas as pd

sys.path.insert(0, str(Path(__file__).resolve().parent))  # our own modules
import bu_calibrate as bc  # noqa: E402
import bu_projection as bp  # noqa: E402

ND = NormalDist()
RIGHT = {2018: "v_17", 2022: "v_22", 2026: "v_22"}
DAY = {2018: "2018-10-28", 2022: "2022-10-30", 2026: "2026-10-25"}
X_GRID = np.array([.0015, .003, .0045, .006, .0075, .009, .012, .015, .018, .025, .032, .04, .06, .075, .09,
                   .12, .15, .18, .23, .27, .33, .4, .46, .55, .62, .68, .75, .82, .88, .92, .95, .98, .995, 1.0])
G = {}  # per-process globals (filled before the pool forks)


def prepare(bu_dir, year):
    """bu_projection.prepare for a runoff, with the right-wing finalist's column as a parameter."""
    r2 = bp.load(bu_dir, year, 2).drop_duplicates("key").reset_index(drop=True)
    r1 = bp.load(bu_dir, year, 1).drop_duplicates("key").set_index("key")
    right = RIGHT[year]
    r2["v_22"] = r2[right]
    r2["l1"] = r2.key.map(r1.v_13).fillna(0)
    r2["f1"] = r2.key.map(r1[right]).fillna(0)
    r2["matched"] = r2.key.isin(r1.index)
    valid1 = (r1.v_total - r1.v_branco - r1.v_nulo).sum()
    fin = {"year": year, "r1_finalists_share_valid": (r1.v_13.sum() + r1[right].sum()) / valid1,
           "r1_left_share_valid": r1.v_13.sum() / valid1, "r1_right_share_valid": r1[right].sum() / valid1,
           "r2_left_two_party": r2.v_13.sum() / (r2.v_13.sum() + r2.v_22.sum()),
           "r2_sections": len(r2), "matched_to_r1": r2.matched.mean()}
    num = lambda c: pd.to_numeric(r2[c], errors="coerce").fillna(-1).astype(int).astype(str)
    r2["munk"] = r2.SG_UF + "-" + num("CD_MUNICIPIO")
    r2["lk"] = r2.munk + "-" + num("NR_ZONA") + "-" + num("NR_LOCAL_VOTACAO")
    shift = pd.to_timedelta(r2.SG_UF.map(bp.TZ_SHIFT_H).fillna(0), unit="h")
    t0 = pd.Timestamp(f"{DAY[year]} 17:00")
    close = (bp.ts(r2.DT_ENCERRAMENTO) + shift - t0).dt.total_seconds() / 60
    close = close.fillna(close.groupby(r2.SG_UF).transform("median")).fillna(0)
    close[r2.SG_UF == "ZZ"] = 0.0  # abroad closing times are local; receipt is measured from 17:00 Brasilia
    r2["close_min"] = close
    r2["rec_min"] = (r2.rec - t0).dt.total_seconds() / 60
    print(f"{year}: runoff sections {len(r2):,}, matched to round 1 {r2.matched.mean():.4f}, "
          f"two-party left {fin['r2_left_two_party']:.4f}, finalists' round-1 share {fin['r1_finalists_share_valid']:.4f}",
          flush=True)
    return r2, fin


def arrays(r2):
    """Integer-coded arrays for the fast projection."""
    uf_codes, uf_names = pd.factorize(r2.SG_UF, sort=True)
    mun_codes, _ = pd.factorize(r2.mun)
    mun_uf = np.zeros(mun_codes.max() + 1, int)
    mun_uf[mun_codes] = uf_codes
    fu = r2.groupby("SG_UF")[["v_13", "v_22"]].sum().reindex(uf_names)
    return {"v13": r2.v_13.values.astype(float), "v22": r2.v_22.values.astype(float), "l1": r2.l1.values.astype(float),
            "f1": r2.f1.values.astype(float), "matched": r2.matched.values, "uf": uf_codes, "mun": mun_codes,
            "mun_uf": mun_uf, "U": len(uf_names), "M": mun_codes.max() + 1, "uf_names": np.asarray(uf_names),
            "apt": r2.QT_APTOS.values.astype(float), "apt_m": max(r2.QT_APTOS[r2.matched].sum(), 1),
            "n_uf": np.bincount(uf_codes, minlength=len(uf_names)),
            "final_uf": (fu.v_13 / (fu.v_13 + fu.v_22)).values, "dom": (r2.SG_UF != "ZZ").values}


def _pool(num_l, num_t, ref_l, ref_t, grp_l, grp_t, K):
    own = np.where(num_t > 0, num_l / np.maximum(num_t, 1) - ref_l / np.maximum(ref_t, 1), 0.0)
    w = num_t / (num_t + K)
    return w * own + (1 - w) * grp_l, w * (num_t / np.maximum(ref_t, 1)) + (1 - w) * grp_t


def fast_project(a, seen):
    """bu_projection.project with bincounts: per-UF projected Lula votes and two-party total."""
    s = seen & a["matched"]
    if not s.any():
        return None
    U, M, uf, mun = a["U"], a["M"], a["uf"], a["mun"]
    nl, nf, rl, rf = a["v13"][s].sum(), a["v22"][s].sum(), a["l1"][s].sum(), a["f1"][s].sum()
    nt, rt = nl + nf, rl + rf
    if nt == 0:
        return None
    nat_sw, nat_ratio = nl / nt - rl / rt, nt / max(rt, 1)
    bc_ = lambda idx, w, n: np.bincount(idx[s], w[s], n)
    ul, uff, ul1, uf1 = bc_(uf, a["v13"], U), bc_(uf, a["v22"], U), bc_(uf, a["l1"], U), bc_(uf, a["f1"], U)
    u_sw, u_ratio = _pool(ul, ul + uff, ul1, ul1 + uf1, nat_sw, nat_ratio, bp.K_UF)
    ml, mf, ml1, mf1 = bc_(mun, a["v13"], M), bc_(mun, a["v22"], M), bc_(mun, a["l1"], M), bc_(mun, a["f1"], M)
    m_sw, m_ratio = _pool(ml, ml + mf, ml1, ml1 + mf1, u_sw[a["mun_uf"]], u_ratio[a["mun_uf"]], bp.K_MUN)
    rem = ~seen
    l1, f1 = a["l1"][rem], a["f1"][rem]
    t1 = l1 + f1
    s1 = np.where(t1 > 0, l1 / np.where(t1 > 0, t1, 1), rl / rt)
    t1 = np.where(a["matched"][rem], t1, a["apt"][rem] * (rt / a["apt_m"]))
    v2 = t1 * m_ratio[mun[rem]]
    share = np.clip(s1 + m_sw[mun[rem]], 0, 1)
    L = np.bincount(uf[seen], a["v13"][seen], U) + np.bincount(uf[rem], v2 * share, U)
    T = np.bincount(uf[seen], (a["v13"] + a["v22"])[seen], U) + np.bincount(uf[rem], v2, U)
    return L, T


def check_fast(r2, a, rng):
    for frac in (0.002, 0.05, 0.4):
        seen = rng.random(len(r2)) < frac
        M, Ud = bp.project(r2, pd.Series(seen))
        L, T = fast_project(a, seen)
        ref = (Ud.L / Ud["T"]).reindex(a["uf_names"]).values
        dif = np.nanmax(np.abs(ref - L / T))
        m2 = 100 * (2 * L.sum() / T.sum() - 1)
        assert dif < 1e-10 and abs(m2 - M) < 1e-9, (dif, m2, M)
    print("fast projection matches bu_projection.project", flush=True)


# ---------------------------------------------------------------- pseudo receipt orders
def normal_scores(r2):
    q = (r2.groupby("SG_UF").rec_min.rank(method="first") - 0.5) / r2.groupby("SG_UF").rec_min.transform("size")
    return pd.Series([ND.inv_cdf(v) for v in q], index=r2.index)


def donor_fit(r2):
    """Variance shares and standardised municipality / location effects of a night's receipt order."""
    u = normal_scores(r2)
    dom = r2.SG_UF != "ZZ"
    mu_m = u.groupby(r2.munk).transform("mean")
    dev_l = u.groupby(r2.lk).transform("mean") - mu_m
    var = {"A": mu_m[dom].var(), "B": dev_l[dom].var(), "e": (u - mu_m - dev_l)[dom].var()}
    zA = (mu_m / math.sqrt(var["A"])).groupby(r2.munk).first()
    zB = (dev_l / math.sqrt(var["B"])).groupby(r2.lk).first()
    delay = (r2.rec_min - r2.close_min).where(dom, r2.rec_min)
    curves = {uf: np.sort(v.dropna().values) for uf, v in delay.groupby(r2.SG_UF)}
    return {"var": var, "zA": zA, "zB": zB, "delay": curves}


def pseudo_order(r2, donor, rho, variant, rng):
    """One pseudo receipt order: rank 1..n (ties broken at random)."""
    n = len(r2)
    if variant == "iid":
        u = rng.standard_normal(n)
    else:
        rA, rB = (rho["A"], rho["B"]) if variant == "model" else (0.0, 0.0)
        v = donor["var"]
        munk, mi = np.unique(r2.munk.values, return_inverse=True)
        lk, li = np.unique(r2.lk.values, return_inverse=True)
        zA = pd.Series(munk).map(donor["zA"]).values
        zB = pd.Series(lk).map(donor["zB"]).values
        eta, xi = rng.standard_normal(len(munk)), rng.standard_normal(len(lk))
        A = np.where(np.isnan(zA), eta, rA * np.nan_to_num(zA) + math.sqrt(1 - rA ** 2) * eta) * math.sqrt(v["A"])
        B = np.where(np.isnan(zB), xi, rB * np.nan_to_num(zB) + math.sqrt(1 - rB ** 2) * xi) * math.sqrt(v["B"])
        u = A[mi] + B[li] + rng.standard_normal(n) * math.sqrt(v["e"])
    q = (pd.Series(u).groupby(r2.SG_UF.values).rank(method="first").values - 0.5) / r2.groupby("SG_UF").SG_UF.transform("size").values
    tpseudo = r2.close_min.values.copy()
    for uf, idx in r2.groupby("SG_UF").indices.items():
        tpseudo[idx] += np.quantile(donor["delay"][uf], q[idx])
    tpseudo += rng.random(n) * 1e-6
    return tpseudo.argsort().argsort() + 1


# ---------------------------------------------------------------- error draws along an order
def draws(job):
    year, label, k, order = job
    a = G[year]
    uf = a["uf"]
    N = set(np.unique(np.round(np.geomspace(5, len(order), 60)).astype(int)))
    for u in range(a["U"]):
        rk = np.sort(order[uf == u])
        N.add(int(rk[0]) - 1 if rk[0] > 1 else 0)  # just before the UF's first section (x = 0)
        kk = np.unique(np.clip(np.ceil(X_GRID * len(rk)).astype(int), 1, len(rk)))
        N.update(int(rk[j - 1]) for j in kk)
    out = []
    for n in sorted(x for x in N if x > 0):
        seen = order <= n
        if not (seen & a["dom"]).any():  # as bu_calibrate: no estimate before any domestic section
            continue
        res = fast_project(a, seen)
        if res is None:
            continue
        L, T = res
        x = np.bincount(uf[seen], minlength=a["U"]) / a["n_uf"]
        out.append(pd.DataFrame({"N": n, "uf": a["uf_names"], "x": x, "share_proj": L / T, "T_proj": T,
                                 "share_final": a["final_uf"]}))
    D = pd.concat(out, ignore_index=True)
    g = bc.err_curve(D)
    return year, label, k, g, len(out)


def init(g):
    G.update(g)


def summarize(curves):
    rows = []
    for (year, label, k), g in curves.items():
        rows.append(pd.DataFrame({"year": year, "method": label, "order": k, "bin": [str(b) for b in g.index],
                                  "rms": g.rms.values, "rms_mono": g.rms_mono.values, "n": g.n.values,
                                  "mean": g["mean"].values}))
    return pd.concat(rows, ignore_index=True)


# ---------------------------------------------------------------- 2026 re-scoring
def score_2026(res, curves, bins_index):
    U26 = pd.read_csv(res / "bu_projection_uf_2026.csv", parse_dates=["t"])
    U26 = U26[U26.set == "public"]
    D = pd.read_csv(res / "tse_projection_vs_market_2026.csv", parse_dates=["t"]).set_index("t")
    dom = U26[U26.uf != "ZZ"].groupby("t").x.max().reindex(D.index).fillna(0) > 0
    rows = []
    for name, e in curves.items():
        g = pd.DataFrame({"rms_mono": np.clip(e, 5e-4, None)}, index=bins_index)
        sd = bc.national_sd(U26, g)["sd_cons"]["public"].reindex(D.index).where(dom)
        P = pd.Series(bc.phi_p(D.M_public.values, sd.values), index=D.index)
        p = P.loc[f"{DAY[2026]} 17:00":"2026-10-26 00:00"].ffill().dropna()
        W = D.loc[f"{DAY[2026]} 19:02":f"{DAY[2026]} 21:30"]
        pk = W.kalshi
        ok = (W.M_public.abs() > 0.5) & ((pk - 0.5).abs() > 0.05) & (pk < 0.99)
        imp = W.M_public.abs()[ok] / pk[ok].map(lambda v: abs(ND.inv_cdf(v)))
        ratio = imp / sd.loc[W.index][ok]
        rows.append({"calibration": name, "sd_19h30": sd.get(pd.Timestamp(f"{DAY[2026]} 19:30")),
                     "sd_20h00": sd.get(pd.Timestamp(f"{DAY[2026]} 20:00")),
                     "first_perm_0.9": bc.first_perm(p, 0.9), "first_perm_0.99": bc.first_perm(p, 0.99),
                     "kalshi_ratio_median": ratio.median(), "kalshi_ratio_n": int(ratio.notna().sum())})
    return pd.DataFrame(rows)


def main(bu_dir, res, n_orders=20, workers=6):
    t_start = time.time()
    res = Path(res)
    n_orders, workers = int(n_orders), int(workers)
    rng = np.random.default_rng(20181028)
    R, A, FIN = {}, {}, []
    for y in (2018, 2022, 2026):
        R[y], fin = prepare(bu_dir, y)
        A[y] = arrays(R[y])
        FIN.append(fin)
    check_fast(R[2022], A[2022], rng)
    pd.DataFrame(FIN).to_csv(res / "calib2018_finalists.csv", index=False)

    donors = {y: donor_fit(R[y]) for y in (2022, 2026)}
    zA = pd.concat([donors[2022]["zA"], donors[2026]["zA"]], axis=1, join="inner")
    zB = pd.concat([donors[2022]["zB"], donors[2026]["zB"]], axis=1, join="inner")
    rho = {"A": zA.corr().iloc[0, 1], "B": zB.corr().iloc[0, 1]}
    for y in (2022, 2026):
        print(f"donor {y}: variance shares " + ", ".join(f"{k} {v:.3f}" for k, v in donors[y]["var"].items()))
    print(f"persistence 2022-2026: municipality rho {rho['A']:.3f} ({len(zA)} matched), "
          f"location rho {rho['B']:.3f} ({len(zB)} matched)")
    for y in (2018,):
        print(f"2018 units matched to donors: municipalities "
              + ", ".join(f"{d} {R[y].munk.isin(donors[d]['zA'].index).mean():.3f}" for d in donors)
              + "; locations " + ", ".join(f"{d} {R[y].lk.isin(donors[d]['zB'].index).mean():.3f}" for d in donors), flush=True)

    # checkpoints: the orders (slow to build, deterministic given the seed) and each finished curve,
    # so an interrupted run resumes with only the remaining orders
    ck = res / f"calib2018_ckpt_{n_orders}"
    ck.mkdir(exist_ok=True)
    of = ck / "orders.npz"
    if of.exists():
        Z = np.load(of)
        jobs = [(int(y), str(v), int(k), Z[f"{y}_{v}_{k}"]) for y, v, k in
                (key.split("_") for key in Z.files)]
        print(f"{len(jobs)} orders loaded from checkpoint", flush=True)
    else:
        jobs = []
        for y in (2022, 2026):
            jobs.append((y, "actual", 0, R[y].rec_min.rank(method="first").values.astype(np.int32)))
        n_side = max(n_orders // 2, 1)
        for y, dlist in ((2022, [2026]), (2026, [2022]), (2018, [2022, 2026])):
            for variant, n in (("model", n_orders), ("cluster", n_side), ("iid", n_side)):
                for k in range(n):
                    d = dlist[k % len(dlist)]
                    jobs.append((y, variant, k, pseudo_order(R[y], donors[d], rho, variant, rng).astype(np.int32)))
        np.savez(of, **{f"{y}_{v}_{k}": o for y, v, k, o in jobs})
        print(f"{len(jobs)} orders built ({time.time() - t_start:.0f}s)", flush=True)
    del R, donors  # keep the forked workers small
    gc.collect()
    curves = {}
    for f in ck.glob("curve_*.pkl"):
        y, v, k = f.stem.split("_")[1:]
        curves[(int(y), v, int(k))] = pd.read_pickle(f)
    todo = [j for j in jobs if (j[0], j[1], j[2]) not in curves]
    print(f"{len(curves)} curves already done, {len(todo)} to run", flush=True)
    with get_context("fork").Pool(workers, initializer=init, initargs=(A,)) as pool:
        for y, label, k, g, n in pool.imap_unordered(draws, todo):
            curves[(y, label, k)] = g
            g.to_pickle(ck / f"curve_{y}_{label}_{k}.pkl")
            if len(curves) % 10 == 0:
                print(f"  {len(curves)}/{len(jobs)} orders ({time.time() - t_start:.0f}s)", flush=True)
    S = summarize(curves)
    S.to_csv(res / "calib2018_curves_by_order.csv", index=False)

    # official (minute-based) curves from the existing per-UF projections
    bins = None
    off = {}
    for y in (2022, 2026):
        Uy = pd.read_csv(res / f"bu_projection_uf_{y}.csv", parse_dates=["t"])
        g = bc.err_curve(Uy[Uy.set == "public"])
        off[y] = g
        bins = g.index if len(g) == 13 else bins
    labels = [str(b) for b in bins]
    piv = lambda y, m, f: S[(S.year == y) & (S.method == m)].pivot(index="bin", columns="order", values="rms_mono").reindex(labels).agg(f, axis=1)
    T = pd.DataFrame(index=labels)
    for y in (2018, 2022, 2026):
        if y != 2018:
            T[f"{y}_official"] = off[y].rms_mono.values
            T[f"{y}_actual_grid"] = piv(y, "actual", "median").values
        for m in ("model", "cluster", "iid"):
            T[f"{y}_{m}_med"] = piv(y, m, "median").values
            T[f"{y}_{m}_min"] = piv(y, m, "min").values
            T[f"{y}_{m}_max"] = piv(y, m, "max").values
    T.index.name = "bin"
    T.to_csv(res / "calib2018_error_curves.csv")
    pd.set_option("display.width", 250)
    show = [c for c in T if c.endswith(("official", "actual_grid", "model_med", "model_min", "model_max"))]
    print("\ne(x), RMS non-increasing in x (two-party share):")
    print((100 * T[show]).round(3).to_string())
    print("\niid / cluster medians:")
    print((100 * T[[c for c in T if c.endswith(("iid_med", "cluster_med"))]]).round(3).to_string())

    e22, e18 = T["2022_official"].values, T["2018_model_med"].values
    cal = {"2022 (official)": e22, "2018 (pseudo, median)": e18,
           "pooled 2018+2022": np.sqrt((e18 ** 2 + e22 ** 2) / 2), "max(2018, 2022)": np.maximum(e18, e22),
           "2018 (pseudo, bin-wise min)": T["2018_model_min"].values, "2018 (pseudo, bin-wise max)": T["2018_model_max"].values,
           "2026 (official, ex post)": T["2026_official"].values}
    sc = score_2026(res, cal, bins)
    sc.to_csv(res / "calib2018_scores_2026.csv", index=False)
    print("\n2026 runoff path re-scored (conservative sd):")
    print(sc.round(3).to_string(index=False))
    print(f"\ndone in {time.time() - t_start:.0f}s")


if __name__ == "__main__":
    main(*sys.argv[1:5])


==> anc/code/calib_2018_rescore.py <==
"""The 2026 runoff under the 2018 (pseudo-order) calibration, scored with the paper's rules.

Calibrations: 2022 (official), 2018 (median over pseudo orders), pooled (root mean square of the
two), each with normal errors and a minimum state error of 0.0005; 2022 also at k=3 and k=5 to
check against the paper's table. For each: first minute from which P(Lula) stays above 0.9 and
0.99, mean log score 19:02-21:30, the median implied ratio on Kalshi and Polymarket from 19:02
(wrong-side minutes infinite; minutes with |p - 0.5| > 0.05, p < 0.99, |M| > 0.5), and the
expected profit after fees per Kalshi Lula contract bought by takers from 19:06 to 20:24, valued
at the projection's probability at the minute of purchase.
Usage: python -I calib_2018_rescore.py <bu_results_dir> <cache_dir>
"""
import sys
from pathlib import Path
from statistics import NormalDist

import numpy as np
import pandas as pd

sys.path.insert(0, str(Path(__file__).resolve().parent))  # our own module
import bu_calibrate as bc  # noqa: E402

ND = NormalDist()
BRT = pd.Timedelta(hours=3)
DAY = "2026-10-25"


def main(res, cache):
    res, cache = Path(res), Path(cache)
    T = pd.read_csv(res / "calib2018_error_curves.csv", index_col="bin")
    U = pd.read_csv(res / "bu_projection_uf_2026.csv", parse_dates=["t"])
    U = U[U.set == "public"]
    bins = bc.err_curve(U).index
    D = pd.read_csv(res / "tse_projection_vs_market_2026.csv", parse_dates=["t"]).set_index("t")
    dom = U[U.uf != "ZZ"].groupby("t").x.max().reindex(D.index).fillna(0) > 0
    k = pd.read_parquet(cache / "derived/kalshi_trades.parquet")
    k = k[k.ticker.isin(["KXBRPRES-26-LULA", "KXBRPRES-26-FBOL"])].copy()
    k["t"] = (k.ts_utc.dt.tz_localize(None) - BRT).dt.floor("min")
    k = k[(k.t >= f"{DAY} 19:06") & (k.t < f"{DAY} 20:24")]
    lula = k.ticker == "KXBRPRES-26-LULA"
    k["p"] = np.where(lula, k.yes_price, 1 - k.yes_price)
    kb = k[lula == (k.taker_side == "yes")]
    e22, e18 = T["2022_official"].values, T["2018_model_med"].values
    cal = {"2022": (e22, 1), "2022 k=3": (e22, 3), "2022 k=5": (e22, 5), "2018": (e18, 1),
           "pooled": (np.sqrt((e18 ** 2 + e22 ** 2) / 2), 1)}
    rows = []
    for name, (e, mult) in cal.items():
        g = pd.DataFrame({"rms_mono": np.clip(e, 5e-4, None)}, index=bins)
        sd = mult * bc.national_sd(U, g)["sd_cons"]["public"].reindex(D.index).where(dom)
        P = pd.Series(bc.phi_p(D.M_public.values, sd.values), index=D.index)
        p = P.loc[f"{DAY} 17:00":"2026-10-26 00:00"].ffill().dropna()
        W = D.loc[f"{DAY} 19:02":f"{DAY} 21:30"]
        row = {"calibration": name, "sd_19h30": sd.get(pd.Timestamp(f"{DAY} 19:30")),
               "first_0.9": bc.first_perm(p, 0.9), "first_0.99": bc.first_perm(p, 0.99),
               "log_score": np.log(np.clip(p.loc[W.index], 1e-6, 1)).mean()}
        for v in ("kalshi", "polymarket"):
            q = W[v]
            ok = (W.M_public.abs() > 0.5) & ((q - 0.5).abs() > 0.05) & (q < 0.99)
            z = q[ok].map(ND.inv_cdf)
            imp = np.where(np.sign(z) == np.sign(W.M_public[ok]), (W.M_public[ok] / z).abs(), np.inf)
            row[f"{v}_ratio"] = float(np.median(imp / sd.loc[W.index][ok].values))
        pb = kb.t.map(p)
        ev = pb - kb.p - 0.07 * kb.p * (1 - kb.p)
        row["kalshi_ev_cents"] = 100 * np.average(ev, weights=kb["count"])
        rows.append(row)
    S = pd.DataFrame(rows)
    S.to_csv(res / "calib2018_rescore.csv", index=False)
    pd.set_option("display.width", 200)
    print(S.to_string(index=False))


if __name__ == "__main__":
    main(*sys.argv[1:3])


==> anc/code/count_path_r1_ufsum.py <==
"""Round-1 public count including the state (UF) files.

In round 1 the national file froze twice (18:48:59-19:14:08 and 19:14:08-20:04:39) while the UF
files kept updating, up to 110,011 sections ahead. Arvor's archive keeps, for every minute of
18:40-20:10 BRT, the sum of sections in the latest visible UF files. This writes the national
versions plus those minute rows (source arvor_ufsum, generation time set 40 s before the minute,
so that bu_projection's visibility rule puts them at the minute). bu_projection takes the running
maximum, so the public set is the first max(national, UF sum) sections by receipt; per-UF files
follow receipt order within the UF as the national file does.
Usage: python -I count_path_r1_ufsum.py <count_path.csv> <linha_do_tempo_1t.json> <out_csv>
"""
import json
import sys

import pandas as pd


def main(cp, js, out):
    C = pd.read_csv(cp)
    d = json.load(open(js))["divergencia_soma_ufs"]["minutos"]
    V = pd.DataFrame(d["linhas"], columns=d["colunas"])
    t = pd.to_datetime("2026-10-04 " + V.hora_brt) - pd.Timedelta(seconds=40)
    U = pd.DataFrame({"round": "first", "gen_brt": t.dt.strftime("%Y-%m-%d %H:%M:%S"),
                      "sections_counted": V.soma_ufs_st_visivel, "source": "arvor_ufsum"})
    out_df = pd.concat([C, U], ignore_index=True)
    out_df.to_csv(out, index=False)
    print(f"added {len(U)} UF-sum minutes; max lead over national {(V.soma_ufs_st_visivel - V.nacional_st_visivel).max():,}")


if __name__ == "__main__":
    main(*sys.argv[1:4])


==> anc/code/data_scrutiny.py <==
"""Data scrutiny for the appendix.

A3 count path: monotonicity of sections and votes across national versions, versions flagged as
   regressive by the scraper, gaps between versions, and agreement of the final version with the
   TSE section files (bweb).
A5 liquidity by period: Kalshi quoted spread on the winner contracts, share of minutes with no
   quote change, minute volume; Polymarket minute coverage.
Usage: python -I data_scrutiny.py <cache_dir> <bu_results_dir> <out_dir>
"""
import sys
from pathlib import Path

import numpy as np
import pandas as pd

PERIODS = {"campaign (Sep)": ("2026-09-01", "2026-10-04 20:00"), "round-1 night": ("2026-10-04 20:00", "2026-10-05 03:00"),
           "between rounds": ("2026-10-05 03:00", "2026-10-25 19:00"), "runoff pause": ("2026-10-25 20:07", "2026-10-25 22:02"),
           "runoff count": ("2026-10-25 22:02", "2026-10-26 00:30")}  # UTC


def main(cache, res, out):
    cache, out = Path(cache), Path(out)
    out.mkdir(parents=True, exist_ok=True)
    cp = pd.read_csv(cache / "derived/count_path.csv")
    rows = []
    for rnd, g in cp[cp.source.str.startswith("arvor")].groupby("round"):
        g = g.sort_values("gen_brt")
        gen = pd.to_datetime(g.gen_brt)
        rows.append({"round": rnd, "versions": len(g), "regressive_flags": int(g.flag_regressive.sum()),
                     "sections_decrease": int((g.sections_counted.diff() < 0).sum()),
                     "lula_votes_decrease": int((g.lula_votes.diff() < 0).sum()),
                     "flavio_votes_decrease": int((g.flavio_votes.diff() < 0).sum()),
                     "median_gap_s": gen.diff().dt.total_seconds().median(),
                     "max_gap_min": gen.diff().dt.total_seconds().max() / 60,
                     "final_sections": int(g.sections_counted.iloc[-1]), "final_lula": int(g.lula_votes.iloc[-1]),
                     "final_flavio": int(g.flavio_votes.iloc[-1])})
    A3 = pd.DataFrame(rows)
    bu = {}
    for rnd, turno in (("runoff", 2), ("first", 1)):
        d = pd.concat([pd.read_parquet(f) for f in sorted((cache / "raw/tse_bu").glob(f"bu_2026_{turno}t_*.parquet"))])
        bu[rnd] = (len(d), int(d.v_13.sum()), int(d.v_22.sum()))
    A3["bweb_sections"] = A3["round"].map(lambda r: bu[r][0])
    A3["bweb_lula"] = A3["round"].map(lambda r: bu[r][1])
    A3["bweb_flavio"] = A3["round"].map(lambda r: bu[r][2])
    pd.set_option("display.width", 250)
    print("A3 count path (national versions, Arvor scrape) against the TSE section files:")
    print(A3.T.to_string())
    A3.to_csv(out / "a3_count_path.csv", index=False)
    v = pd.read_csv(Path(res) / "validation_2t.csv")
    print(f"  runoff: version time minus receipt of its n-th BU (s): p10 {v.lag_s.quantile(.1):.0f}, "
          f"p25 {v.lag_s.quantile(.25):.0f}, median {v.lag_s.median():.0f}, p75 {v.lag_s.quantile(.75):.0f}, p90 {v.lag_s.quantile(.9):.0f}")

    p = pd.read_parquet(cache / "derived/prices_1m.parquet")
    p = p[p.ticker.isin(["KXBRPRES-26-LULA", "KXBRPRES-26-FBOL", "KXBRPRES1R-26OCT04-LSIL", "KXBRPRES1R-26OCT04-FBOL"])
          | p.contract.isin(["winner_lula", "winner_flavio", "r1winner_lula", "r1winner_flavio"])]
    rows = []
    for name, (a, b) in PERIODS.items():
        x = p[(p.ts_utc >= pd.Timestamp(a, tz="UTC")) & (p.ts_utc < pd.Timestamp(b, tz="UTC"))]
        for (venue, tk), g in x.groupby(["venue", "ticker"]):
            g = g.sort_values("ts_utc")
            if venue == "kalshi":
                spr = (g.ask - g.bid).where((g.bid > 0) & (g.ask < 1))
                rows.append({"period": name, "venue": venue, "contract": tk, "minutes": len(g),
                             "median_spread_c": 100 * spr.median(), "p90_spread_c": 100 * spr.quantile(.9),
                             "no_quote_change": float(((g.bid.diff() == 0) & (g.ask.diff() == 0)).mean()),
                             "minutes_with_volume": float((g.volume > 0).mean()), "volume": g.volume.sum()})
            else:
                rows.append({"period": name, "venue": venue, "contract": tk, "minutes": len(g),
                             "no_quote_change": float((g.mid.diff() == 0).mean())})
    A5 = pd.DataFrame(rows)
    A5 = A5[A5.contract.str.contains("LULA|LSIL|Lula", case=False) | (A5.venue == "polymarket")]
    print("\nA5 liquidity by period (Kalshi Lula contracts; Polymarket minute price):")
    print(A5.round(3).to_string(index=False))
    A5.to_csv(out / "a5_liquidity.csv", index=False)


if __name__ == "__main__":
    main(*sys.argv[1:4])


==> anc/code/election_night.py <==
"""Election-night study: how did the markets track the official TSE count?

Inputs
  derived/prices_1m.parquet
  derived/count_path.csv  (build_count_path.py; one row per published version of the TSE
                           national presidential file; gen_utc = publication time)
Outputs (out_dir)
  night_<round>.csv          minute prices joined to the last *published* count
  night_crossings.csv        first / permanent crossing of 90% and 99% by the winning contract
  night_count_updates.csv    each published version: votes lead, remaining valid votes,
                             share of the remaining the trailer needs, price before/after
  night_leadlag.csv          cross-correlation of minute price changes with minute changes in
                             the published Lula share, k = -15..+15 minutes
  night_milestones.csv       key times (close, first release, pause, leader changes, decisive)

Usage: python -I election_night.py <cache_dir> <out_dir>
"""
import sys
from pathlib import Path

import numpy as np
import pandas as pd

DAYS = {"first": "2026-10-04", "runoff": "2026-10-25"}
CLOSE = {"first": "17:00", "runoff": "17:00"}  # scheduled close; runoff extended to 19:00 for open sections
WINNER = {"runoff": "winner_lula", "first": "r1winner_flavio"}
TRACK = {"runoff": ["winner_lula", "winner_flavio"],
         "first": ["r1winner_flavio", "r1winner_lula", "winner_lula", "winner_flavio"]}


def brt(day, hhmm):
    return pd.Timestamp(f"{day} {hhmm}", tz="America/Sao_Paulo").tz_convert("UTC")


def fmt(t):
    return t.tz_convert("America/Sao_Paulo").strftime("%H:%M:%S") if pd.notna(t) else None


def main(cache, out):
    cache, out = Path(cache), Path(out)
    out.mkdir(parents=True, exist_ok=True)
    px = pd.read_parquet(cache / "derived" / "prices_1m.parquet",
                         columns=["venue", "contract", "ts_utc", "mid", "bid", "ask", "last", "volume"])
    cp = pd.read_csv(cache / "derived" / "count_path.csv")
    cp = cp[cp.source != "wayback"].copy()
    cp["t_utc"] = pd.to_datetime(cp.gen_utc, utc=True).astype("datetime64[ns, UTC]")
    cp = cp.sort_values(["round", "t_utc"])

    cross, upd, ll, ms = [], [], [], []
    for rnd, day in DAYS.items():
        t_close = brt(day, CLOSE[rnd])
        lo, hi = brt(day, "12:00"), brt(day, "12:00") + pd.Timedelta(hours=14)
        c = cp[cp["round"] == rnd].copy()
        final_valid = c.valid_votes.max()
        c["lead_lula"] = c.lula_votes - c.flavio_votes
        c["remaining_valid"] = final_valid - c.valid_votes
        c["trailer_needs"] = 0.5 + c.lead_lula.abs() / (2 * c.remaining_valid.where(c.remaining_valid > 0))
        c["math_decided"] = c.lead_lula.abs() > c.remaining_valid
        c["leader"] = np.where(c.lead_lula > 0, "lula", "flavio")

        g = px[(px.ts_utc >= lo) & (px.ts_utc <= hi) & px.contract.isin(TRACK[rnd])].copy()
        g["mid"] = g.mid.fillna(g["last"])
        wide = g.pivot_table(index="ts_utc", columns=["venue", "contract"], values="mid", observed=True)
        wide.columns = [f"{v}:{k}" for v, k in wide.columns]
        wide = wide.ffill()
        vol = g[g.venue == "kalshi"].pivot_table(index="ts_utc", columns="contract", values="volume", observed=True)
        vol.columns = [f"kalshi_vol:{k}" for k in vol.columns]
        night = wide.join(vol).reset_index().rename(columns={"index": "ts_utc"}).sort_values("ts_utc")
        cc = c[["t_utc", "pct_sections", "lula_pct", "flavio_pct", "lead_lula", "trailer_needs", "math_decided"]]
        night["ts_utc"] = night.ts_utc.astype("datetime64[ns, UTC]")
        cc = cc.assign(t_utc=cc.t_utc.astype("datetime64[ns, UTC]"))
        night = pd.merge_asof(night, cc.rename(columns={"t_utc": "count_pub_utc"}),
                              left_on="ts_utc", right_on="count_pub_utc", direction="backward")
        night["ts_brt"] = night.ts_utc.dt.tz_convert("America/Sao_Paulo").dt.strftime("%Y-%m-%d %H:%M")
        night.to_csv(out / f"night_{rnd}.csv", index=False)
        sidx = night.set_index("ts_utc")
        pcols = [x for x in night.columns if ":" in x and not x.startswith("kalshi_vol")]

        # milestones
        first_rel = c.t_utc.min()
        gaps = c.t_utc.diff().dt.total_seconds() / 60
        big = c[gaps > 15]
        lead_changes = c[c.leader != c.leader.shift()].iloc[1:]
        md = c[c.math_decided].t_utc.min()
        m = {"round": rnd, "close": fmt(t_close), "first_release": fmt(first_rel),
             "first_release_pct": c.pct_sections.iloc[0]}
        for i, (_, r) in enumerate(big.iterrows()):
            prev = c[c.t_utc < r.t_utc].iloc[-1]
            m[f"pause{i+1}"] = f"{fmt(prev.t_utc)} -> {fmt(r.t_utc)} ({gaps.loc[r.name]:.0f} min) at {prev.pct_sections:.2f}%"
        for i, (_, r) in enumerate(lead_changes.iterrows()):
            m[f"lead_change{i+1}"] = f"{fmt(r.t_utc)} -> {r.leader} at {r.pct_sections:.2f}%"
        m["math_decided"] = f"{fmt(md)} at {c[c.t_utc == md].pct_sections.iloc[0]:.2f}%" if pd.notna(md) else None
        for thr in (0.55, 0.60, 0.65):
            # first version after which the trailer always needs > thr of the remaining votes
            ok = c.trailer_needs > thr
            if ok.any():
                bad = c[~ok & (c.t_utc > first_rel)]
                after = c[c.t_utc > bad.t_utc.max()] if len(bad) else c
                if len(after):
                    m[f"trailer_needs_gt_{thr}"] = f"{fmt(after.t_utc.iloc[0])} at {after.pct_sections.iloc[0]:.2f}%"
        ms.append(m)

        # crossings of the winning contract
        for col in [x for x in pcols if x.endswith(":" + WINNER[rnd])]:
            s = sidx[col]
            s_after = s[s.index >= t_close]
            for thr in (0.90, 0.99):
                above = s_after >= thr
                t_first = above.idxmax() if above.any() else pd.NaT
                if above.any():
                    below = s_after[~above]
                    t_perm = s_after.index[0] if below.empty else s_after[s_after.index > below.index[-1]].index.min()
                else:
                    t_perm = pd.NaT
                for kind, t in (("first", t_first), ("permanent", t_perm)):
                    row = sidx.loc[t] if pd.notna(t) else None
                    cross.append({"round": rnd, "contract": col, "threshold": thr, "kind": kind, "t_brt": fmt(t),
                                  "pct_counted_published": row.pct_sections if row is not None else None,
                                  "count_published_brt": fmt(row.count_pub_utc) if row is not None else None,
                                  "lula_pct_published": row.lula_pct if row is not None else None,
                                  "trailer_needs": row.trailer_needs if row is not None else None,
                                  "math_decided_then": row.math_decided if row is not None else None,
                                  "min_after_first_release": (t - first_rel).total_seconds() / 60 if pd.notna(t) else None,
                                  "min_vs_math_decided": (t - md).total_seconds() / 60 if pd.notna(t) and pd.notna(md) else None})
            # price at key moments
            for lab, t in [("close", t_close), ("first_release-1m", first_rel - pd.Timedelta(minutes=1)),
                           ("first_release+10m", first_rel + pd.Timedelta(minutes=10)), ("math_decided", md)]:
                if pd.notna(t):
                    m[f"{col}@{lab}"] = s.asof(t)

        # each published version: price 10 min before / after publication
        for _, r in c.iterrows():
            rec = {"round": rnd, "pub_brt": fmt(r.t_utc), "tot_brt": r.tot_brt, "pct_sections": r.pct_sections,
                   "lula_pct": r.lula_pct, "flavio_pct": r.flavio_pct, "lead_lula_votes": r.lead_lula,
                   "remaining_valid": r.remaining_valid, "trailer_needs": r.trailer_needs, "math_decided": r.math_decided}
            t = r.t_utc.floor("1min")
            for col in pcols:
                s = sidx[col]
                a0, pre, post = s.asof(t), s.asof(t - pd.Timedelta(minutes=10)), s.asof(t + pd.Timedelta(minutes=10))
                rec[f"{col}"] = a0
                rec[f"{col}|d_pre10"] = 100 * (a0 - pre)
                rec[f"{col}|d_post10"] = 100 * (post - a0)
            upd.append(rec)

        # lead-lag: minute changes in price vs minute changes in published Lula share
        win = (sidx.index >= first_rel - pd.Timedelta(minutes=30)) & (sidx.index <= c[c.pct_sections >= 99.5].t_utc.min())
        sh = sidx.loc[win, "lula_pct"].ffill()
        dsh = sh.diff()
        for col in pcols:
            dp = 100 * sidx.loc[win, col].diff()
            for k in range(-15, 16):
                # k > 0: price change at t correlates with share change at t+k (price leads count)
                cor = dp.corr(dsh.shift(-k))
                ll.append({"round": rnd, "contract": col, "k_min": k, "corr": cor, "n": int((dp.notna() & dsh.shift(-k).notna()).sum())})
    pd.DataFrame(cross).to_csv(out / "night_crossings.csv", index=False)
    pd.DataFrame(upd).to_csv(out / "night_count_updates.csv", index=False)
    pd.DataFrame(ll).to_csv(out / "night_leadlag.csv", index=False)
    msd = pd.DataFrame(ms)
    msd.T.to_csv(out / "night_milestones.csv", header=False)
    pd.set_option("display.width", 250)
    pd.set_option("display.max_columns", 40)
    pd.set_option("display.max_rows", 200)
    print(msd.T.to_string())
    print(pd.DataFrame(cross).round(3).to_string())
    lld = pd.DataFrame(ll)
    print(lld.pivot_table(index="k_min", columns=["round", "contract"], values="corr").round(3).to_string())


if __name__ == "__main__":
    main(*sys.argv[1:])


==> anc/code/election_night_geo.py <==
"""Geography-aware count benchmark vs market prices on election night.

Runoff (UF level, 27 UFs + abroad; Arvor per-UF version series of the TSE files):
  For each UF at minute t (last version generated by t):
    counted: lula_u, flavio_u, vv_u, pst_u (% of the UF's sections)
    if pst_u > 0: remaining valid R_u = vv_u * (100 - pst_u) / pst_u, at a share that mixes
                  the UF's current two-party Lula share (weight w = min(1, pst_u/20)) with the
                  prior below (weight 1-w); sig_u mixes the same way. The swing is shrunk
                  toward 0 until 10% of the national sections are counted
    if pst_u = 0: R_u = first-round valid votes in the UF (TSE final), at the UF's
                  first-round two-party Lula share plus the vote-weighted swing
                  (runoff share - first-round share) observed so far in counted UFs
  Projected Lula lead L = sum_u [(lula_u - flavio_u) + R_u (2 s_u - 1)]
  Uncertainty (assumed, not estimated): sd(L)^2 = sum_u (R_u * sig_u)^2 + (tau * sum_u R_u)^2,
    sig_u = 0.10 (counted UF) / 0.15 (uncounted), tau = 0.03 on the margin among remaining
    votes; P(Lula) = Phi(L / sd). Sensitivity: all sds x0.5 and x2.
  Naive benchmark: same formula but the national remaining votes come in at the current
    national share (what a reader of the headline count would extrapolate).
First round (region level, 6 regions incl. abroad; Arvor regional minute series):
  Same projection on the Flavio-minus-Lula lead among all valid votes, regions with no
  count use the current national lead share. Per-UF first-round paths were not available.

Outputs (out_dir): geo_<round>.csv minute series; geo_crossings.csv; geo_composition.csv.
Usage: python -I election_night_geo.py <cache_dir> <out_dir>
"""
import json
import math
import sys
from pathlib import Path

import numpy as np
import pandas as pd

REGION = {"Norte": "AC AM AP PA RO RR TO", "Nordeste": "AL BA CE MA PB PE PI RN SE",
          "Centro-Oeste": "DF GO MS MT", "Sudeste": "ES MG RJ SP", "Sul": "PR RS SC", "Exterior": "ZZ"}
UF2REG = {u: r for r, us in REGION.items() for u in us.split()}
SIG_COUNTED, SIG_UNCOUNTED, TAU = 0.10, 0.15, 0.03
W_FULL = 20.0  # % of a unit's sections counted at which its own share gets full weight


def ncdf(x):
    return 0.5 * (1 + np.vectorize(math.erf)(x / math.sqrt(2)))


def r1_uf(cache):
    rows = []
    for f in (cache / "raw" / "tse_results" / "uf_final").glob("*-e006257-u.json"):
        d = json.loads(f.read_text())
        lula = fl = 0
        for a in d["carg"][0]["agr"]:
            for p in a["par"]:
                for c in p["cand"]:
                    if c["nmu"] == "LULA":
                        lula = int(c["vap"])
                    elif "FLAVIO" in c["nmu"]:
                        fl = int(c["vap"])
        rows.append({"uf": f.name[:2].upper(), "r1_vv": int(d["v"]["vv"]), "r1_lula": lula, "r1_flavio": fl})
    r = pd.DataFrame(rows)
    r["r1_share"] = r.r1_lula / (r.r1_lula + r.r1_flavio)
    return r.set_index("uf")


def project(lead_counted, rem, share_rem, w, scale=1.0):
    """lead_counted, rem: arrays (votes); share_rem: margin per remaining vote; w: weight on
    the unit's own count (0 = prior only). Returns projected lead and sd."""
    L = lead_counted.sum() + (rem * share_rem).sum()
    sig = (w * SIG_COUNTED + (1 - w) * SIG_UNCOUNTED) * scale
    sd = math.sqrt(((rem * sig) ** 2).sum() + (TAU * scale * rem.sum()) ** 2)
    return L, sd


def runoff_series(cache, grid):
    d = json.loads((cache / "raw" / "arvor" / "linha_do_tempo_2t.json").read_text())
    r1 = r1_uf(cache)
    st = {}
    for uf, v in d["ufs"].items():
        t = pd.DataFrame(v["linhas"], columns=v["colunas"])
        t["g"] = pd.to_datetime(t.gerado_brt)
        t = t.sort_values("g")
        st[uf] = t.set_index("g")[["st", "pst", "validos", "flavio", "lula"]]
    out = []
    for t in grid:
        rows = []
        for uf, s in st.items():
            x = s[s.index <= t]
            rows.append({"uf": uf, **(x.iloc[-1].to_dict() if len(x) else {"st": 0, "pst": 0.0, "validos": 0, "flavio": 0, "lula": 0})})
        u = pd.DataFrame(rows).set_index("uf").join(r1)
        cnt = u.pst > 0
        two = (u.lula + u.flavio).where(cnt)
        s_u = u.lula / two
        # swing vs first round from UFs with >= 5% counted (0 before any)
        ok = u.pst >= 5
        swing = ((s_u - u.r1_share) * u.validos)[ok].sum() / u.validos[ok].sum() if ok.any() else 0.0
        # shrink the swing toward 0 until 10% of the country's sections are counted
        nat_pct = float((u.pst * u.r1_vv).sum() / u.r1_vv.sum())
        swing *= min(1.0, nat_pct / 10.0)
        prior = (u.r1_share + swing).clip(0, 1)
        w = (u.pst / W_FULL).clip(0, 1).values  # shrink small early counts toward the prior
        share = np.where(cnt, w * s_u.fillna(0) + (1 - w) * prior, prior)
        rem = np.where(cnt, u.validos * (100 - u.pst) / u.pst.where(cnt, 1), u.r1_vv).astype(float)
        lead_c = (u.lula - u.flavio).astype(float).values
        rec = {"t_brt": t, "pct_uf_sections_counted_wavg": float((u.pst * u.r1_vv).sum() / u.r1_vv.sum()),
               "n_uf_counted": int(cnt.sum()), "swing": swing}
        for sc in (0.5, 1.0, 2.0):
            L, sd = project(lead_c, rem, 2 * share - 1, w, sc)
            rec[f"P_geo_x{sc}"] = float(ncdf(np.array(L / sd))) if sd > 0 else float(L > 0)
            if sc == 1.0:
                rec["proj_lead_votes"], rec["proj_sd_votes"] = L, sd
                rec["proj_margin_pp"] = 100 * L / (u.validos.sum() + rem.sum())
        # naive: national remaining at current national share
        tot_l, tot_f, tot_v = u.lula.sum(), u.flavio.sum(), u.validos.sum()
        if tot_v > 0:
            sn = tot_l / (tot_l + tot_f)
            R = rem.sum()
            Ln = (tot_l - tot_f) + R * (2 * sn - 1)
            sdn = math.sqrt((R * SIG_COUNTED / math.sqrt(27)) ** 2 + (TAU * R) ** 2)
            rec["P_naive"] = float(ncdf(np.array(Ln / sdn))) if sdn > 0 else float(Ln > 0)
            rec["naive_margin_pp"] = 100 * Ln / (tot_v + R)
            rec["count_lula_share"] = 100 * sn
        # composition: share of counted valid votes by region vs final (first-round weights)
        reg = u.assign(reg=u.index.map(UF2REG)).groupby("reg")[["validos", "r1_vv"]].sum()
        for rg in REGION:
            if rg in reg.index and reg.validos.sum() > 0:
                rec[f"counted_share_{rg}"] = 100 * reg.loc[rg, "validos"] / reg.validos.sum()
                rec[f"final_share_{rg}"] = 100 * reg.loc[rg, "r1_vv"] / reg.r1_vv.sum()
        out.append(rec)
    return pd.DataFrame(out)


def first_series(cache, grid):
    d = json.loads((cache / "raw" / "arvor" / "noite_regioes_1t.json").read_text())
    m = pd.DataFrame(d["minutos"]["linhas"], columns=d["minutos"]["colunas"])
    m["t"] = pd.to_datetime(m.hora_brt)
    out = []
    for t in grid:
        x = m[m.t <= t]
        if x.empty:
            continue
        u = x[x.t == x.t.max()].set_index("regiao")
        cnt = u.pst > 0
        tot_v = u.vv.sum()
        nat_lead_share = (u.flavio.sum() - u.lula.sum()) / tot_v if tot_v > 0 else 0.0
        w = (u.pst / W_FULL).clip(0, 1).values
        lead_share = np.where(cnt, w * ((u.flavio - u.lula) / u.vv.where(cnt, 1)).fillna(0) + (1 - w) * nat_lead_share,
                              nat_lead_share)
        # uncounted regions: size from first-round region totals is hindsight-free only for
        # sections; use national counted vv per section times the region's section count
        sec = pd.Series({k: v["secoes"] for k, v in d["totais"].items()})
        vps = tot_v / u.st.sum() if u.st.sum() > 0 else 0
        rem = np.where(cnt, u.vv * (100 - u.pst) / u.pst.where(cnt, 1), sec.reindex(u.index).values * vps).astype(float)
        lead_c = (u.flavio - u.lula).astype(float).values
        rec = {"t_brt": t, "pct_sections": 100 * u.st.sum() / sec.sum(), "n_regions_counted": int(cnt.sum())}
        for sc in (0.5, 1.0, 2.0):
            L, sd = project(lead_c, rem, lead_share, w, sc)
            rec[f"P_geo_x{sc}"] = float(ncdf(np.array(L / sd))) if sd > 0 else float(L > 0)
            if sc == 1.0:
                rec["proj_lead_votes"], rec["proj_sd_votes"] = L, sd
                rec["proj_margin_pp"] = 100 * L / (tot_v + rem.sum())
        R = rem.sum()
        Ln = (u.flavio.sum() - u.lula.sum()) + R * nat_lead_share
        sdn = math.sqrt((R * SIG_COUNTED / math.sqrt(6)) ** 2 + (TAU * R) ** 2)
        rec["P_naive"] = float(ncdf(np.array(Ln / sdn))) if sdn > 0 else float(Ln > 0)
        rec["naive_margin_pp"] = 100 * Ln / (tot_v + R) if tot_v + R > 0 else np.nan
        for rg in u.index:
            rec[f"counted_share_{rg}"] = 100 * u.loc[rg, "vv"] / tot_v if tot_v else np.nan
            rec[f"final_share_{rg}"] = 100 * d["totais"][rg]["validos"] / sum(v["validos"] for v in d["totais"].values())
        out.append(rec)
    return pd.DataFrame(out)


def crossing(s, thr, after):
    s = s[s.index >= after].dropna()
    above = s >= thr
    if not above.any():
        return None, None
    first = above.idxmax()
    below = s[~above]
    perm = s.index[0] if below.empty else s[s.index > below.index[-1]].index.min()
    return first, perm


def main(cache, out):
    cache, out = Path(cache), Path(out)
    px = pd.read_parquet(cache / "derived" / "prices_1m.parquet", columns=["venue", "contract", "ts_utc", "mid", "last"])
    specs = {"runoff": ("2026-10-25", "winner_lula", runoff_series, "Lula wins"),
             "first": ("2026-10-04", "r1winner_flavio", first_series, "Flavio first in round 1")}
    cross = []
    for rnd, (day, contract, fn, label) in specs.items():
        grid = pd.date_range(f"{day} 17:00", f"{day} 23:30", freq="1min")
        g = fn(cache, grid).set_index("t_brt")
        for venue in ("kalshi", "polymarket"):
            s = px[(px.venue == venue) & (px.contract == contract)].copy()
            s["t"] = s.ts_utc.dt.tz_convert("America/Sao_Paulo").dt.tz_localize(None)
            s = s.set_index("t").sort_index()
            m = s.mid.fillna(s["last"]).ffill()
            g[f"{venue}:{contract}"] = m.reindex(g.index, method="ffill")
        g.to_csv(out / f"geo_{rnd}.csv")
        start = pd.Timestamp(f"{day} 17:00")
        cols = ["P_geo_x0.5", "P_geo_x1.0", "P_geo_x2.0", "P_naive", f"kalshi:{contract}", f"polymarket:{contract}"]
        for col in cols:
            for thr in (0.90, 0.99):
                f, p = crossing(g[col], thr, start)
                cross.append({"round": rnd, "event": label, "series": col, "threshold": thr,
                              "first": f.strftime("%H:%M") if f is not None else None,
                              "permanent": p.strftime("%H:%M") if p is not None and pd.notna(p) else None,
                              "count_pct_at_permanent": (g.loc[p, "pct_uf_sections_counted_wavg"] if rnd == "runoff"
                                                         else g.loc[p, "pct_sections"]) if p is not None and pd.notna(p) else None})
    cr = pd.DataFrame(cross)
    cr.to_csv(out / "geo_crossings.csv", index=False)
    pd.set_option("display.width", 250)
    print(cr.to_string())
    for rnd in specs:
        g = pd.read_csv(out / f"geo_{rnd}.csv", index_col=0, parse_dates=True)
        keep = [c for c in g.columns if c.startswith(("P_", "proj_margin", "naive_margin", "count_lula", "kalshi", "polymarket", "pct", "counted_share_Nordeste", "final_share_Nordeste", "counted_share_Sudeste", "final_share_Sudeste", "counted_share_Sul"))]
        print(rnd)
        print(g[keep].iloc[::10].round(3).to_string())


if __name__ == "__main__":
    main(*sys.argv[1:])


==> anc/code/ev_live.py <==
"""Expected profit of the runoff-night Lula purchases valued at the live (Arvor) projection.

Window 19:15 (first Arvor projection) to 20:24 (markets pass 0.9). Each taker purchase of Lula
exposure is valued at the latest Arvor snapshot committed at or before its minute, with the
band (converted to a standard deviation of the margin) multiplied by k = 1, 2, 3. Kalshi net of
the taker fee 0.07 p (1 - p); Polymarket fee-free (Lula-equivalent shares).
Also prints the market range during the suspension (17:07-19:00) and prices at 19:47 and 20:24.
Usage: python -I ev_live.py <cache_dir> <out_dir>
"""
import sys
from pathlib import Path
from statistics import NormalDist

import numpy as np
import pandas as pd

N = NormalDist()
BRT = pd.Timedelta(hours=3)
A, B = pd.Timestamp("2026-10-25 19:15"), pd.Timestamp("2026-10-25 20:24")


def main(cache, out):
    cache, out = Path(cache), Path(out)
    a = pd.read_csv(cache / "derived/arvor_projection_2t.csv", parse_dates=["time_brt"]).dropna(subset=["band90_low"]).query("band90_high > band90_low")
    a["M"] = 100 - 2 * a.flavio_two_party_projected
    a["sd"] = 2 * (a.band90_high - a.band90_low) / (2 * 1.645)
    a = a.set_index(a.time_brt.dt.floor("min")).sort_index()
    k = pd.read_parquet(cache / "derived/kalshi_trades.parquet")
    k = k[k.ticker.isin(["KXBRPRES-26-LULA", "KXBRPRES-26-FBOL"])].copy()
    k["t"] = (k.ts_utc.dt.tz_localize(None) - BRT).dt.floor("min")
    lula = k.ticker == "KXBRPRES-26-LULA"
    k["p"] = np.where(lula, k.yes_price, 1 - k.yes_price)
    k = k[(lula == (k.taker_side == "yes")) & (k.t >= A) & (k.t < B)]
    p = pd.read_parquet(cache / "derived/pm_trades.parquet")
    p = p[p.market.isin(["winner_lula", "winner_flavio"])].copy()
    p["t"] = (p.ts_utc.dt.tz_localize(None) - BRT).dt.floor("min")
    pl = p.market == "winner_lula"
    p["p"] = np.where(pl, p.price_yes, 1 - p.price_yes)
    p = p[(pl == p.aggressor_buys_yes) & (p.t >= A) & (p.t < B)]
    rows = []
    for mult in (1, 2, 3):
        P = pd.Series([N.cdf(m / (mult * s)) for m, s in zip(a.M, a.sd)], index=a.index)
        f = lambda t: P.asof(t)
        ek = k.t.map(f) - k.p - 0.07 * k.p * (1 - k.p)
        ep = p.t.map(f) - p.p
        rows.append({"band_x": mult, "kalshi_ev_cents": 100 * np.average(ek, weights=k["count"]),
                     "kalshi_contracts": float(k["count"].sum()),
                     "pm_ev_cents": 100 * np.average(ep, weights=p.size_tokens), "pm_shares": float(p.size_tokens.sum())})
    S = pd.DataFrame(rows)
    S.to_csv(out / "ev_live.csv", index=False)
    print(S.round(2).to_string(index=False))
    print("first snapshot", a.index[0], "sd", a.sd.iloc[0].round(2))


if __name__ == "__main__":
    main(*sys.argv[1:3])


==> anc/code/event_study.py <==
"""First event study: do Brazil 2026 winner markets react to poll releases?

Surprise  = poll's Lula-minus-Flavio two-party margin, 100*(L-F)/(L+F), runoff question
            when available, else first-round scenario, minus a pre-release benchmark:
            (a) prev   : the same pollster's previous poll (same question type)
            (b) avg14  : mean of the latest poll per *other* pollster released in the
                         14 days before this release (same question type)
Response  = change in the contract mid (cents) from t0-30min to t0+30m / +2h / +1d,
            where t0 = release minute. Placebo = change from t0-2h to t0-30m.
            Pre-drift = change from t0-1d to t0-30m.

Slopes are OLS of response on surprise with HC1 errors, by venue x contract, for
exact-timestamp polls (quality A/B) and for all polls (date-only polls use
t0 = 00:00 Brasilia on the release date).

Usage: python -I event_study.py <cache_dir> <out_dir>
"""
import json
import sys
from pathlib import Path

import numpy as np
import pandas as pd
import statsmodels.api as sm

RESULT = {"runoff": (51.785182884, 48.214817116), "first": (45.162767911, 47.027772356)}
H = {"r30m": 30, "r2h": 120, "r1d": 1440}


def m2p(l, f):
    return 100 * (l - f) / (l + f)


def load_prices(cache):
    px = pd.read_parquet(cache / "derived" / "prices_1m.parquet",
                         columns=["venue", "contract", "ts_utc", "mid", "last"])
    px = px[px.contract.isin(["winner_flavio", "winner_lula"])]
    out = {}
    for (v, c), g in px.groupby(["venue", "contract"], observed=True):
        s = g.set_index("ts_utc").mid
        s = s.fillna(g.set_index("ts_utc")["last"]).ffill()
        out[(v, c)] = s.astype(float)
    return out


def at(s, t):
    """Value as of minute t (last observation at or before t); NaN outside range."""
    if t < s.index[0] or t > s.index[-1]:
        return np.nan
    i = s.index.searchsorted(t, side="right") - 1
    return s.iloc[i]


def build_surprises(p):
    p = p.copy()
    p["qtype"] = np.where(p.ru_margin2p.notna(), "runoff", "first")
    p["margin"] = np.where(p.qtype == "runoff", p.ru_margin2p, p.fr_margin2p)
    p["t0"] = pd.to_datetime(p.release_utc, utc=True).dt.floor("1min")
    p = p.sort_values("t0").reset_index(drop=True)
    prev, avg14, navg = [], [], []
    for i, r in p.iterrows():
        same = p[(p.qtype == r.qtype) & (p.t0 < r.t0)]
        sp = same[same.pollster == r.pollster]
        prev.append(sp.margin.iloc[-1] if len(sp) else np.nan)
        w = same[(same.t0 >= r.t0 - pd.Timedelta(days=14)) & (same.pollster != r.pollster)]
        w = w.groupby("pollster").margin.last()
        avg14.append(w.mean() if len(w) >= 2 else np.nan)
        navg.append(len(w))
    p["bench_prev"] = prev
    p["bench_avg14"] = avg14
    p["n_avg14"] = navg
    p["s_prev"] = p.margin - p.bench_prev
    p["s_avg14"] = p.margin - p.bench_avg14
    # ex-post accuracy: error of this poll vs the result of the round it asks about
    p["err"] = [r.margin - m2p(*RESULT[r.qtype]) for _, r in p.iterrows()]
    # ex-post pollster accuracy = error of the pollster's last runoff poll (Oct 5-25 only)
    late = p[(p.qtype == "runoff") & (p.field_end >= "2026-10-05")]
    p["pollster_final_err"] = p.pollster.map(late.groupby("pollster").err.last())
    # ex-ante (known from Oct 4 night): error of the pollster's last first-round poll
    # (first-round margin vs first-round result), fieldwork in the final 10 days
    fr = p[p.fr_margin2p.notna() & (p.field_end >= "2026-09-24") & (p.field_end <= "2026-10-04")].copy()
    fr["fr_err"] = fr.fr_margin2p - m2p(*RESULT["first"])
    p["pollster_r1_err"] = p.pollster.map(fr.groupby("pollster").fr_err.last())
    # clustering: other polls released within +-2h
    t = p.t0.values
    p["n_within2h"] = [int(((np.abs((t - x) / np.timedelta64(1, "m"))) <= 120).sum() - 1) for x in t]
    return p


def responses(p, prices):
    rows = []
    for _, r in p.iterrows():
        for (v, c), s in prices.items():
            t0 = r.t0
            base = at(s, t0 - pd.Timedelta(minutes=30))
            rec = {"idx": r.name, "venue": v, "contract": c, "p_pre": base}
            for k, m in H.items():
                rec[k] = 100 * (at(s, t0 + pd.Timedelta(minutes=m)) - base)
            rec["placebo"] = 100 * (base - at(s, t0 - pd.Timedelta(minutes=120)))
            rec["pre1d"] = 100 * (base - at(s, t0 - pd.Timedelta(days=1)))
            # pre-drift from TSE registration (registration is public) to t0-30m
            if pd.notna(r.DT_REGISTRO):
                treg = pd.Timestamp(r.DT_REGISTRO, tz="America/Sao_Paulo").tz_convert("UTC")
                rec["pre_reg"] = 100 * (base - at(s, treg))
            else:
                rec["pre_reg"] = np.nan
            rows.append(rec)
    return pd.DataFrame(rows)


def ols(y, x):
    d = pd.DataFrame({"y": y, "x": x}).dropna()
    if len(d) < 8 or d.x.std() == 0:
        return {"n": len(d)}
    m = sm.OLS(d.y, sm.add_constant(d.x)).fit(cov_type="HC1")
    return {"n": len(d), "slope": m.params["x"], "se": m.bse["x"], "t": m.tvalues["x"],
            "p": m.pvalues["x"], "const": m.params["const"], "r2": m.rsquared}


def main(cache, out):
    cache, out = Path(cache), Path(out)
    out.mkdir(parents=True, exist_ok=True)
    p = pd.read_csv(cache / "derived" / "polls.csv")
    p = build_surprises(p)
    prices = load_prices(cache)
    r = responses(p, prices)
    ev = r.merge(p, left_on="idx", right_index=True)
    ev.to_csv(out / "event_panel.csv", index=False)

    res = []
    samples = {
        "exact": ev.release_exact,
        "exact_A": ev.release_quality == "A",
        "exact_isolated": ev.release_exact & (ev.n_within2h == 0),
        "all": pd.Series(True, index=ev.index),
        "exact_runoff_period": ev.release_exact & (ev.t0 >= pd.Timestamp("2026-10-05", tz="UTC")),
        "exact_pre_r1": ev.release_exact & (ev.t0 < pd.Timestamp("2026-10-04", tz="UTC")),
    }
    for (v, c), g in ev.groupby(["venue", "contract"]):
        for sname, mask in samples.items():
            gg = g[mask.loc[g.index]]
            for bench in ["s_prev", "s_avg14"]:
                for y in list(H) + ["placebo", "pre1d", "pre_reg"]:
                    o = ols(gg[y], gg[bench])
                    res.append({"venue": v, "contract": c, "sample": sname, "surprise": bench, "response": y, **o})
    res = pd.DataFrame(res)
    res.to_csv(out / "event_study_slopes.csv", index=False)

    # accuracy interaction: accurate pollsters = |final runoff error| below median
    # (i) ex-post: |final runoff error| below median, all exact polls
    # (ii) ex-ante: |first-round error| below median, runoff-period polls only (released after Oct 4)
    acc = []
    med = p.groupby("pollster").pollster_final_err.first().abs().median()
    med1 = p.groupby("pollster").pollster_r1_err.first().abs().median()
    ev["acc_expost"] = np.where(ev.pollster_final_err.isna(), np.nan, (ev.pollster_final_err.abs() <= med).astype(float))
    ev["acc_r1"] = np.where(ev.pollster_r1_err.isna() | (ev.t0 < pd.Timestamp("2026-10-05", tz="UTC")), np.nan,
                            (ev.pollster_r1_err.abs() <= med1).astype(float))
    for (v, c), g in ev[ev.release_exact].groupby(["venue", "contract"]):
        for accv in ["acc_expost", "acc_r1"]:
            for bench in ["s_prev", "s_avg14"]:
                for y in ["r30m", "r2h", "r1d"]:
                    d = g[[y, bench, accv]].dropna()
                    if len(d) < 10 or d[accv].nunique() < 2:
                        continue
                    X = pd.DataFrame({"s": d[bench], "acc": d[accv], "s_x_acc": d[bench] * d[accv]})
                    m = sm.OLS(d[y], sm.add_constant(X)).fit(cov_type="HC1")
                    acc.append({"venue": v, "contract": c, "accuracy": accv, "surprise": bench, "response": y,
                                "n": len(d), "n_accurate": int(d[accv].sum()),
                                "slope_inaccurate": m.params["s"], "se_inacc": m.bse["s"],
                                "diff_accurate": m.params["s_x_acc"], "se_diff": m.bse["s_x_acc"],
                                "p_diff": m.pvalues["s_x_acc"]})
    pd.DataFrame(acc).to_csv(out / "event_study_accuracy.csv", index=False)

    # descriptive: mean absolute moves around exact releases vs placebo
    desc = ev[ev.release_exact].groupby(["venue", "contract"])[["r30m", "r2h", "r1d", "placebo", "pre1d"]].agg(
        lambda s: s.abs().mean())
    desc.to_csv(out / "event_study_abs_moves.csv")

    # pollster accuracy table
    pa = p[p.qtype == "runoff"].groupby("pollster").agg(
        n=("margin", "size"), last_field_end=("field_end", "last"), last_margin=("margin", "last"),
        final_runoff_err=("pollster_final_err", "first"), first_round_err=("pollster_r1_err", "first"),
        mean_err_all_runoff_polls=("err", "mean")).sort_values("final_runoff_err")
    pa.to_csv(out / "pollster_accuracy.csv")

    summ = {"n_polls": int(len(p)), "n_exact": int(p.release_exact.sum()),
            "accuracy_median_abs_final_err": float(med), "accuracy_median_abs_r1_err": float(med1),
            "result_runoff_margin2p": m2p(*RESULT["runoff"]), "result_first_margin2p": m2p(*RESULT["first"])}
    (out / "event_study_summary.json").write_text(json.dumps(summ, indent=1))
    pd.set_option("display.width", 250)
    pd.set_option("display.max_rows", 500)
    show = res[(res.response.isin(["r30m", "r2h", "r1d", "placebo", "pre1d", "pre_reg"]))].copy()
    print(show[["venue", "contract", "sample", "surprise", "response", "n", "slope", "se", "p"]].round(4).to_string())
    print(pd.DataFrame(acc).round(4).to_string())
    print(desc.round(3))
    print(pa.round(2))
    print(summ)


if __name__ == "__main__":
    main(sys.argv[1], sys.argv[2])


==> anc/code/exante_benchmark.py <==
"""Ex-ante benchmark for runoff night: a region-level same-stage-swing projection whose
uncertainty is calibrated on round-1 information only (available before the runoff).

For each region r (5 regions + abroad) at runoff minute t:
  x_r      = % of the region's sections counted (runoff, public by t)
  s2_r(t)  = Lula share of the two finalists among counted runoff votes
  s1_r(x)  = Lula share among votes counted when round 1 was at the same stage x (round-1
             regional minute series, interpolated on x)
  projected final share  s2_r = S1_r + [s2_r(t) - s1_r(x_r)]   (same-stage swing, S1_r the
             round-1 final two-party share); regions with x_r < 0.5% use S1_r plus the
             vote-weighted swing of counted regions.
Uncertainty, from round 1 only: e(x) = RMS over regions of |s1_r(x) - S1_r|, the error a
reader of the raw round-1 count made at stage x. The same-stage swing removes the systematic
part of that drift, so e(x) overstates its error: the band is deliberately wide.
  conservative: region errors perfectly correlated, sd_M = sum_r w_r 2 e(x_r)
  independent:  sd_M = sqrt(sum_r (w_r 2 e(x_r))^2)
  uncounted regions: e = e(0.5%) plus the cross-region swing spread.
P(Lula wins) = Phi(M / sd_M), M the projected two-party margin.

Usage: python -I exante_benchmark.py <cache_dir> <night_minute_csv> <out_dir>
"""
import json
import math
import sys
from pathlib import Path
from statistics import NormalDist

import numpy as np
import pandas as pd

DAY = "2026-10-25"
PUB_LAG = 40
REG = {"Norte": "AC AM AP PA RO RR TO", "Nordeste": "AL BA CE MA PB PE PI RN SE", "Centro-Oeste": "DF GO MS MT",
       "Sudeste": "ES MG RJ SP", "Sul": "PR RS SC", "Exterior": "ZZ"}
UF2R = {u: r for r, us in REG.items() for u in us.split()}
ND = NormalDist()



def visible_time(g):
    """When a TSE file version became public: generation time + PUB_LAG, except the versions
    generated at the start of the runoff pause (17:06:50-17:10), which the TSE served only
    from about 19:00:50 (Arvor dashboard snapshots and press reports show 0.25% throughout)."""
    v = g + pd.Timedelta(seconds=PUB_LAG)
    late = (g >= pd.Timestamp("2026-10-25 17:06:50")) & (g < pd.Timestamp("2026-10-25 17:10:00"))
    return v.where(~late, pd.Timestamp("2026-10-25 19:00:50"))

def Phi(x):
    return 0.5 * (1 + math.erf(x / math.sqrt(2)))


def r1_regions(cache):
    d = json.loads((cache / "raw" / "arvor" / "noite_regioes_1t.json").read_text())
    m = pd.DataFrame(d["minutos"]["linhas"], columns=d["minutos"]["colunas"])
    m = m[(m.lula + m.flavio) > 0].copy()
    m["s"] = m.lula / (m.lula + m.flavio)
    tot = pd.DataFrame(d["totais"]).T
    tot["S1"] = tot.lula / (tot.lula + tot.flavio)
    tot["two"] = tot.lula + tot.flavio
    traj = {r: g.sort_values("pst")[["pst", "s"]].drop_duplicates("pst") for r, g in m.groupby("regiao")}
    return traj, tot


def s1_at(traj, r, x):
    t = traj[r]
    return float(np.interp(x, t.pst.values, t.s.values))


def error_curve(traj, tot):
    xs = np.array([0.5, 1, 2, 3, 5, 7.5, 10, 15, 20, 30, 40, 50, 60, 70, 80, 90, 95, 99, 100])
    e = []
    for x in xs:
        dev = [s1_at(traj, r, x) - tot.loc[r, "S1"] for r in traj if traj[r].pst.min() <= x]
        e.append(math.sqrt(np.mean(np.square(dev))) if dev else np.nan)
    return pd.Series(e, index=xs).ffill().bfill()


def runoff_regions(cache, t):
    d = json.loads((cache / "raw" / "arvor" / "linha_do_tempo_2t.json").read_text())
    rows = []
    for uf, v in d["ufs"].items():
        x = pd.DataFrame(v["linhas"], columns=v["colunas"])
        x["g"] = visible_time(pd.to_datetime(x.gerado_brt))
        x["uf"] = uf
        rows.append(x[["g", "uf", "st", "lula", "flavio"]])
    return pd.concat(rows).sort_values("g")


def main(cache, minute_csv, out):
    cache, out = Path(cache), Path(out)
    traj, tot = r1_regions(cache)
    ecurve = error_curve(traj, tot)
    print("round-1 raw-count error by stage (RMS over regions of counted minus final Lula share, pp):")
    print((100 * ecurve).round(2).to_string())
    U = runoff_regions(cache, None)
    U["reg"] = U.uf.map(UF2R)
    B = pd.read_csv(minute_csv, parse_dates=["t"]).set_index("t")
    w = tot.two / tot.two.sum()
    swing_sd_cross = 0.01  # spread of regional swings around the national swing (round 1 vs runoff unknown ex ante)
    rec = []
    for t in B.index:
        last = U[U.g <= t].groupby("uf").last()
        if last.empty:
            rec.append({"t": t}); continue
        last["reg"] = last.index.map(UF2R)
        R = last.groupby("reg")[["st", "lula", "flavio"]].sum().reindex(tot.index).fillna(0)
        R["x"] = 100 * R.st / tot.secoes.astype(float)
        two = R.lula + R.flavio
        R["s2"] = (R.lula / two).where(two > 0)
        cnt = (R.x >= 0.5) & (two > 0)
        sw = pd.Series(np.nan, index=R.index)
        for r in R.index[cnt]:
            sw[r] = R.loc[r, "s2"] - s1_at(traj, r, R.loc[r, "x"])
        nat_sw = float((sw[cnt] * w[cnt]).sum() / w[cnt].sum()) if cnt.any() else 0.0
        share = tot.S1 + sw.where(cnt, nat_sw)
        e = np.array([float(np.interp(max(R.loc[r, "x"], 0.5), ecurve.index, ecurve.values)) if cnt[r]
                      else float(ecurve.iloc[0]) + swing_sd_cross for r in R.index])
        M = float((w * (2 * share - 1)).sum())
        sd_cons = float((w * 2 * e).sum())
        sd_ind = float(np.sqrt(((w * 2 * e) ** 2).sum()))
        rec.append({"t": t, "exante_margin_pp": 100 * M, "exante_sd_cons_pp": 100 * sd_cons, "exante_sd_ind_pp": 100 * sd_ind,
                    "P_exante_cons": Phi(M / sd_cons), "P_exante_ind": Phi(M / sd_ind), "nat_swing_pp": 100 * nat_sw,
                    "regions_counted": int(cnt.sum())})
    X = pd.DataFrame(rec).set_index("t")
    B = B.join(X)
    B.to_csv(out / "night_runoff_minute_exante.csv")

    final_margin = 100 * (2 * 0.5179 - 1)
    pd.set_option("display.width", 220)
    sel = pd.to_datetime([f"{DAY} {h}" for h in ["19:05", "19:10", "19:15", "19:20", "19:30", "19:45", "20:00", "20:10",
                                                    "20:20", "20:30", "20:40", "20:50", "21:00"]])
    cols = ["pct_counted", "exante_margin_pp", "exante_sd_cons_pp", "exante_sd_ind_pp", "P_exante_cons", "P_exante_ind",
            "P_arvor", "kalshi", "polymarket"]
    print(f"\nfinal two-party margin: {final_margin:.2f} pp")
    print(B.loc[sel, cols].round(3).to_string())

    W = B[(B.index >= f"{DAY} 19:05") & (B.index <= f"{DAY} 21:30")]
    z = (W.exante_margin_pp - final_margin) / W.exante_sd_ind_pp
    zc = (W.exante_margin_pp - final_margin) / W.exante_sd_cons_pp
    print(f"\nex-ante projection error vs final: mean {(W.exante_margin_pp - final_margin).mean():.2f} pp, "
          f"share of minutes with |z|<1.645 (90% band): independent {np.mean(np.abs(z) < 1.645):.2f}, "
          f"conservative {np.mean(np.abs(zc) < 1.645):.2f}")

    def cross(s, thr):
        s = s.dropna()
        s = s[s.index >= f"{DAY} 19:00"]
        above = s >= thr
        if not above.any():
            return None, None
        below = s[~above]
        perm = s.index[0] if below.empty else s[s.index > below.index[-1]].index.min()
        return above.idxmax().strftime("%H:%M"), perm.strftime("%H:%M") if perm is not None else None

    print("\ncrossings (first, permanent):")
    for c in ["P_exante_cons", "P_exante_ind", "P_arvor", "kalshi", "polymarket"]:
        print(f"  {c:15s} 50%: {cross(B[c], .5)}  90%: {cross(B[c], .9)}  99%: {cross(B[c], .99)}")
    print("\nmean log score for 'Lula wins', 19:05-21:30:")
    print({c: round(float(np.log(np.clip(W[c], 1e-4, 1)).mean()), 4)
           for c in ["P_exante_cons", "P_exante_ind", "P_arvor", "kalshi", "polymarket", "P_state_nodrift", "P_naive"]})

    # market-implied sd around the ex-ante mean vs the ex-ante sds
    inv = np.vectorize(lambda p: ND.inv_cdf(min(max(p, 1e-4), 1 - 1e-4)))
    for v in ("kalshi", "polymarket"):
        zz = inv(W[v].values)
        W = W.assign(**{f"sd_impl_{v}": np.where((np.abs(zz) > 0.1) & (W.exante_margin_pp.abs() > 0.2), W.exante_margin_pp / zz, np.nan)})
    print("\nmarket-implied sd of the final margin around the ex-ante mean, vs the ex-ante sds (pp):")
    print(W[["pct_counted", "exante_margin_pp", "exante_sd_ind_pp", "exante_sd_cons_pp", "sd_impl_kalshi", "sd_impl_polymarket"]]
          .iloc[::10].round(2).to_string())
    r = W.sd_impl_kalshi / W.exante_sd_cons_pp
    print(f"\nKalshi implied sd / conservative ex-ante sd: median {r.median():.2f}, "
          f"share of minutes > 1: {(r > 1).mean():.2f} (n={r.notna().sum()})")


if __name__ == "__main__":
    main(*sys.argv[1:4])


==> anc/code/fetch_hf_orderbook.py <==
"""Historical Polymarket order-book snapshots for the Brazil 2026 tokens from the
public Hugging Face dataset trentmkelly/polymarket_historical_data (CC-BY-4.0,
independent collector "polylake", ~5-minute runs from 2026-07-23, top ~100
markets by recent volume per run; gaps when the API failed or the market fell
out of the collected set).

We use the `market_snapshots` product: one row per (run, asset) with best
bid/ask and the full book as JSON (same levels as `order_book_depth`). Each
run file is downloaded, filtered to our 8 token ids, and only the filtered rows
are kept (the external_prices_json column, unrelated crypto tickers, is
dropped). The full file is not stored.

Priority: election nights -> between rounds -> rest.
Output: raw/hf_orderbook/runs/<date>/<run-id>.parquet, one per collection run
        (filtered rows; zero rows when our tokens were not in that run). Written
        via temp file + rename, so workers on disjoint date ranges can run in
        parallel and a killed worker leaves no partial output.

Usage: python -I fetch_hf_orderbook.py <cache_dir> [first_date] [last_date]
"""
import io
import json
import sys
import time
from pathlib import Path

import pandas as pd
import requests

DS = "trentmkelly/polymarket_historical_data"
API = f"https://huggingface.co/api/datasets/{DS}"
RES = f"https://huggingface.co/datasets/{DS}/resolve/main/"
SESSION = requests.Session()
SESSION.headers["User-Agent"] = "thesis-research/brazil2026"
MIN_GAP = 0.4
_last = [0.0]

TOKENS = {
    "30630994248667897740988010928640156931882346081873066002335460180076741328029": "winner_lula_yes",
    "79191939610100241429039499950443680906623179487184628479206155805558220344190": "winner_lula_no",
    "109876868437950584369987384406356259939519193117253465815665152916226511121427": "winner_flavio_yes",
    "38310927461258927563020508025396887688249787380193911540547071417200646834355": "winner_flavio_no",
    "59263952479040461395118740393989526475872507834003057062766690093774519981624": "r1winner_lula_yes",
    "53720115379916959421923495014610746985393867525164093155920821553793706417884": "r1winner_lula_no",
    "114886952444256037305974558892464681775979337745943909320805991763525840901648": "r1winner_flavio_yes",
    "107141406460820363548575023750456064218197581116423661492640462106712291533946": "r1winner_flavio_no",
}


def get(url, tries=8):
    for k in range(tries):
        wait = MIN_GAP - (time.time() - _last[0])
        if wait > 0:
            time.sleep(wait)
        _last[0] = time.time()
        try:
            r = SESSION.get(url, timeout=120)
        except requests.RequestException as e:
            print("  net error", e, file=sys.stderr, flush=True)
            time.sleep(min(120, 2 ** (k + 1)))
            continue
        if r.status_code == 200:
            return r.content
        if r.status_code in (429, 500, 502, 503, 504):
            print("  HTTP", r.status_code, "backoff", file=sys.stderr, flush=True)
            time.sleep(min(300, 5 * 2 ** k))
            continue
        print("  HTTP", r.status_code, url, file=sys.stderr, flush=True)
        return None
    return None


def run_ts(f):
    # data/market_snapshots/date=2026-10-25/20261025T235846Z.parquet
    return pd.Timestamp(f.rsplit("/", 1)[1][:-len(".parquet")])


def main(cache, first="2026-07-23", last="2026-10-27"):
    root = Path(cache) / "raw" / "hf_orderbook"
    snap = root / "snapshots"
    snap.mkdir(parents=True, exist_ok=True)
    listing = root / "_listing.json"
    if not listing.exists():
        listing.write_bytes(get(API))
    files = [x["rfilename"] for x in json.loads(listing.read_text())["siblings"]
             if x["rfilename"].startswith("data/market_snapshots/")]
    files = [f for f in files if first <= f.split("date=")[1][:10] <= last]

    def prio(f):
        t = run_ts(f)
        n1 = pd.Timestamp("2026-10-04 17:00", tz="UTC") <= t < pd.Timestamp("2026-10-05 04:00", tz="UTC")
        n2 = pd.Timestamp("2026-10-25 17:00", tz="UTC") <= t < pd.Timestamp("2026-10-26 04:00", tz="UTC")
        btw = pd.Timestamp("2026-10-05", tz="UTC") <= t < pd.Timestamp("2026-10-26", tz="UTC")
        return (0 if (n1 or n2) else 1 if btw else 2, t)

    files.sort(key=prio)
    runs = root / "runs"
    nproc = 0
    for f in files:
        day, stem = f.split("date=")[1][:10], f.rsplit("/", 1)[1][:-len(".parquet")]
        out = runs / day / f"{stem}.parquet"
        if out.exists():
            continue
        b = get(RES + f)
        if b is None:
            with (root / "_files_failed.txt").open("a") as fl:
                fl.write(f"{f}\tfailed\n")
            continue
        try:
            d = pd.read_parquet(io.BytesIO(b), columns=[
                "market_id", "asset_id", "outcome", "collected_at", "source_timestamp",
                "source_latency_ms", "best_bid", "best_ask", "bids_json", "asks_json"])
        except Exception as e:  # noqa: BLE001 - corrupt/unreadable file is logged and skipped
            print("  unreadable", f, e, file=sys.stderr, flush=True)
            with (root / "_files_failed.txt").open("a") as fl:
                fl.write(f"{f}\tunreadable\n")
            continue
        d = d[d.asset_id.astype(str).isin(TOKENS)].copy()
        d["token"] = d.asset_id.map(TOKENS)
        d["run_file"] = stem + ".parquet"
        out.parent.mkdir(parents=True, exist_ok=True)
        tmp = out.with_suffix(".tmp")
        d.to_parquet(tmp, index=False)  # may have zero rows: marks the run as processed
        tmp.rename(out)
        nproc += 1
        if nproc % 50 == 0:
            print(nproc, "files;", f, flush=True)
    print("done", nproc, flush=True)


if __name__ == "__main__":
    main(sys.argv[1], *sys.argv[2:])


==> anc/code/fetch_kalshi_trades.py <==
"""Fetch every Kalshi trade (and vote-share ladder 1-minute candles) for the
Brazil 2026 presidential markets.

Trades: Kalshi splits trade history at /historical/cutoff (trades_created_ts,
2026-08-29T00:00Z when checked on 2026-10-29). Trades before it are served only
by /historical/trades, trades after it only by /markets/trades. Both endpoints
are paged in full (no time filter) and deduped by trade_id when building.

Markets:
  KXBRPRES-26-LULA, KXBRPRES-26-FBOL (winner, full life)
  every KXBRPRES1R market with volume > 0 (round-1 winner)
  every KXVOTEBR1 / KXVOTEBR2 market with volume > 0 (vote-share ladders)
Candles (period_interval=1) for the KXVOTEBR1/2 markets.

Rate: one request per >= 1.05 s (another job shares the API key-less quota),
exponential backoff on 429/5xx. Every page is written to
raw/kalshi_trades/<ticker>/<endpoint>_<page>.json so the run resumes.

Usage: python -I fetch_kalshi_trades.py <cache_dir> [trades|candles]
"""
import json
import random
import sys
import time
from datetime import datetime
from pathlib import Path

import requests

KALSHI = "https://api.elections.kalshi.com/trade-api/v2"
SESSION = requests.Session()
SESSION.headers["User-Agent"] = "thesis-research/brazil2026"
MIN_GAP = 1.05
_last = [0.0]
NREQ = [0]


def get(url, params, tries=40):
    for k in range(tries):
        wait = MIN_GAP - (time.time() - _last[0])
        if wait > 0:
            time.sleep(wait)
        _last[0] = time.time()
        NREQ[0] += 1
        try:
            r = SESSION.get(url, params=params, timeout=60)
        except requests.RequestException as e:
            print("  net error", e, file=sys.stderr, flush=True)
            time.sleep(min(60, 2 ** (k + 1)))
            continue
        if r.status_code == 200:
            return r.json()
        if r.status_code in (429, 500, 502, 503, 504):
            wait = min(60, 2 ** (k + 1)) + random.uniform(0, 2)
            print("  HTTP", r.status_code, "backoff", round(wait, 1), file=sys.stderr, flush=True)
            time.sleep(wait)
            continue
        print("  HTTP", r.status_code, url, params, r.text[:200], file=sys.stderr, flush=True)
        return None
    return None


def ts(s):
    return int(datetime.fromisoformat(s.replace("Z", "+00:00")).timestamp())


def markets(cache):
    out = []
    for series in ["KXBRPRES", "KXBRPRES1R", "KXVOTEBR1", "KXVOTEBR2"]:
        ms = json.loads((cache / f"kalshi_markets_{series}.json").read_text())["markets"]
        for m in ms:
            if series == "KXBRPRES" and m["ticker"] not in ("KXBRPRES-26-LULA", "KXBRPRES-26-FBOL"):
                continue
            if float(m.get("volume_fp") or 0) <= 0:
                continue
            out.append((series, m))
    return out


def page_all(tk, endpoint, outdir):
    """Page an endpoint to the end; pages saved as <endpoint>_<n>.json."""
    url = f"{KALSHI}/historical/trades" if endpoint == "hist" else f"{KALSHI}/markets/trades"
    done = outdir / f"{endpoint}_DONE"
    if done.exists():
        return
    pages = sorted(outdir.glob(f"{endpoint}_[0-9]*.json"))
    n, cursor = 0, None
    if pages:
        last = json.loads(pages[-1].read_text())
        n, cursor = len(pages), last.get("cursor") or ""
        if cursor == "":
            done.write_text("")
            return
    while True:
        params = {"ticker": tk, "limit": 1000}
        if cursor:
            params["cursor"] = cursor
        d = get(url, params)
        if d is None:
            print("  FAILED", tk, endpoint, "page", n, file=sys.stderr, flush=True)
            return
        (outdir / f"{endpoint}_{n:05d}.json").write_text(json.dumps(d))
        n += 1
        cursor = d.get("cursor") or ""
        if not cursor or not d.get("trades"):
            done.write_text("")
            print(f"  {tk} {endpoint}: {n} pages", flush=True)
            return


def trades(cache):
    root = cache / "raw" / "kalshi_trades"
    for series, m in markets(cache):
        tk = m["ticker"]
        d = root / tk
        d.mkdir(parents=True, exist_ok=True)
        (d / "market.json").write_text(json.dumps(m))
        # markets opened after the cutoff have no historical trades, but page anyway (1 request)
        page_all(tk, "hist", d)
        page_all(tk, "live", d)
        print(tk, "done; requests so far", NREQ[0], flush=True)


def candles(cache):
    root = cache / "raw" / "kalshi_voteshare"
    root.mkdir(parents=True, exist_ok=True)
    for series, m in markets(cache):
        if not series.startswith("KXVOTEBR"):
            continue
        tk = m["ticker"]
        out = root / f"{tk}.json"
        if out.exists():
            continue
        start, end = ts(m["open_time"]) - 60, ts(m["close_time"]) + 3600
        step = 4800 * 60
        cs, t, failed = [], start, []
        while t < end:
            t2 = min(t + step, end)
            d = get(f"{KALSHI}/series/{series}/markets/{tk}/candlesticks",
                    {"start_ts": t, "end_ts": t2, "period_interval": 1})
            if d is None:
                d = get(f"{KALSHI}/historical/markets/{tk}/candlesticks",
                        {"start_ts": t, "end_ts": t2, "period_interval": 1})
            if d is None:
                failed.append([t, t2])
            else:
                cs.extend(d.get("candlesticks", []))
            t = t2
        out.write_text(json.dumps({"ticker": tk, "series": series, "market": m,
                                   "candlesticks": cs, "failed_windows": failed}))
        print(tk, len(cs), "candles", "FAILED" if failed else "", flush=True)


if __name__ == "__main__":
    cache = Path(sys.argv[1])
    what = sys.argv[2] if len(sys.argv) > 2 else "trades"
    if what in ("trades", "all"):
        trades(cache)
    if what in ("candles", "all"):
        candles(cache)


==> anc/code/fetch_news.py <==
"""Download the news articles cited for each 2026 Lula-vs-Flavio poll row so the
publication timestamp (JSON-LD / meta datePublished) can be read off later.

Also accepts an extra file of URLs (one per line, "poll_key<TAB>url") found by
web search for polls whose cited article is missing or is not the first release.

Usage: python -I fetch_news.py <wiki_rows.csv> <out_dir> [extra_urls.tsv]
Writes <out_dir>/<sha1>.html and <out_dir>/_index.csv (url, file, status).
"""
import hashlib
import sys
import time
from pathlib import Path

import pandas as pd
import requests

UA = ("Mozilla/5.0 (X11; Linux x86_64) AppleWebKit/537.36 (KHTML, like Gecko) "
      "Chrome/126.0 Safari/537.36")


def main(rows_csv, out_dir, extra=None):
    out = Path(out_dir)
    out.mkdir(parents=True, exist_ok=True)
    d = pd.read_csv(rows_csv)
    d = d[(d.field_end >= "2025-11-01") & d.ref_urls.notna()]
    d = d[d["Lula"].notna() & d["F. Bolsonaro"].notna()]
    urls = set()
    for u in d.ref_urls:
        urls.update(str(u).split())
    if extra and Path(extra).exists():
        for line in Path(extra).read_text().splitlines():
            if "\t" in line:
                urls.add(line.split("\t")[1].strip())
    idx_path = out / "_index.csv"
    idx = pd.read_csv(idx_path) if idx_path.exists() else pd.DataFrame(columns=["url", "file", "status"])
    done = set(idx.url)
    s = requests.Session()
    s.headers.update({"User-Agent": UA, "Accept-Language": "pt-BR,pt;q=0.9"})
    new = []
    for u in sorted(urls - done):
        if "youtube.com" in u or "docs.google" in u:
            continue
        f = hashlib.sha1(u.encode()).hexdigest() + ".html"
        st = "err"
        for k in range(3):
            try:
                r = s.get(u, timeout=30)
                st = r.status_code
                if r.status_code == 200:
                    (out / f).write_bytes(r.content[:3_000_000])
                    break
                if r.status_code in (429, 503):
                    time.sleep(3 * (k + 1))
                    continue
                break
            except requests.RequestException as e:
                st = "exc:" + type(e).__name__
                time.sleep(2)
        new.append({"url": u, "file": f, "status": st})
        print(st, u[:110], flush=True)
        time.sleep(0.6)
    idx = pd.concat([idx, pd.DataFrame(new)], ignore_index=True)
    idx.to_csv(idx_path, index=False)
    print(len(new), "fetched;", (idx.status.astype(str) == "200").sum(), "ok total")


if __name__ == "__main__":
    main(*sys.argv[1:])


==> anc/code/fetch_pm_chain.py <==
"""Pull Polymarket fills for the Brazil 2026 markets straight from Polygon logs
for the two election-night windows (18:00 UTC to 03:00 UTC next day).

Polymarket moved to CTF Exchange V2 on 2026-04-28 (new contracts, new
OrderFilled signature with a single tokenId + side). Both election nights are
V2-only, but the V1 exchanges are queried too so their absence is documented.

Contracts (Polygon):
  V2 NegRisk exchange A 0xe2222d279d744050d28e00520010520000310f59
  V2 NegRisk exchange B 0xe2222d002000ba0053cef3375333610f64600036
  V2 CTF exchange       0xe111180000d2663c0091e4f400237545b87b996b
  V1 NegRisk exchange   0xc5d563a36ae78145c45a50134d48a1215220f80a
  V1 CTF exchange       0x4bfb41d5b3570defd03c39a9a4d8de6bd8b8982e
Events (topic0):
  V2 OrderFilled(bytes32 indexed orderHash, address indexed maker, address indexed taker,
     uint8 side, uint256 tokenId, uint256 makerAmountFilled, uint256 takerAmountFilled,
     uint256 fee, bytes32 builder, bytes32 metadata)            0xd543adfd...
  V2 OrdersMatched(bytes32 indexed takerOrderHash, address indexed takerOrderMaker,
     uint8 side, uint256 tokenId, uint256 makerAmountFilled, uint256 takerAmountFilled) 0x174b3811...
  V1 OrderFilled / OrdersMatched (makerAssetId/takerAssetId form) 0xd0a08e8c... / 0x63bf4d16...

topic0 values were computed with keccak256 of the signatures in
github.com/Polymarket/ctf-exchange-v2 src/exchange/mixins/Events.sol and match
the logs of a sample trade receipt.

Each block chunk's logs are filtered to the 8 Brazil tokens; only the matching
logs are kept, plus per-chunk counts of all logs (for audit).
Output: raw/pm_chain/<night>/<from>_<to>.json

Usage: python -I fetch_pm_chain.py <cache_dir>
"""
import json
import sys
import time
from pathlib import Path

import requests

RPCS = ["https://polygon-bor-rpc.publicnode.com", "https://polygon.drpc.org"]
SESSION = requests.Session()
SESSION.headers["User-Agent"] = "thesis-research/brazil2026"
MIN_GAP = 0.5
_last = [0.0]

ADDRS = [
    "0xe2222d279d744050d28e00520010520000310f59",
    "0xe2222d002000ba0053cef3375333610f64600036",
    "0xe111180000d2663c0091e4f400237545b87b996b",
    "0xc5d563a36ae78145c45a50134d48a1215220f80a",
    "0x4bfb41d5b3570defd03c39a9a4d8de6bd8b8982e",
]
T_V2_FILLED = "0xd543adfd945773f1a62f74f0ee55a5e3b9b1a28262980ba90b1a89f2ea84d8ee"
T_V2_MATCHED = "0x174b3811690657c217184f89418266767c87e4805d09680c39fc9c031c0cab7c"
T_V1_FILLED = "0xd0a08e8c493f9c94f29311604c9de1b4e8c8d4c06bd0c789af57f2d65bfec0f6"
T_V1_MATCHED = "0x63bf4d16b7fa898ef4c4b2b6d90fd201e9c56313b65638af6088d149d2ce956c"
TOPICS = [T_V2_FILLED, T_V2_MATCHED, T_V1_FILLED, T_V1_MATCHED]

TOKENS = {
    "30630994248667897740988010928640156931882346081873066002335460180076741328029": "winner_lula_yes",
    "79191939610100241429039499950443680906623179487184628479206155805558220344190": "winner_lula_no",
    "109876868437950584369987384406356259939519193117253465815665152916226511121427": "winner_flavio_yes",
    "38310927461258927563020508025396887688249787380193911540547071417200646834355": "winner_flavio_no",
    "59263952479040461395118740393989526475872507834003057062766690093774519981624": "r1winner_lula_yes",
    "53720115379916959421923495014610746985393867525164093155920821553793706417884": "r1winner_lula_no",
    "114886952444256037305974558892464681775979337745943909320805991763525840901648": "r1winner_flavio_yes",
    "107141406460820363548575023750456064218197581116423661492640462106712291533946": "r1winner_flavio_no",
}
TOKEN_INTS = {int(k) for k in TOKENS}

NIGHTS = {  # label: (start_ts, end_ts) UTC
    "night1_20261004": (1791136800, 1791169200),  # 2026-10-04 18:00 -> 2026-10-05 03:00
    "night2_20261025": (1792951200, 1792983600),  # 2026-10-25 18:00 -> 2026-10-26 03:00
}


def rpc(method, params, tries=8):
    for k in range(tries):
        url = RPCS[k % len(RPCS)] if k >= 2 else RPCS[0]
        wait = MIN_GAP - (time.time() - _last[0])
        if wait > 0:
            time.sleep(wait)
        _last[0] = time.time()
        try:
            r = SESSION.post(url, json={"jsonrpc": "2.0", "id": 1, "method": method, "params": params}, timeout=180)
            d = r.json()
        except (requests.RequestException, ValueError) as e:
            print("  rpc error", url, e, file=sys.stderr, flush=True)
            time.sleep(min(60, 2 ** (k + 1)))
            continue
        if "result" in d and d["result"] is not None:
            return d["result"]
        print("  rpc", url, method, str(d.get("error"))[:200], file=sys.stderr, flush=True)
        time.sleep(min(60, 2 ** (k + 1)))
    raise RuntimeError(f"rpc failed {method} {params}")


def block_ts(n):
    return int(rpc("eth_getBlockByNumber", [hex(n), False])["timestamp"], 16)


def block_at(ts):
    """First block with timestamp >= ts."""
    hi = int(rpc("eth_blockNumber", []), 16)
    lo = hi - 5_000_000
    assert block_ts(lo) < ts
    while lo + 1 < hi:
        mid = (lo + hi) // 2
        if block_ts(mid) >= ts:
            hi = mid
        else:
            lo = mid
    return hi


def words(data):
    h = data[2:]
    return [int(h[i:i + 64], 16) for i in range(0, len(h), 64)]


def relevant(log):
    t0 = log["topics"][0]
    w = words(log["data"])
    if t0 in (T_V2_FILLED, T_V2_MATCHED):
        return w[1] in TOKEN_INTS
    if t0 in (T_V1_FILLED, T_V1_MATCHED):
        return w[0] in TOKEN_INTS or w[1] in TOKEN_INTS
    return False


def chunk(a, b, outdir):
    out = outdir / f"{a}_{b}.json"
    if out.exists():
        return
    logs = rpc("eth_getLogs", [{"fromBlock": hex(a), "toBlock": hex(b), "address": ADDRS, "topics": [TOPICS]}])
    counts = {}
    for l in logs:
        key = l["address"].lower() + ":" + l["topics"][0][:10]
        counts[key] = counts.get(key, 0) + 1
    keep = [l for l in logs if relevant(l)]
    out.write_text(json.dumps({"from": a, "to": b, "n_all": len(logs), "counts": counts, "logs": keep}))
    print(f"  {a}-{b}: {len(logs)} logs, {len(keep)} kept", flush=True)


def main(cache):
    root = Path(cache) / "raw" / "pm_chain"
    root.mkdir(parents=True, exist_ok=True)
    meta_p = root / "nights.json"
    meta = json.loads(meta_p.read_text()) if meta_p.exists() else {}
    for label, (t0, t1) in NIGHTS.items():
        if label not in meta:
            b0, b1 = block_at(t0), block_at(t1) - 1
            meta[label] = {"start_ts": t0, "end_ts": t1, "from_block": b0, "to_block": b1,
                           "from_block_ts": block_ts(b0), "to_block_ts": block_ts(b1)}
            meta_p.write_text(json.dumps(meta, indent=1))
        m = meta[label]
        print(label, m, flush=True)
        outdir = root / label
        outdir.mkdir(exist_ok=True)
        step = 250
        b = m["from_block"]
        while b <= m["to_block"]:
            chunk(b, min(b + step - 1, m["to_block"]), outdir)
            b += step
        print(label, "done", flush=True)


if __name__ == "__main__":
    main(sys.argv[1])


==> anc/code/fetch_pm_dataapi.py <==
"""Fetch Polymarket trades from data-api.polymarket.com/trades for the Brazil 2026
winner (Lula, Flavio) and round-1 winner (Lula, Flavio) markets, both outcomes.

The endpoint returns trades newest first for a conditionId and accepts
start/end (unix seconds, inclusive) and limit up to 10000. With
takerOnly=false it returns both legs of each fill: the taker row (proxyWallet =
aggressor) and one row per maker fill (proxyWallet = maker). We never page by
offset; instead each time window is split in half until it returns fewer than
LIMIT rows, so no window is truncated. Windows are disjoint at 1-second
resolution ([a, m] and [m+1, b]).

Raw windows go to raw/pm_trades/dataapi/<label>/<start>_<end>.json.
Mode "taker" re-pulls with takerOnly=true (aggressor rows only) into
raw/pm_trades/dataapi_taker/; the difference between the two pulls identifies
the maker legs.

Usage: python -I fetch_pm_dataapi.py <cache_dir> [all|taker]
"""
import json
import sys
import time
from pathlib import Path

import requests

URL = "https://data-api.polymarket.com/trades"
LIMIT = 10000
MIN_GAP = 0.6
SESSION = requests.Session()
SESSION.headers["User-Agent"] = "thesis-research/brazil2026"
_last = [0.0]

MARKETS = {  # label: (conditionId, start_ts, end_ts)
    "winner_lula": ("0xdf8e2dc5860027decbe6164555c3c1c9645c3bd33e16b9dc57ca87125047d4a8", 1758150000, 1793000000),
    "winner_flavio": ("0x1a01bf78f56a507fcb666d564d8c8b91b0750679163ed6e96746102c9b7d285d", 1758150000, 1793000000),
    "r1winner_lula": ("0xf19d6b617a3c6382448444824b42ba172be2d88b8a1491f7dfc7be6327e510a1", 1756600000, 1792000000),
    "r1winner_flavio": ("0x3cb06270073639b93774e844b0cb35ac24d51d2fb6ced666401c817618b5c4e2", 1756600000, 1792000000),
}


def get(params, tries=8):
    for k in range(tries):
        wait = MIN_GAP - (time.time() - _last[0])
        if wait > 0:
            time.sleep(wait)
        _last[0] = time.time()
        try:
            r = SESSION.get(URL, params=params, timeout=120)
        except requests.RequestException as e:
            print("  net error", e, file=sys.stderr, flush=True)
            time.sleep(min(60, 2 ** (k + 1)))
            continue
        if r.status_code == 200:
            d = r.json()
            if isinstance(d, list):
                return d
            print("  non-list response", str(d)[:200], file=sys.stderr, flush=True)
            return None
        if r.status_code in (429, 500, 502, 503, 504):
            print("  HTTP", r.status_code, "backoff", file=sys.stderr, flush=True)
            time.sleep(min(120, 2 ** (k + 1)))
            continue
        print("  HTTP", r.status_code, params, r.text[:200], file=sys.stderr, flush=True)
        return None
    return None


TAKER_ONLY = ["false"]


def window(cid, a, b, outdir, log):
    out = outdir / f"{a}_{b}.json"
    if out.exists():
        return
    d = get({"market": cid, "start": a, "end": b, "limit": LIMIT, "takerOnly": TAKER_ONLY[0]})
    if d is None:
        log.append({"start": a, "end": b, "status": "failed"})
        print("  FAILED", a, b, flush=True)
        return
    if len(d) >= LIMIT:
        if b - a < 1:
            # a single second with >= LIMIT rows: cannot split further; keep and flag
            out.write_text(json.dumps(d))
            log.append({"start": a, "end": b, "status": "truncated_1s", "rows": len(d)})
            print("  TRUNCATED 1s window", a, flush=True)
            return
        m = (a + b) // 2
        window(cid, a, m, outdir, log)
        window(cid, m + 1, b, outdir, log)
        return
    out.write_text(json.dumps(d))


def main(cache, mode="all"):
    TAKER_ONLY[0] = "true" if mode == "taker" else "false"
    root = Path(cache) / "raw" / "pm_trades" / ("dataapi_taker" if mode == "taker" else "dataapi")
    for label, (cid, a, b) in MARKETS.items():
        outdir = root / label
        outdir.mkdir(parents=True, exist_ok=True)
        if (outdir / "_DONE.json").exists():
            continue
        log = []
        # top-level weekly chunks keep the recursion shallow and resumable
        t = a
        while t <= b:
            t2 = min(t + 7 * 86400 - 1, b)
            window(cid, t, t2, outdir, log)
            t = t2 + 1
        n = sum(len(json.loads(p.read_text())) for p in outdir.glob("[0-9]*.json"))
        (outdir / "_DONE.json").write_text(json.dumps({"conditionId": cid, "start": a, "end": b,
                                                       "rows": n, "problems": log, "takerOnly": TAKER_ONLY[0]}))
        print(label, "rows", n, "problems", len(log), flush=True)


if __name__ == "__main__":
    main(*sys.argv[1:])


==> anc/code/fetch_prices.py <==
"""Fetch minute-level price histories for the Brazil 2026 presidential markets.

Kalshi: 1-minute candlesticks (sparse, emitted on change) for KXBRPRES (winner)
and KXBRPRES1R (first-round winner) contracts.
Polymarket: 1-minute prices-history for the main winner event (candidates whose
hourly price ever exceeded 5%) and the first-round-winner event (Lula, Flavio).

Raw responses go to <cache>/raw/{kalshi,pm}/; nothing is parsed into the panel here.

Usage: python -I fetch_prices.py <cache_dir> [kalshi|pm]
"""
import json
import sys
import time
from datetime import datetime, timezone
from pathlib import Path

import requests

KALSHI = "https://api.elections.kalshi.com/trade-api/v2"
CLOB = "https://clob.polymarket.com/prices-history"
SESSION = requests.Session()
SESSION.headers["User-Agent"] = "thesis-research/brazil2026"
MIN_GAP = 0.21  # seconds between requests (~5 req/s)
_last = [0.0]


def get(url, params, tries=6):
    for k in range(tries):
        wait = MIN_GAP - (time.time() - _last[0])
        if wait > 0:
            time.sleep(wait)
        _last[0] = time.time()
        try:
            r = SESSION.get(url, params=params, timeout=60)
        except requests.RequestException as e:
            print("  net error", e, file=sys.stderr)
            time.sleep(2 ** k)
            continue
        if r.status_code == 200:
            return r.json()
        if r.status_code in (429, 500, 502, 503, 504):
            time.sleep(2 ** k)
            continue
        print("  HTTP", r.status_code, url, params, r.text[:200], file=sys.stderr)
        return None
    return None


def ts(s):
    return int(datetime.fromisoformat(s.replace("Z", "+00:00")).timestamp())


def kalshi_ticker(series, m, outdir):
    tk = m["ticker"]
    out = outdir / f"{tk}.json"
    if out.exists():
        print("skip", tk)
        return
    start, end = ts(m["open_time"]) - 60, ts(m["close_time"]) + 3600
    step = 4800 * 60
    candles = []
    t = start
    url = f"{KALSHI}/series/{series}/markets/{tk}/candlesticks"
    while t < end:
        t2 = min(t + step, end)
        d = get(url, {"start_ts": t, "end_ts": t2, "period_interval": 1})
        if d is None:
            d = get(f"{KALSHI}/historical/markets/{tk}/candlesticks",
                    {"start_ts": t, "end_ts": t2, "period_interval": 1})
        if d is None:
            print("  FAILED window", tk, t, t2, file=sys.stderr)
        else:
            candles.extend(d.get("candlesticks", []))
        t = t2
    out.write_text(json.dumps({"ticker": tk, "series": series, "market": m, "candlesticks": candles}))
    print(tk, len(candles), "candles")


def pm_history(token, start, end, fidelity):
    step = 14 * 86400
    pts = []
    t = start
    while t < end:
        t2 = min(t + step, end)
        d = get(CLOB, {"market": token, "startTs": t, "endTs": t2, "fidelity": fidelity})
        if d is None:
            print("  FAILED pm window", token[:12], t, t2, file=sys.stderr)
        else:
            pts.extend(d.get("history", []))
        t = t2
    # dedupe on t
    seen = {}
    for p in pts:
        seen[p["t"]] = p["p"]
    return [{"t": k, "p": v} for k, v in sorted(seen.items())]


def main(cache, only=None):
    cache = Path(cache)
    raw = cache / "raw"
    (raw / "kalshi").mkdir(parents=True, exist_ok=True)
    (raw / "pm").mkdir(parents=True, exist_ok=True)

    # ---- Kalshi
    for series, minvol in ([] if only == "pm" else [("KXBRPRES", 50_000), ("KXBRPRES1R", 50_000)]):
        ms = json.loads((cache / f"kalshi_markets_{series}.json").read_text())["markets"]
        for m in ms:
            if float(m.get("volume_fp") or 0) >= minvol:
                kalshi_ticker(series, m, raw / "kalshi")

    if only == "kalshi":
        return
    # ---- Polymarket main event
    ev = json.loads((cache / "pm_event_brazil-presidential-election.json").read_text())
    ev = ev[0] if isinstance(ev, list) else ev
    fr = json.loads((raw / "pm_event_first_round_winner.json").read_text())[0]
    jobs = []
    for m in ev["markets"]:
        if not m.get("volumeNum"):
            continue
        tok = json.loads(m["clobTokenIds"])[0]
        assert json.loads(m["outcomes"])[0] == "Yes"
        jobs.append(("main", m["groupItemTitle"], tok, m["conditionId"], ts(m["startDate"]), ts(ev["closedTime"]) + 3600))
    for m in fr["markets"]:
        if m["groupItemTitle"] in ("Lula", "Flavio Bolsonaro"):
            tok = json.loads(m["clobTokenIds"])[0]
            jobs.append(("first_round", m["groupItemTitle"], tok, m["conditionId"], ts(m["startDate"]), ts(fr["closedTime"]) + 3600))

    meta = []
    for kind, name, tok, cid, start, end in jobs:
        safe = f"{kind}_{name}".replace(" ", "_")
        scr = raw / "pm" / f"{safe}_f60.json"
        if not scr.exists():
            h = pm_history(tok, start, end, 60)
            scr.write_text(json.dumps(h))
        h = json.loads(scr.read_text())
        pmax = max((p["p"] for p in h), default=0)
        keep = kind == "first_round" or pmax > 0.05
        meta.append({"kind": kind, "name": name, "token": tok, "conditionId": cid,
                     "start": start, "end": end, "max_hourly_p": pmax, "pulled_1m": keep})
        print(kind, name, "max hourly p", pmax, "-> 1m" if keep else "")
        if keep:
            out = raw / "pm" / f"{safe}_f1.json"
            if not out.exists():
                h1 = pm_history(tok, start, end, 1)
                out.write_text(json.dumps(h1))
                print("  ", len(h1), "points")
    (raw / "pm" / "_tokens.json").write_text(json.dumps(meta, indent=1))


if __name__ == "__main__":
    main(sys.argv[1], sys.argv[2] if len(sys.argv) > 2 else None)


==> anc/code/fetch_tse_bu.py <==
"""Download TSE boletim-de-urna (bweb) files and keep one row per section for the presidential
race: votes by candidate number, blank/null, turnout, and the section's timestamps (urn
closing, BU printed, BU received by the TSE). Zips are deleted after parsing.

Resource URLs come from the TSE CKAN package (dadosabertos.tse.jus.br) for the given year.
Usage: python -I fetch_tse_bu.py <year> <turno 1|2> <out_dir> [UF ... | UF=url ...]
(UF=url downloads a file the CKAN listing omits, e.g. the 2026 runoff file for RR.)
"""
import csv
import io
import json
import os
import sys
import time
import urllib.request
import zipfile
from pathlib import Path

import pandas as pd

# package_show can serve a stale cached copy; package_search returns the current resource list
PKG = "https://dadosabertos.tse.jus.br/api/3/action/package_search?q=name:resultados-{year}-boletim-de-urna&rows=5"


def get(url, path=None, tries=6):
    for k in range(tries):
        try:
            req = urllib.request.Request(url, headers={"User-Agent": "research-data-pull/1.0"})
            with urllib.request.urlopen(req, timeout=300) as r:
                if path is None:
                    return r.read()
                with open(path, "wb") as f:
                    while True:
                        b = r.read(1 << 20)
                        if not b:
                            break
                        f.write(b)
                return path
        except Exception as e:  # noqa: BLE001
            print(f"  retry {k + 1}: {e}", flush=True)
            time.sleep(5 * (k + 1))
    raise RuntimeError(f"failed: {url}")


def resources(year, turno):
    d = json.loads(get(PKG.format(year=year)))
    pkg = next(p for p in d["result"]["results"] if p["name"] == f"resultados-{year}-boletim-de-urna")
    out = {}
    for x in pkg["resources"]:
        u = x.get("url") or ""
        name = os.path.basename(u).lower()
        if name.startswith(f"bweb_{turno}t_") and name.endswith(".zip"):
            out[name.split("_")[2].upper()] = u
    return out


KEEP = ["SG_UF", "CD_MUNICIPIO", "NM_MUNICIPIO", "NR_ZONA", "NR_SECAO", "NR_LOCAL_VOTACAO", "DT_BU_RECEBIDO",
        "QT_APTOS", "QT_COMPARECIMENTO", "QT_ABSTENCOES", "DS_TIPO_URNA", "DS_SECOES_AGREGADAS", "DT_ABERTURA",
        "DT_ENCERRAMENTO", "DT_EMISSAO_BU", "NR_JUNTA_APURADORA", "NR_TURMA_APURADORA"]


def parse(zpath):
    rows = {}
    with zipfile.ZipFile(zpath) as z:
        name = next(n for n in z.namelist() if n.lower().endswith(".csv"))
        with z.open(name) as fh:
            rd = csv.DictReader(io.TextIOWrapper(fh, encoding="latin-1"), delimiter=";")
            for r in rd:
                if r["CD_CARGO_PERGUNTA"] != "1":  # Presidente
                    continue
                key = (r["CD_MUNICIPIO"], r["NR_ZONA"], r["NR_SECAO"])
                rec = rows.get(key)
                if rec is None:
                    rec = {k: r.get(k) for k in KEEP}
                    rec.update(v_total=0, v_branco=0, v_nulo=0)
                    rows[key] = rec
                q = int(r["QT_VOTOS"])
                tipo = r["DS_TIPO_VOTAVEL"].lower()
                if tipo.startswith("branco"):
                    rec["v_branco"] += q
                elif tipo.startswith("nulo"):
                    rec["v_nulo"] += q
                else:
                    rec[f"v_{r['NR_VOTAVEL']}"] = rec.get(f"v_{r['NR_VOTAVEL']}", 0) + q
                rec["v_total"] += q
    return pd.DataFrame(rows.values())


def main(year, turno, out, ufs):
    out = Path(out)
    out.mkdir(parents=True, exist_ok=True)
    extra = dict(u.split("=", 1) for u in ufs if "=" in u)
    ufs = {u for u in ufs if "=" not in u} | set(extra)
    res = extra if extra else resources(year, turno)
    print(f"{year} turno {turno}: {len(res)} UF files", flush=True)
    for uf, url in sorted(res.items()):
        if ufs and uf not in ufs:
            continue
        dest = out / f"bu_{year}_{turno}t_{uf}.parquet"
        if dest.exists():
            continue
        zp = out / f"_tmp_{uf}.zip"
        t0 = time.time()
        get(url, zp)
        df = parse(zp)
        for c in df.columns:
            if c.startswith("v_") or c.startswith("QT_"):
                df[c] = pd.to_numeric(df[c], errors="coerce").fillna(0).astype("int64")
        df.to_parquet(dest, index=False)
        sz = zp.stat().st_size / 1e6
        zp.unlink()
        print(f"{uf}: {len(df):,} sections, zip {sz:.0f} MB, {time.time() - t0:.0f}s", flush=True)


if __name__ == "__main__":
    main(sys.argv[1], sys.argv[2], sys.argv[3], set(sys.argv[4:]))


==> anc/code/fetch_tse_uf.py <==
"""Download the final TSE presidential results per UF (27 UFs + ZZ abroad) for the
first round (6257) and runoff (6258). Used as the fallback share for UFs with no
counted sections in the runoff projection.

Usage: python -I fetch_tse_uf.py <out_dir>
"""
import json
import sys
import time
from pathlib import Path

import requests

UFS = "ac al am ap ba ce df es go ma mg ms mt pa pb pe pi pr rj rn ro rr rs sc se sp to zz".split()


def main(out):
    out = Path(out)
    out.mkdir(parents=True, exist_ok=True)
    s = requests.Session()
    s.headers["User-Agent"] = "thesis-research/brazil2026"
    for ele in ("6257", "6258"):
        for uf in UFS:
            p = out / f"{uf}-c0001-e00{ele}-u.json"
            if p.exists():
                continue
            url = f"https://resultados.tse.jus.br/oficial/ele2026/{ele}/dados/{uf}/{uf}-c0001-e00{ele}-u.json"
            for k in range(4):
                r = s.get(url, timeout=60)
                if r.status_code == 200:
                    json.loads(r.content)  # validate
                    p.write_bytes(r.content)
                    break
                time.sleep(2 * (k + 1))
            else:
                print("FAILED", url)
            time.sleep(0.3)
    print(len(list(out.glob("*.json"))), "files")


if __name__ == "__main__":
    main(sys.argv[1])


==> anc/code/fetch_tse_wayback.py <==
"""Reconstruct the election-night count path from Wayback Machine captures of the
TSE national presidential results file (br-c0001-e00<ele>-u.json / .jws).

Every capture carries its own TSE generation time (dg/hg, Brasilia time) and the
share of polling stations totaled (pst), so the capture time itself is not used.

Usage: python -I fetch_tse_wayback.py <out_dir>
Writes <out_dir>/wayback/<ts>_<name> raw files and <out_dir>/count_path.csv.
"""
import base64
import json
import re
import sys
import time
from pathlib import Path

import pandas as pd
import requests

ELES = {"6257": "first", "6258": "runoff"}
S = requests.Session()
S.headers["User-Agent"] = "thesis-research/brazil2026"


def get(url, **kw):
    for k in range(5):
        try:
            r = S.get(url, timeout=90, **kw)
            if r.status_code == 200:
                return r
            if r.status_code in (429, 502, 503, 504):
                time.sleep(5 * (k + 1))
                continue
            return r
        except requests.RequestException:
            time.sleep(5 * (k + 1))
    return None


def decode(raw: bytes):
    txt = raw.decode("utf-8", errors="replace").strip()
    if txt.startswith("{"):
        return json.loads(txt)
    parts = txt.split(".")
    if len(parts) == 3:  # JWS compact serialization
        p = parts[1] + "=" * (-len(parts[1]) % 4)
        return json.loads(base64.urlsafe_b64decode(p))
    raise ValueError("unknown format")


def pnum(s):
    return float(str(s).replace(",", ".")) if s not in (None, "") else None


def main(out):
    out = Path(out)
    wb = out / "wayback"
    wb.mkdir(parents=True, exist_ok=True)
    recs = []
    for ele, rnd in ELES.items():
        cdx = get("https://web.archive.org/cdx/search/cdx",
                  params={"url": f"resultados.tse.jus.br/oficial/ele2026/{ele}/dados/br/br-c0001-e00{ele}-u.*",
                          "matchType": "exact", "fl": "timestamp,original,statuscode,digest", "limit": 5000})
        lines = cdx.text.split("\n") if cdx is not None else []
        # also wildcard (query-string variants)
        cdx2 = get("https://web.archive.org/cdx/search/cdx",
                   params={"url": f"resultados.tse.jus.br/oficial/ele2026/{ele}/dados/br/*",
                           "fl": "timestamp,original,statuscode,digest", "limit": 5000})
        if cdx2 is not None:
            lines += cdx2.text.split("\n")
        (out / f"cdx_{ele}.txt").write_text("\n".join(lines))
        seen = set()
        for ln in lines:
            f = ln.split()
            if len(f) < 4 or f[2] != "200" or "br-c0001" not in f[1] or f[3] in seen:
                continue
            seen.add(f[3])
            ts, orig = f[0], f[1]
            name = re.sub(r"[^A-Za-z0-9._-]", "_", orig.split("/")[-1])[:80]
            p = wb / f"{ele}_{ts}_{name}"
            if not p.exists():
                r = get(f"https://web.archive.org/web/{ts}id_/{orig}")
                if r is None or r.status_code != 200:
                    print("fail", ts, orig)
                    continue
                p.write_bytes(r.content)
                time.sleep(1.0)
            try:
                d = decode(p.read_bytes())
            except Exception as e:
                print("decode fail", p.name, e)
                continue
            cands = {}
            for c in d.get("carg", [{}])[0].get("agr", []):
                for par in c.get("par", []):
                    for cd in par.get("cand", []):
                        cands[cd.get("nmu")] = (pnum(cd.get("pvapn") or cd.get("pvap")), int(cd.get("vap") or 0))
            s = d.get("s", {})
            rec = {"round": rnd, "ele": ele, "wayback_ts": ts, "file": p.name,
                   "tse_dt": d.get("dt"), "tse_ht": d.get("ht"), "gen_dg": d.get("dg"), "gen_hg": d.get("hg"),
                   "pct_sections": pnum(s.get("pstn") or s.get("pst")),
                   "sections_total": s.get("ts"), "sections_counted": s.get("st")}
            for nm, (pv, v) in cands.items():
                key = "lula" if nm and "LULA" in nm else ("flavio" if nm and "FLAVIO" in nm else None)
                if key:
                    rec[f"{key}_pct_valid"] = pv
                    rec[f"{key}_votes"] = v
            recs.append(rec)
            print(rnd, ts, rec.get("tse_dt"), rec.get("tse_ht"), rec.get("pct_sections"),
                  rec.get("lula_pct_valid"), rec.get("flavio_pct_valid"))
    df = pd.DataFrame(recs)
    if len(df):
        df["tse_time_brt"] = pd.to_datetime(df.tse_dt + " " + df.tse_ht, format="%d/%m/%Y %H:%M:%S", errors="coerce")
        df["tse_time_utc"] = df.tse_time_brt + pd.Timedelta(hours=3)
        df = df.sort_values(["round", "tse_time_utc"]).drop_duplicates(["round", "tse_dt", "tse_ht"])
    df.to_csv(out / "count_path_wayback.csv", index=False)
    print(df.to_string() if len(df) else "no snapshots")


if __name__ == "__main__":
    main(sys.argv[1])


==> anc/code/fig_night.py <==
"""Figure: runoff night, market probabilities against the count and the projections.
Usage: python -I fig_night.py <minute_csv> <out_prefix>"""
import sys

import matplotlib
matplotlib.use("Agg")
import matplotlib.dates as mdates
import matplotlib.pyplot as plt
import pandas as pd

B = pd.read_csv(sys.argv[1], parse_dates=["t"]).set_index("t")
B = B[(B.index >= "2026-10-25 16:45") & (B.index <= "2026-10-25 21:45")]
fig, (a1, a2) = plt.subplots(2, 1, figsize=(9, 6.5), sharex=True, gridspec_kw={"height_ratios": [2.2, 1]})
a1.axvspan(pd.Timestamp("2026-10-25 17:07"), pd.Timestamp("2026-10-25 19:02"), color="0.92", lw=0)
a1.text(pd.Timestamp("2026-10-25 18:05"), 0.04, "TSE count paused", ha="center", fontsize=8, color="0.35")
a1.plot(B.index, B.kalshi, color="#1f4e9c", lw=1.6, label="Kalshi")
a1.plot(B.index, B.polymarket, color="#5aa0e0", lw=1.2, label="Polymarket")
a1.plot(B.index, B.P_arvor, color="#c0392b", lw=1.2, ls="--", label="Arvor live municipal projection")
a1.plot(B.index, B.P_state_nodrift, color="#7f8c8d", lw=1.0, label="State-level projection")
a1.plot(B.index, B.P_naive, color="#e6a23c", lw=1.0, ls=":", label="Headline count, extrapolated")
for t, lab in (("19:00", "voting ends\n(STF extension)"), ("20:24", "Lula retakes\nheadline lead"), ("21:08", "mathematically\ndecided")):
    x = pd.Timestamp(f"2026-10-25 {t}")
    a1.axvline(x, color="0.5", lw=0.6)
    a1.text(x, 1.02, lab, ha="center", va="bottom", fontsize=7, color="0.3")
a1.set_ylabel("P(Lula wins)")
a1.set_ylim(0, 1)
a1.legend(loc="center right", fontsize=8, frameon=False)
a2.plot(B.index, 100 * B.head_share, color="#2c3e50", lw=1.2, label="Lula share of counted two-party votes")
a2.axhline(50, color="0.6", lw=0.6)
a2.axhline(51.79, color="#c0392b", lw=0.6, ls="--")
a2.text(B.index[-1], 51.9, "final 51.8", ha="right", va="bottom", fontsize=7, color="#c0392b")
a2.set_ylim(46, 60)
a2.set_ylabel("Lula % (headline)")
a3 = a2.twinx()
a3.plot(B.index, B.pct_counted, color="0.6", lw=1.0, ls="-.", label="% counted")
a3.set_ylabel("% counted", color="0.5")
a3.set_ylim(0, 100)
a2.xaxis.set_major_formatter(mdates.DateFormatter("%H:%M"))
a2.set_xlabel("25 October 2026, Brasília time")
h1, l1 = a2.get_legend_handles_labels(); h2, l2 = a3.get_legend_handles_labels()
a2.legend(h1 + h2, l1 + l2, loc="upper right", fontsize=8, frameon=False)
for a in (a1, a2):
    a.spines[["top"]].set_visible(False)
fig.tight_layout()
fig.savefig(sys.argv[2] + ".pdf")
fig.savefig(sys.argv[2] + ".png", dpi=150)


==> anc/code/fig_pause.py <==
"""Figure: the pause on runoff night. Markets against the BUs that were already printed and posted.
Usage: python -I fig_pause.py <bu_paths_csv> <bu_projection_2026_csv> <parallel_tally_reread_csv> <out_prefix> [slides]
"slides": wide layout, larger type, Portuguese labels and the legend below the plot, for the deck."""
import sys

import matplotlib
matplotlib.use("Agg")
import matplotlib.dates as mdates
import matplotlib.pyplot as plt
import pandas as pd

A, B = pd.Timestamp("2026-10-25 16:55"), pd.Timestamp("2026-10-25 20:00")
P = pd.read_csv(sys.argv[1], parse_dates=["t"]).set_index("t").loc[A:B]
J = pd.read_csv(sys.argv[2], parse_dates=["t"]).set_index("t").loc[A:B]
T = pd.read_csv(sys.argv[3], parse_dates=["t"]).set_index("t").loc[A:B]
FINAL = 51.79
SLIDES = len(sys.argv) > 5 and sys.argv[5] == "slides"
L = {"pl": "P(Lula wins)", "paused": "TSE count paused (public file: 0.25% of sections)",
     "bu_sw": "Printed BUs, same-section swing projection", "bu_raw": "Printed BUs, raw Lula share",
     "pt_raw": "Parallel tally (177 BUs), raw", "pt_sw": "Same BUs, same-section swing",
     "pub": "Public TSE files, same-section swing", "final": "final", "y2": "Lula % of two-party vote",
     "pr": "% of BUs printed", "x": "25 October 2026, Brasília time"}
if SLIDES:
    plt.rcParams.update({"font.size": 13})
    L.update({"pl": "P(Lula vence)", "paused": "apuração suspensa (arquivo público: 0,25% das seções)",
              "bu_sw": "BUs impressos, swing por seção", "bu_raw": "BUs impressos, % bruto de Lula",
              "pt_raw": "apuração paralela (177 BUs), bruto", "pt_sw": "mesmos BUs, swing por seção",
              "pub": "arquivos públicos do TSE, swing por seção", "final": "final",
              "y2": "% de Lula nos dois candidatos", "pr": "% de BUs impressos",
              "x": "horário de Brasília, 25 de outubro de 2026"})
FS = 11 if SLIDES else 8
fig, (a1, a2) = plt.subplots(2, 1, figsize=(13, 6.8) if SLIDES else (9, 6.5), sharex=True, gridspec_kw={"height_ratios": [1.4, 1.6]})
a1.axvspan(pd.Timestamp("2026-10-25 17:07"), pd.Timestamp("2026-10-25 19:02"), color="0.92", lw=0)
a1.plot(P.index, P.kalshi, color="#1f4e9c", lw=1.6, label="Kalshi")
a1.plot(P.index, P.polymarket, color="#5aa0e0", lw=1.2, label="Polymarket")
a1.set_ylabel(L["pl"])
a1.set_ylim(0, 1)
a1.legend(loc="upper left", fontsize=FS, frameon=False)
a1.text(pd.Timestamp("2026-10-25 18:05"), 0.92, L["paused"], ha="center", fontsize=FS, color="0.35")
a2.axvspan(pd.Timestamp("2026-10-25 17:07"), pd.Timestamp("2026-10-25 19:02"), color="0.92", lw=0)
a2.plot(J.index, 50 + J.M_printed / 2, color="#c0392b", lw=1.6, label=L["bu_sw"])
a2.plot(P.index, 100 * P.printed_lula_share, color="#e6a23c", lw=1.0, label=L["bu_raw"])
a2.plot(T.index, 100 * T.raw_share, color="#7f8c8d", lw=1.0, drawstyle="steps-post", label=L["pt_raw"])
a2.plot(T.index, 100 * T.share_swing, color="#2c3e50", lw=1.2, drawstyle="steps-post", label=L["pt_sw"])
a2.plot(J.index, 50 + J.M_public / 2, color="#8e44ad", lw=1.0, ls="--", label=L["pub"])
a2.axhline(50, color="0.6", lw=0.6)
a2.axhline(FINAL, color="#c0392b", lw=0.6, ls=":")
a2.text(B, FINAL + 0.2, f"{L['final']} {str(FINAL).replace('.', ',') if SLIDES else FINAL}", ha="right", va="bottom", fontsize=FS - 1, color="#c0392b")
a2.set_ylim(38, 63)
a2.set_ylabel(L["y2"])
a3 = a2.twinx()
a3.plot(P.index, P.printed_pct, color="0.7", lw=0.8, ls="-.", label=L["pr"])
a3.set_ylim(0, 100)
a3.set_ylabel(L["pr"], color="0.5")
h1, l1 = a2.get_legend_handles_labels(); h2, l2 = a3.get_legend_handles_labels()
if SLIDES:
    fig.legend(h1 + h2, l1 + l2, loc="lower center", fontsize=FS, frameon=False, ncol=3)
else:
    a2.legend(h1 + h2, l1 + l2, loc="upper right", fontsize=7, frameon=False, ncol=2)
a2.xaxis.set_major_formatter(mdates.DateFormatter("%H:%M"))
a2.set_xlabel(L["x"])
for a in (a1, a2):
    a.spines[["top"]].set_visible(False)
fig.tight_layout(rect=(0, 0.12, 1, 1) if SLIDES else (0, 0, 1, 1))
fig.savefig(sys.argv[4] + ".pdf")
fig.savefig(sys.argv[4] + ".png", dpi=150)


==> anc/code/fig_runoff.py <==
"""Figure: 2026 runoff night. Top: markets against the live (Arvor) projection and the
same-section projection with its 2022-calibrated sd scaled by 1 and 3 and with the 2018 calibration. Bottom: the headline count (Lula's share of the two
candidates in the latest national file) and the share of sections public.
The headline is rebuilt from the national file versions (count_path.csv), visible 40 s after
generation; versions generated 17:06:50-17:10 were served only at 19:00:50.
Usage: python -I fig_runoff.py <tse_projection_vs_market_2026_csv> <count_path_csv> <arvor_projection_csv>
       <calib2018_error_curves_csv> <bu_projection_uf_2026_csv> <out_prefix> [slides]
"slides": wide layout, larger type and Portuguese labels, for the deck."""
import sys
from pathlib import Path
from statistics import NormalDist

import matplotlib
matplotlib.use("Agg")
import matplotlib.dates as mdates
import matplotlib.pyplot as plt
import numpy as np
import pandas as pd

sys.path.insert(0, str(Path(__file__).resolve().parent))  # our own module
import bu_calibrate as bc  # noqa: E402

N = NormalDist()
SLIDES = len(sys.argv) > 7 and sys.argv[7] == "slides"
L = {"kalshi": "Kalshi", "pm": "Polymarket", "arvor": "live projection (Arvor), each snapshot",
     "sec": "section-level, 2022 calibration x{k}", "s18": "section-level, 2018 calibration",
     "pl": "P(Lula wins)", "susp": "count suspended", "head": "headline: Lula's share of the two candidates",
     "pub": "sections public (%)", "hl": "headline (%)", "x": "Brasília time, 25 October 2026"}
if SLIDES:
    plt.rcParams.update({"font.size": 13})
    L.update({"arvor": "projeção ao vivo (Arvor)", "sec": "por seção, calibração 2022 x{k}",
              "s18": "por seção, calibração 2018", "pl": "P(Lula vence)", "susp": "apuração suspensa",
              "head": "manchete: % de Lula nos dois candidatos", "pub": "seções públicas (%)",
              "hl": "manchete (%)", "x": "horário de Brasília, 25 de outubro de 2026"})
D = pd.read_csv(sys.argv[1], parse_dates=["t"]).set_index("t").loc["2026-10-25 16:55":"2026-10-25 21:30"]
C = pd.read_csv(sys.argv[2])
C = C[(C["round"] == "runoff") & C.source.str.startswith("arvor")].copy()
g = pd.to_datetime(C.gen_brt)
C["vis"] = g + pd.Timedelta(seconds=40)
C.loc[(g >= "2026-10-25 17:06:50") & (g < "2026-10-25 17:10"), "vis"] = pd.Timestamp("2026-10-25 19:00:50")
C = C.sort_values("vis").drop_duplicates("vis", keep="last").set_index("vis")
A = pd.read_csv(sys.argv[3], parse_dates=["time_brt"]).dropna(subset=["band90_low"])
A = A[(A.band90_high > A.band90_low) & (A.time_brt <= "2026-10-25 21:30")]
A["P"] = [N.cdf((100 - 2 * f) / (2 * (h - l) / 3.29)) for f, h, l in
          zip(A.flavio_two_party_projected, A.band90_high, A.band90_low)]
T = pd.read_csv(sys.argv[4], index_col="bin")
U = pd.read_csv(sys.argv[5], parse_dates=["t"])
U = U[U.set == "public"]
g = pd.DataFrame({"rms_mono": np.clip(T["2018_model_med"].values, 5e-4, None)}, index=bc.err_curve(U).index)
sd18 = bc.national_sd(U, g)["sd_cons"]["public"].reindex(D.index)
P18 = pd.Series(bc.phi_p(D.M_public.values, sd18.values), index=D.index)
H = (100 * C.lula_votes / (C.lula_votes + C.flavio_votes)).loc["2026-10-25 17:00":"2026-10-25 21:30"]
fig, ax = plt.subplots(2, 1, figsize=(13, 6.6) if SLIDES else (9, 7), sharex=True, gridspec_kw={"height_ratios": [1.6, 1]})
a = ax[0]
a.axvspan(pd.Timestamp("2026-10-25 17:07"), pd.Timestamp("2026-10-25 19:01"), color="0.92", lw=0)
a.plot(D.index, D.kalshi, color="#1f4e9c", lw=1.6, label=L["kalshi"])
a.plot(D.index, D.polymarket, color="#5aa0e0", lw=1.1, label=L["pm"])
a.plot(A.time_brt, A.P, color="#e67e22", lw=0, marker="o", ms=3.5, zorder=5, label=L["arvor"])
for k, ls in ((1, "-"), (3, "--")):
    p = [N.cdf(m / (k * s)) if s > 0 and not np.isnan(m) else np.nan for m, s in zip(D.M_public, D.sd_cons_public)]
    a.plot(D.index, p, color="#c0392b", lw=1.1, ls=ls, label=L["sec"].format(k=k))
a.plot(D.index, P18, color="#c0392b", lw=1.1, ls=":", label=L["s18"])
a.set_ylim(0, 1.02)
a.set_ylabel(L["pl"])
a.text(pd.Timestamp("2026-10-25 17:12"), 0.05, L["susp"], fontsize=11 if SLIDES else 7, color="0.4")
a.legend(loc="lower right", fontsize=11 if SLIDES else 7, frameon=False)
a = ax[1]
a.plot(H.index, H, color="0.15", lw=1.3, drawstyle="steps-post", label=L["head"])
a.axhline(50, color="0.6", lw=0.6)
a.set_ylim(45, 62)
a.set_ylabel(L["hl"])
a2 = a.twinx()
a2.plot(D.index, D.pct_public, color="0.6", lw=0.9, ls="-.", label=L["pub"])
a2.set_ylim(0, 100)
a2.set_ylabel(L["pub"], color="0.5")
h1, l1 = a.get_legend_handles_labels()
h2, l2 = a2.get_legend_handles_labels()
a.legend(h1 + h2, l1 + l2, loc="upper right", fontsize=11 if SLIDES else 7, frameon=False)
a.xaxis.set_major_formatter(mdates.DateFormatter("%H:%M"))
a.set_xlabel(L["x"])
for x in ax:
    x.spines[["top"]].set_visible(False)
fig.tight_layout()
fig.savefig(sys.argv[6] + ".pdf")
fig.savefig(sys.argv[6] + ".png", dpi=150)


==> anc/code/fig_tse_night.py <==
"""Figure: both runoff nights, markets against the TSE same-section projection with its
ex-ante (other-night) uncertainty, and the sd inflation the 2026 market implies.
Usage: python -I fig_tse_night.py <tse_projection_vs_market_2026_csv> <night_2022_csv> <out_prefix>"""
import sys
from statistics import NormalDist

import matplotlib
matplotlib.use("Agg")
import matplotlib.dates as mdates
import matplotlib.pyplot as plt
import numpy as np
import pandas as pd

N = NormalDist()
D = pd.read_csv(sys.argv[1], parse_dates=["t"]).set_index("t").loc["2026-10-25 16:55":"2026-10-25 21:30"]
E = pd.read_csv(sys.argv[2], parse_dates=["t"]).set_index("t").loc["2022-10-30 16:40":"2022-10-30 20:30"]
fig, ax = plt.subplots(3, 1, figsize=(9, 9), gridspec_kw={"height_ratios": [1.5, 1, 1.3]})
a = ax[0]
a.axvspan(pd.Timestamp("2026-10-25 17:07"), pd.Timestamp("2026-10-25 19:02"), color="0.92", lw=0)
a.plot(D.index, D.kalshi, color="#1f4e9c", lw=1.6, label="Kalshi")
a.plot(D.index, D.polymarket, color="#5aa0e0", lw=1.1, label="Polymarket")
for k, ls in ((1, "-"), (3, "--"), (9, ":")):
    p = [N.cdf(m / (k * s)) if s > 0 and not np.isnan(m) else np.nan for m, s in zip(D.M_public, D.sd_cons_public)]
    a.plot(D.index, p, color="#c0392b", lw=1.2, ls=ls, label=f"TSE projection, sd x{k} (2022-calibrated)")
a.set_ylim(0, 1.02)
a.set_ylabel("P(Lula wins)")
a.set_title("2026 runoff", fontsize=9, loc="left")
a.legend(loc="lower right", fontsize=7, frameon=False)
a.xaxis.set_major_formatter(mdates.DateFormatter("%H:%M"))
a = ax[1]
r = {}
for mk in ("kalshi", "polymarket"):
    p = D[mk].clip(0.005, 0.995)
    imp = D.M_public / pd.Series([N.inv_cdf(x) for x in p], index=p.index)
    keep = (D.M_public.abs() > 0.5) & (D.index >= "2026-10-25 19:02") & ((D[mk] - 0.5).abs() > 0.05) & (D[mk] < 0.99)
    r[mk] = (imp / D.sd_cons_public).where(keep)
a.plot(D.index, r["kalshi"], color="#1f4e9c", lw=1.2, label="Kalshi")
a.plot(D.index, r["polymarket"], color="#5aa0e0", lw=1.0, label="Polymarket")
a.axhline(1, color="0.5", lw=0.6)
a.set_yscale("log")
a.set_ylabel("market-implied sd /\nTSE ex-ante sd")
a.legend(loc="upper left", fontsize=7, frameon=False)
a.xaxis.set_major_formatter(mdates.DateFormatter("%H:%M"))
a.set_xlim(ax[0].get_xlim())
a = ax[2]
a.plot(E.index, E.pm_lula, color="#5aa0e0", lw=1.4, drawstyle="steps-post", label="Polymarket 2022 (AMM, 10-min last trade)")
a.plot(E.index, E.P_cons, color="#c0392b", lw=1.2, label="TSE projection (2026-calibrated)")
a2 = a.twinx()
a2.plot(E.index, E.pct_public, color="0.6", lw=0.8, ls="-.", label="% counted")
a2.set_ylim(0, 100)
a2.set_ylabel("% counted", color="0.5")
a.set_ylim(0, 1.02)
a.set_ylabel("P(Lula wins)")
a.set_title("2022 runoff", fontsize=9, loc="left")
a.legend(loc="lower right", fontsize=7, frameon=False)
a.xaxis.set_major_formatter(mdates.DateFormatter("%H:%M"))
a.set_xlabel("Brasília time")
for x in ax:
    x.spines[["top"]].set_visible(False)
fig.tight_layout()
fig.savefig(sys.argv[3] + ".pdf")
fig.savefig(sys.argv[3] + ".png", dpi=150)


==> anc/code/final_error.py <==
"""Final error: what the last polls said vs what the markets priced vs the outcome.

Poll average = mean two-party Lula-minus-Flavio margin over the latest poll of each
pollster released in the final 7 days before election day (runoff question for the
runoff; first-round scenario for the first round). A naive poll-implied win
probability uses a normal error on the two-party margin with sd in {3,4,5} pp
(an assumption, stated as such). Market prices are read at 08:00 Brasilia on
election day (polls open) and at the evening close.

Usage: python -I final_error.py <cache_dir> <out_dir>
"""
import json
import math
import sys
from pathlib import Path

import pandas as pd

RES = {"runoff": (51.785182884, 48.214817116), "first": (45.162767911, 47.027772356)}
DAY = {"first": "2026-10-04", "runoff": "2026-10-25"}
CONTRACT = {"runoff": ("winner_lula", "winner_flavio"), "first": ("r1winner_lula", "r1winner_flavio")}


def phi(x):
    return 0.5 * (1 + math.erf(x / math.sqrt(2)))


def main(cache, out):
    cache, out = Path(cache), Path(out)
    p = pd.read_csv(cache / "derived" / "polls.csv")
    p["t"] = pd.to_datetime(p.release_utc, utc=True)
    px = pd.read_parquet(cache / "derived" / "prices_1m.parquet", columns=["venue", "contract", "ts_utc", "mid", "last"])
    rows = []
    for rnd, day in DAY.items():
        eday = pd.Timestamp(day + " 08:00", tz="America/Sao_Paulo").tz_convert("UTC")
        col = "ru_margin2p" if rnd == "runoff" else "fr_margin2p"
        w = p[(p.t < eday) & (p.t >= eday - pd.Timedelta(days=7)) & p[col].notna()].sort_values("t")
        last = w.groupby("pollster").tail(1)
        avg, n = last[col].mean(), len(last)
        res = 100 * (RES[rnd][0] - RES[rnd][1]) / sum(RES[rnd])
        rec = {"round": rnd, "n_pollsters": n, "poll_avg_margin2p_lula": avg,
               "poll_min": last[col].min(), "poll_max": last[col].max(),
               "n_polls_flavio_ahead": int((last[col] < 0).sum()),
               "result_margin2p_lula": res, "poll_error_pp": avg - res}
        for sd in (3, 4, 5):
            rec[f"naive_P_lula_sd{sd}"] = phi(avg / sd)
        for venue in ["kalshi", "polymarket"]:
            for c in CONTRACT[rnd]:
                s = px[(px.venue == venue) & (px.contract == c)].set_index("ts_utc").sort_index()
                if s.empty:
                    continue
                m = s.mid.fillna(s["last"]).ffill()
                for lab, hh in [("open08", "08:00"), ("eve_prev_20", None)]:
                    t = eday if hh else eday - pd.Timedelta(hours=12)
                    rec[f"{venue}:{c}@{lab}"] = float(m.asof(t)) if t >= m.index[0] else None
        rows.append(rec)
        last.assign(round=rnd)[["round", "pollster", "field_end", "release_brt", col]].to_csv(
            out / f"final_polls_{rnd}.csv", index=False)
    df = pd.DataFrame(rows)
    df.to_csv(out / "final_error.csv", index=False)
    print(json.dumps(rows, indent=1, default=str))


if __name__ == "__main__":
    main(*sys.argv[1:])


==> anc/code/headline_timing.py <==
"""Did the markets wait for the headline count?

For each Brazilian night: the headline is the eventual winner's two-candidate share in the public
count. We find the minute the headline leader becomes the eventual winner for good, and compare
it with the minutes the projection and the markets put the winner above 0.5 and 0.9 for good.
- 2026 runoff and round 1: the national result files (Arvor scrape), visible 40 s after generation;
  the runoff versions generated during the suspension were served at 19:00:50.
- 2022 runoff: no archive of the file versions, so the headline is rebuilt from the section
  files: the first n_public sections by receipt, n_public as in the projection.
Markets: Kalshi and Polymarket mids (2026); Polymarket's automated market on a ten-minute grid,
labelled by interval start (2022), so its times are up to nine minutes early.
Usage: python -I headline_timing.py <cache_dir> <bu_results_dir> <out_dir>
"""
import sys
from pathlib import Path

import numpy as np
import pandas as pd

sys.path.insert(0, str(Path(__file__).resolve().parent))  # our own modules
import bu_calibrate as bc  # noqa: E402
import bu_projection as bp  # noqa: E402


def lead_for_good(share, a, b):
    """First minute from which the winner's headline share stays above 0.5."""
    s = share.loc[a:b].dropna()
    return bc.first_perm(s, 0.5000001)


def national_headline(cache, rnd, grid, winner):
    cp = pd.read_csv(cache / "derived/count_path.csv")
    cp = cp[(cp["round"] == rnd) & cp.source.str.startswith("arvor")].copy()
    cp["vis"] = pd.to_datetime(cp.gen_brt) + pd.Timedelta(seconds=40)
    if rnd == "runoff":
        g = pd.to_datetime(cp.gen_brt)
        cp.loc[(g >= "2026-10-25 17:06:50") & (g < "2026-10-25 17:10"), "vis"] = pd.Timestamp("2026-10-25 19:00:50")
    cp = cp.sort_values("vis")
    w = cp.lula_votes if winner == "lula" else cp.flavio_votes
    s = pd.Series((w / (cp.lula_votes + cp.flavio_votes)).values, index=cp.vis)
    s = s[~s.index.duplicated(keep="last")]
    return s.reindex(s.index.union(grid)).ffill().reindex(grid)


def main(cache, res, out):
    cache, res, out = Path(cache), Path(res), Path(out)
    out.mkdir(parents=True, exist_ok=True)
    rows = []
    # 2026 runoff
    D = pd.read_csv(res / "tse_projection_vs_market_2026.csv", parse_dates=["t"]).set_index("t")
    h = national_headline(cache, "runoff", D.index, "lula")
    P3 = pd.Series(bc.phi_p(D.M_public, 3 * D.sd_cons_public), index=D.index)
    rows.append(("2026 runoff (Lula)", h, {"projection": D.P_cons_public, "projection, sd x3": P3,
                                         "Kalshi": D.kalshi, "Polymarket": D.polymarket}, "2026-10-25 17:00", "2026-10-26 00:30"))
    # 2026 round 1 (Flavio first): P(Flavio first) = 1 - P(Lula first)
    R = pd.read_csv(res / "night_round1_2026.csv", parse_dates=["t"]).set_index("t")
    h1 = national_headline(cache, "first", R.index, "flavio")
    rows.append(("2026 round 1 (Flavio first)", h1, {"projection": 1 - R.P_cons, "Kalshi": 1 - R.kalshi,
                                                    "Polymarket": 1 - R.polymarket}, "2026-10-04 17:00", "2026-10-05 02:00"))
    # 2022 runoff
    r2 = bp.prepare(cache / "raw/tse_bu", 2022, 2)
    o = r2.sort_values("rec")
    cl, cb = o.v_13.cumsum().values, o.v_22.cumsum().values
    B = pd.read_csv(res / "bu_projection_2022.csv", parse_dates=["t"]).set_index("t")
    n = B.n_public.fillna(0).astype(int).values
    hs = pd.Series(np.where(n > 0, cl[np.maximum(n - 1, 0)] / (cl[np.maximum(n - 1, 0)] + cb[np.maximum(n - 1, 0)]), np.nan), index=B.index)
    N22 = pd.read_csv(res / "night_2022.csv", parse_dates=["t"]).set_index("t")
    rows.append(("2022 runoff (Lula)", hs, {"projection (2026-calibrated)": N22.P_cons, "Polymarket AMM": N22.pm_lula},
                 "2022-10-30 17:00", "2022-10-31 00:30"))
    out_rows = []
    for name, h, series, a, b in rows:
        hl = lead_for_good(h, a, b)
        rec = {"night": name, "headline_lead_for_good": hl,
               "headline_share_then": float(h.loc[hl]) if hl is not None else np.nan}
        for k, s in series.items():
            s = s.loc[a:b].dropna()
            rec[f"{k} 0.5"] = bc.first_perm(s, 0.5)
            rec[f"{k} 0.9"] = bc.first_perm(s, 0.9)
        out_rows.append(rec)
        print(f"\n{name}: headline leader is the eventual winner for good from {hl}")
        for k in series:
            print(f"  {k:30s} above 0.5 from {rec[f'{k} 0.5']}, above 0.9 from {rec[f'{k} 0.9']}")
    pd.DataFrame(out_rows).to_csv(out / "headline_timing.csv", index=False)


if __name__ == "__main__":
    main(*sys.argv[1:4])


==> anc/code/historical_poll_errors.py <==
"""Final-week presidential poll errors in Brazil, 2002-2022, rounds 1 and 2.

For each (year, round): average of the latest poll per pollster whose fieldwork
ENDED in the 7 days before election day (E-7 .. E-1), on a valid-vote basis,
compared with the official TSE result (% of valid votes). Also one row per
benchmark pollster (last Datafolha, last Ibope/Ipec, AtlasIntel 2022).

Poll sources
  2010-2022: Wikipedia wikitext cached under <raw_dir> (see SPECS).
  2002, 2006: no Wikipedia poll tables exist; polls are hand-entered in
    HAND_POLLS from Datafolha's own archive pages, Folha de S.Paulo print
    articles and the Folha Online poll charts (Wayback Machine). Raw copies of
    every page/chart are under <raw_dir>/{datafolha,folha_fsp,wayback}.
Results: candidate vote counts parsed from the cached English Wikipedia
  "<year> Brazilian general election" results box (sourced there to the TSE /
  Election Resources); valid share = votes / sum of all candidates' votes.

Usage:
  uv run --with pandas python -I brazil2026/historical_poll_errors.py \
      <raw_dir> <out_csv>
"""
import datetime as dt
import re
import sys

import pandas as pd

WIKI_EN = "https://en.wikipedia.org/wiki/"
WIKI_PT = "https://pt.wikipedia.org/wiki/"

YEARS = {
    2002: dict(left="Lula", right="Serra", left_key="Lula da Silva", right_key="José Serra",
               dates={1: "2002-10-06", 2: "2002-10-27"}),
    2006: dict(left="Lula", right="Alckmin", left_key="Lula da Silva", right_key="Geraldo Alckmin",
               dates={1: "2006-10-01", 2: "2006-10-29"}),
    2010: dict(left="Dilma", right="Serra", left_key="Dilma Rousseff", right_key="José Serra",
               dates={1: "2010-10-03", 2: "2010-10-31"}),
    2014: dict(left="Dilma", right="Aécio", left_key="Dilma Rousseff", right_key="Aécio Neves",
               dates={1: "2014-10-05", 2: "2014-10-26"}),
    2018: dict(left="Haddad", right="Bolsonaro", left_key="Fernando Haddad", right_key="Jair Bolsonaro",
               dates={1: "2018-10-07", 2: "2018-10-28"}),
    2022: dict(left="Lula", right="Bolsonaro", left_key="Lula da Silva", right_key="Jair Bolsonaro",
               dates={1: "2022-10-02", 2: "2022-10-30"}),
}

# Wikipedia table specs. Column indices refer to cleaned cells of each row.
# basis: "total" = shares of all respondents (converted to valid by dividing by
# the sum of the `cands` columns); "valid" = the table section already reports
# valid-vote shares.
SPECS = {
    (2010, 1): dict(file="en_polls_2010.wikitext", table=1, expect="Rousseff", date=1, pollster=0,
                    left=2, right=3, cands=[2, 3, 4, 5], basis="total",
                    url=WIKI_EN + "Opinion_polling_for_the_2010_Brazilian_presidential_election"),
    (2010, 2): dict(file="en_polls_2010.wikitext", table=2, expect="Rousseff", date=1, pollster=0,
                    left=2, right=3, cands=[2, 3], basis="total",
                    url=WIKI_EN + "Opinion_polling_for_the_2010_Brazilian_presidential_election"),
    (2014, 1): dict(file="pt_polls_2014_r1.wikitext", table=0, expect="Instituto", date=1, pollster=2,
                    left=4, right=6, cands=list(range(4, 15)), basis="total", extra={"Marina": 5},
                    url=WIKI_PT + "Predefini%C3%A7%C3%A3o:Pesquisas_de_opini%C3%A3o_da_Elei%C3%A7%C3%A3o_presidencial_no_Brasil_em_2014_(1%C2%BA_turno)"),
    (2014, 2): dict(file="en_election_2014.wikitext", table=6, expect="Rousseff", date=1, pollster=0,
                    left=3, right=4, cands=[3, 4], basis="valid", section="Valid votes",
                    url=WIKI_EN + "2014_Brazilian_general_election#Second_round"),
    (2018, 1): dict(file="pt_polls_2018.wikitext", table=1, expect="Instituto", date=0, pollster=1,
                    left=4, right=12, cands=list(range(4, 14)), basis="total",
                    url=WIKI_PT + "Pesquisas_de_opini%C3%A3o_para_a_elei%C3%A7%C3%A3o_presidencial_no_Brasil_em_2018"),
    (2018, 2): dict(file="pt_polls_2018.wikitext", table=3, expect="Haddad", date=0, pollster=1,
                    left=4, right=5, cands=[4, 5], basis="total",
                    url=WIKI_PT + "Pesquisas_de_opini%C3%A3o_para_a_elei%C3%A7%C3%A3o_presidencial_no_Brasil_em_2018"),
    (2022, 1): dict(file="pt_polls_2022.wikitext", table=2, expect="Pesquisa", date=1, pollster=0,
                    left=5, right=4, cands=list(range(4, 17)), basis="total",
                    url=WIKI_PT + "Pesquisas_de_opini%C3%A3o_para_a_elei%C3%A7%C3%A3o_presidencial_no_Brasil_em_2022"),
    # 2022 R2 pt table stores shares in one {{Pesquisa eleitoral|..|Bolsonaro|Lula|Abst}} cell
    (2022, 2): dict(file="pt_polls_2022.wikitext", table=15, expect="Instituto", date=1, pollster=0,
                    template=3, basis="total",
                    url=WIKI_PT + "Pesquisas_de_opini%C3%A3o_para_a_elei%C3%A7%C3%A3o_presidencial_no_Brasil_em_2022",
                    fallback=dict(file="en_polls_2022.wikitext", table=9, expect="Pollster", date=1,
                                  pollster=0, left=4, right=3, cands=[3, 4], basis="total",
                                  url=WIKI_EN + "Opinion_polling_for_the_2022_Brazilian_presidential_election")),
}

DF = "https://datafolha.folha.uol.com.br/eleicoes/"
WB02 = "https://web.archive.org/web/20030210172901/http://www1.folha.uol.com.br/folha/especial/2002/eleicoes/"
WB06 = "https://web.archive.org/web/20061109234020/http://www1.folha.uol.com.br/folha/especial/2006/eleicoes/"
FSP = "https://www1.folha.uol.com.br/fsp/"

# Hand-entered 2002/2006 polls. kind="valid": the source publishes valid-vote
# shares (left/right used as is). kind="total": shares of all respondents for
# the listed candidates; converted by dividing by their sum (minor candidates
# below ~1% are not shown in these sources, so valid shares are overstated by
# well under 1 pp).
HAND_POLLS = [
    # ---- 2002 round 1 (election 6 Oct; window 29 Sep - 5 Oct) ----
    # Datafolha page: "Lula ... 48% dos votos válidos ... Serra ... 21% ... Garotinho ... 19%
    # ... Ciro ... 12% ... Zé Maria 1%", fieldwork 4-5 Oct, 12554 interviews.
    dict(year=2002, round=1, pollster="Datafolha", start="2002-10-04", end="2002-10-05", kind="valid",
         left=48, right=21, src=DF + "2002/10/com-48-dos-votos-validos-vitoria-de-lula-em-1o-turno-ainda-esta-indefinida-serra-21-e-garotinho-19-disputam-vaga-para-eventual-segundo-turno.shtml"),
    # Folha Online chart images/ibope.gif, last column "4 e 5/10": Lula 45, Serra 20,
    # Garotinho 15, Ciro 9 (total). ANBIMA slide (pdf/anbima_luciano_dias_2014.pdf) gives
    # Ibope 3-5 Oct valid: Lula 50, Serra 22, Garotinho 17 (consistent).
    dict(year=2002, round=1, pollster="Ibope", start="2002-10-04", end="2002-10-05", kind="total",
         shares={"Lula": 45, "Serra": 20, "Garotinho": 15, "Ciro": 9}, src=WB02 + "pesquisas-presidente.shtml"),
    # Folha Online chart images/vox_populi.gif, last column "30/9": Lula 43, Serra 19,
    # Garotinho 15, Ciro 13 (total).
    dict(year=2002, round=1, pollster="Vox Populi", start="2002-09-30", end="2002-09-30", kind="total",
         shares={"Lula": 43, "Serra": 19, "Garotinho": 15, "Ciro": 13}, src=WB02 + "pesquisas-presidente.shtml"),
    # Folha Online chart images/cnt-sensus.gif, last column "27 a 29/9": Lula 40.6, Serra 18.8,
    # Garotinho 15.1, Ciro 12.7 (total).
    dict(year=2002, round=1, pollster="CNT/Sensus", start="2002-09-27", end="2002-09-29", kind="total",
         shares={"Lula": 40.6, "Serra": 18.8, "Garotinho": 15.1, "Ciro": 12.7}, src=WB02 + "pesquisas-presidente.shtml"),
    # ---- 2002 round 2 (election 27 Oct; window 20-26 Oct) ----
    # Datafolha page: fieldwork 26 Oct, "Lula teria 64% dos votos válidos; José Serra ... 36%".
    dict(year=2002, round=2, pollster="Datafolha", start="2002-10-26", end="2002-10-26", kind="valid",
         left=64, right=36, src=DF + "2002/10/na-vespera-da-eleicao-lula-tem-64-dos-votos-validos-28-pontos-a-frente-de-serra.shtml"),
    # Folha Online chart images/ibope_2-turno.gif, "26.out.02": votos válidos Lula 62, Serra 38.
    dict(year=2002, round=2, pollster="Ibope", start="2002-10-26", end="2002-10-26", kind="valid",
         left=62, right=38, src=WB02 + "pesquisas-presidente.shtml"),
    # Folha Online chart images/cnt-sensus-2_turno.gif, "22 a 24.out": votos válidos Lula 65.1, Serra 34.9.
    dict(year=2002, round=2, pollster="CNT/Sensus", start="2002-10-22", end="2002-10-24", kind="valid",
         left=65.1, right=34.9, src=WB02 + "pesquisas-presidente.shtml"),
    # Folha Online chart images/vox_populi-2_turno.gif: last Vox Populi shown is "14 e 15.out"
    # (valid Lula 66, Serra 34) -> ends outside the 7-day window, excluded by the window rule.
    dict(year=2002, round=2, pollster="Vox Populi", start="2002-10-14", end="2002-10-15", kind="valid",
         left=66, right=34, src=WB02 + "pesquisas-presidente.shtml"),
    # ---- 2006 round 1 (election 1 Oct; window 24-30 Sep) ----
    # Datafolha page: fieldwork 29-30 Sep, "Lula ... 50% dos votos válidos ... Alckmin ... 38%".
    dict(year=2006, round=1, pollster="Datafolha", start="2006-09-29", end="2006-09-30", kind="valid",
         left=50, right=38, src=DF + "2006/09/na-vespera-da-eleicao-lula-tem-50-dos-votos-validos.shtml"),
    # Folha 1 Oct 2006 "No Ibope, Lula tem 49% contra 51% dos demais": released 30 Sep by
    # Jornal Nacional; "Nos votos válidos, Lula tem 49% ... Alckmin ... tem 38% dos votos
    # válidos". Fieldwork dates not stated; previous Ibope ended 26 Sep (Folha 28 Sep), so
    # this one ended between 27 and 30 Sep; end set to the release date.
    dict(year=2006, round=1, pollster="Ibope", start=None, end="2006-09-30", kind="valid",
         left=49, right=38, src=FSP + "especial/fj0110200603.htm"),
    # Folha 27 Sep 2006 "CNT/Sensus aponta vitória de Lula no 1º turno com 51%": fieldwork
    # 22-24 Sep; total Lula 51.1, Alckmin 27.5, Heloísa 5.7; "59% dos votos válidos" for Lula.
    # Alckmin's valid share is not published: derived as 27.5 * 59 / 51.1.
    dict(year=2006, round=1, pollster="CNT/Sensus", start="2006-09-22", end="2006-09-24", kind="valid",
         left=59, right=round(27.5 * 59 / 51.1, 2), src=FSP + "brasil/fc2709200614.htm"),
    # ---- 2006 round 2 (election 29 Oct; window 22-28 Oct) ----
    # Datafolha page: fieldwork 27-28 Oct, Lula 61%, Alckmin 39% of valid votes.
    dict(year=2006, round=2, pollster="Datafolha", start="2006-10-27", end="2006-10-28", kind="valid",
         left=61, right=39, src=DF + "2006/10/na-vespera-da-eleicao-lula-tem-61-dos-votos-validos-vantagem-sobre-alckmin-e-de-22-pontos.shtml"),
    # Folha Online chart images/20061028-ibope-presidente.gif: "28 out", votos válidos 61 / 39.
    dict(year=2006, round=2, pollster="Ibope", start="2006-10-28", end="2006-10-28", kind="valid",
         left=61, right=39, src=WB06 + "pesquisas-presidente.shtml"),
    # Folha Online chart images/20061027-cnt_sensus-presidente.gif: 23-25 Oct, votos válidos 63.2 / 36.8.
    dict(year=2006, round=2, pollster="CNT/Sensus", start="2006-10-23", end="2006-10-25", kind="valid",
         left=63.2, right=36.8, src=WB06 + "pesquisas-presidente.shtml"),
    # Folha Online chart images/20061027-vox_populi.gif: 23 e 24/10, votos válidos 61 / 39.
    dict(year=2006, round=2, pollster="Vox Populi", start="2006-10-23", end="2006-10-24", kind="valid",
         left=61, right=39, src=WB06 + "pesquisas-presidente.shtml"),
]

HAND_NOTES = {
    (2002, 1): "No Wikipedia poll table for 2002; polls from Datafolha archive and Folha Online charts (Wayback). "
               "Serra was runner-up in both polls and result; Garotinho close third (polls ~17-19% valid, result 17.87%).",
    (2002, 2): "Vox Populi's last runoff poll (14-15 Oct, 66/34) ended outside the 7-day window and is excluded. "
               "Opiniao Publica 9(2) 2003 p.115 states runoff forecasts were ~63% for Lula vs 61.3% result.",
    (2006, 1): "No Wikipedia poll table for 2006; polls from Datafolha archive and Folha de S.Paulo print articles. "
               "Ibope fieldwork dates not stated (released 30 Sep). CNT/Sensus Alckmin valid share derived from Lula's "
               "published 59% valid and the total shares (27.5*59/51.1). Vox Populi final R1 poll not found.",
    (2006, 2): "Polls from Datafolha archive and Folha Online charts (Wayback).",
    (2010, 1): "Wikipedia 'Others' column is 0% for these polls, so converted shares slightly overstate Dilma/Serra "
               "(minor candidates got 1.15% of valid votes).",
    (2014, 1): "Aecio (PSDB) is used as the right candidate although Marina Silva (PSB) was ahead of or tied with him in "
               "most September polls; in the final-week polls Aecio had moved ahead.",
    (2014, 2): "Uses the valid-vote section of the en-wiki table (integers as published, except CNT/MDA one decimal).",
    (2018, 1): "pt-wiki table used: en-wiki mislabels Datafolha 5-6 Oct (19,552 interviews) and Ibope 5-6 Oct as 3-4 Oct "
               "and 1-2 Oct (their cited g1 links are dated 6 Oct). No AtlasIntel 2018 national poll appears in either table.",
    (2018, 2): "Total-vote shares converted (Haddad, Bolsonaro, abst/undecided).",
    (2022, 1): "Includes outlier pollsters Brasmarket and Veritá (Bolsonaro ahead); see per-pollster rows for Datafolha/Ipec/AtlasIntel.",
    (2022, 2): "pt-wiki rows with malformed shares (sum of shares off 100 by >2 or a missing value) replaced by the "
               "en-wiki row for the same pollster and end date.",
}

MONTHS = {"jan": 1, "fev": 2, "feb": 2, "mar": 3, "abr": 4, "apr": 4, "mai": 5, "may": 5, "jun": 6,
          "jul": 7, "ago": 8, "aug": 8, "set": 9, "sep": 9, "out": 10, "oct": 10, "nov": 11,
          "dez": 12, "dec": 12}

ALIASES = {"datafolha": "Datafolha", "ibope": "Ibope", "ipec": "Ipec", "atlas": "AtlasIntel",
           "atlasintel": "AtlasIntel", "mda": "CNT/MDA", "sensus": "CNT/Sensus", "vox populi": "Vox Populi",
           "instituto veritá": "Veritá", "veritá": "Veritá", "datapoder360": "PoderData",
           "poderdata": "PoderData", "realtime big data": "RealTime Big Data", "fsb pesquisa": "FSB",
           "fsb": "FSB", "ideia big data": "Ideia", "ideia": "Ideia", "ipespe": "Ipespe",
           "paraná pesquisas": "Paraná Pesquisas", "futura": "Futura", "quaest": "Quaest",
           "brasmarket": "Brasmarket", "gerp": "Gerp", "ifp": "IFP", "amostra": "Amostra",
           "brasilis": "Brasilis", "equilíbrio brasil": "Equilíbrio Brasil"}


# ---------------------------------------------------------------- wikitext ---
def strip_templates(s):
    prev = None
    while prev != s:
        prev = s
        s = re.sub(r"\{\{[^{}]*\}\}", "", s)
    return s


def split_top(s, sep):
    """Split on sep only outside [[ ]], {{ }} and <ref>..</ref>."""
    out, cur, depth, i = [], "", 0, 0
    while i < len(s):
        if s.startswith("<ref", i) and not re.match(r"<ref[^>]*/>", s[i:]):
            j = s.find("</ref>", i)
            j = len(s) if j < 0 else j + 6
            cur += s[i:j]; i = j; continue
        two = s[i:i + 2]
        if two in ("[[", "{{"):
            depth += 1; cur += two; i += 2; continue
        if two in ("]]", "}}"):
            depth -= 1; cur += two; i += 2; continue
        if depth == 0 and s.startswith(sep, i):
            out.append(cur); cur = ""; i += len(sep); continue
        cur += s[i]; i += 1
    out.append(cur)
    return out


def tables(text):
    """Top-level wikitables: list of dicts(start=line, rows=[[raw cell, ...], ...])."""
    out, stack = [], []
    for i, line in enumerate(text.split("\n")):
        s = line.strip()
        if s.startswith("{|"):
            stack.append({"start": i, "rows": [], "cur": None})
            continue
        if not stack:
            continue
        t = stack[-1]
        if s.startswith("|}"):
            if t["cur"] is not None:
                t["rows"].append(t["cur"])
            stack.pop()
            if not stack:
                out.append(t)
            continue
        if len(stack) > 1:
            continue
        if s.startswith("|-"):
            if t["cur"] is not None:
                t["rows"].append(t["cur"])
            t["cur"] = []
            continue
        if s.startswith("|+"):
            continue
        if s.startswith("!") or s.startswith("|"):
            if t["cur"] is None:
                t["cur"] = []
            sep = "!!" if s.startswith("!") else "||"
            t["cur"].extend(split_top(s[1:], sep))
        elif t["cur"] and s:
            t["cur"][-1] += " " + s
    return out


def clean(c):
    c = re.sub(r"<ref[^>]*/>", "", c)
    c = re.sub(r"<ref.*?</ref>", "", c, flags=re.S)
    depth, i = 0, 0
    while i < len(c):  # drop a leading 'attr=... |' part
        if c[i:i + 2] in ("[[", "{{"):
            depth += 1; i += 2; continue
        if c[i:i + 2] in ("]]", "}}"):
            depth -= 1; i += 2; continue
        if c[i] == "|" and depth == 0:
            c = c[i + 1:]
            break
        i += 1
    c = re.sub(r"'''?", "", c)
    c = re.sub(r"\[\[(?:[^|\]]*\|)?([^\]]*)\]\]", r"\1", c)
    c = re.sub(r"\[https?://\S+ ([^\]]*)\]", r"\1", c)
    c = re.sub(r"<br\s*/?>", " ", c)
    c = re.sub(r"<[^>]+>", "", c)
    return c.strip()


def num(cell):
    """First number in a cell; '<1%' -> 0.5; dashes / n/a -> None."""
    s = re.sub(r"\{\{[^|{}]*\|", "", cell).replace("}}", "")
    m = re.search(r"(<)?\s*(\d+(?:[.,]\d+)?)\s*%?", s)
    if not m:
        return None
    v = float(m.group(2).replace(",", "."))
    return 0.5 if m.group(1) else v


def template_nums(cell):
    """Numeric args of {{Pesquisa eleitoral|...}} (inner templates removed)."""
    inner = cell
    m = re.search(r"\{\{\s*Pesquisa eleitoral(.*)\}\}", cell, flags=re.S)
    if m:
        inner = m.group(1)
    inner = strip_templates(inner)
    vals = []
    for a in inner.split("|"):
        a = a.strip()
        if re.fullmatch(r"\d+(?:[.,]\d+)?", a):
            vals.append(float(a.replace(",", ".")))
    return vals


def parse_dates(s, year):
    """(start, end) dates from strings like '28 de setembro–3 de outubro de 2018', '30 Set–01 Out'."""
    toks = re.findall(r"\d+|[A-Za-zçÇ]+", s)
    years = [int(t) for t in toks if t.isdigit() and len(t) == 4]
    if years:
        if years[-1] != year:  # row from another year (e.g. 2021 head-to-heads)
            return None, None
    pairs, pending = [], []
    for t in toks:
        if t.isdigit():
            if len(t) <= 2:
                pending.append(int(t))
        else:
            mo = MONTHS.get(t[:3].lower())
            if mo and pending:
                for d in pending:
                    pairs.append((d, mo))
                pending = []
    if not pairs:
        return None, None
    try:
        start = dt.date(year, pairs[0][1], pairs[0][0])
        end = dt.date(year, pairs[-1][1], pairs[-1][0])
    except ValueError:
        return None, None
    return start, end


def canon(name):
    if "Deprecated archive" in name:
        m = re.search(r"title=([^|}]+)", name)
        name = m.group(1) if m else name
    name = strip_templates(name)
    name = re.sub(r"BR\s*[-‐–]\s*\d+/\d{4}", "", name)
    name = name.replace("{{left}}", "").strip()
    segs = [x.strip() for x in name.split("/") if x.strip()]
    for seg in segs:
        if seg.lower() in ALIASES:
            return ALIASES[seg.lower()]
    for seg in reversed(segs):
        for k, v in ALIASES.items():
            if seg.lower().startswith(k):
                return v
    return segs[-1] if segs else name


def read_table_polls(raw_dir, spec, year):
    text = open(f"{raw_dir}/{spec['file']}", encoding="utf-8").read()
    tb = tables(text)[spec["table"]]
    header = " ".join(clean(c) for c in tb["rows"][0])
    assert spec["expect"] in header, (spec["file"], spec["table"], header[:200])
    rows, in_section = [], spec.get("section") is None
    for r in tb["rows"][1:]:
        raw = [c for c in r]
        cells = [clean(c) for c in raw]
        joined = " ".join(cells)
        if spec.get("section"):
            if "Valid votes" in joined or "Total votes" in joined:
                in_section = spec["section"] in joined
                continue
            if not in_section:
                continue
        if len(cells) <= max(spec["date"], spec["pollster"]):
            continue
        pname = cells[spec["pollster"]]
        if re.search(r"(?i)election|resultado|results|boca|exit", pname + " " + cells[spec["date"]]):
            continue
        start, end = parse_dates(cells[spec["date"]], year)
        if end is None:
            continue
        rec = dict(pollster=canon(raw[spec["pollster"]] if "Deprecated" in raw[spec["pollster"]] else pname),
                   start=start, end=end, src=spec["url"], basis=spec["basis"], malformed=False)
        if "template" in spec:
            v = template_nums(raw[spec["template"]])
            if len(v) != 3 or abs(sum(v) - 100) > 2:
                rec["malformed"] = True
                rows.append(rec)
                continue
            right, left, other = v
            rec.update(left_raw=left, right_raw=right, denom=left + right)
        else:
            if len(cells) <= max(spec["cands"] + [spec["left"], spec["right"]]):
                continue
            left, right = num(cells[spec["left"]]), num(cells[spec["right"]])
            if left is None or right is None:
                continue
            denom = sum((num(cells[c]) or 0.0) for c in spec["cands"])
            rec.update(left_raw=left, right_raw=right, denom=denom)
            for k, c in spec.get("extra", {}).items():
                rec[k + "_raw"] = num(cells[c])
        rows.append(rec)
    df = pd.DataFrame(rows)
    if spec["basis"] == "valid":
        df["left_valid"] = df["left_raw"] * 100 / df["denom"]  # renormalise rounded valid pairs to 100
        df["right_valid"] = df["right_raw"] * 100 / df["denom"]
    else:
        df["left_valid"] = df["left_raw"] * 100 / df["denom"]
        df["right_valid"] = df["right_raw"] * 100 / df["denom"]
    for k in spec.get("extra", {}):
        df[k + "_valid"] = df[k + "_raw"] * 100 / df["denom"]
    return df


def hand_polls(year, rnd):
    rows = []
    for p in HAND_POLLS:
        if p["year"] != year or p["round"] != rnd:
            continue
        rec = dict(pollster=p["pollster"], start=pd.to_datetime(p["start"]).date() if p["start"] else None,
                   end=pd.to_datetime(p["end"]).date(), src=p["src"], malformed=False)
        if p["kind"] == "valid":
            rec.update(left_valid=float(p["left"]), right_valid=float(p["right"]), basis="valid (published)")
        else:
            sh = p["shares"]
            tot = sum(sh.values())
            L, R = YEARS[year]["left"], YEARS[year]["right"]
            rec.update(left_valid=sh[L] * 100 / tot, right_valid=sh[R] * 100 / tot,
                       basis="total (converted over listed candidates)")
        rows.append(rec)
    return pd.DataFrame(rows)


# ----------------------------------------------------------------- results ---
def results(raw_dir, year):
    text = open(f"{raw_dir}/en_election_{year}.wikitext", encoding="utf-8").read()
    i = text.index("===President===") if "===President===" in text else text.index("=== President ===")
    j = text.index("{{Election results", i)
    k = text.index("\n}}", j)
    blk = text[j:k]
    cands = {m.group(1): m.group(2) for m in re.finditer(r"\|cand(\d+)=\s*\[\[([^\]|]+)", blk)}
    v1 = {m.group(1): int(m.group(2)) for m in re.finditer(r"\|votes(\d+)=(\d+)", blk)}
    v2 = {m.group(1): int(m.group(2)) for m in re.finditer(r"\|votes(\d+)_2=(\d+)", blk)}
    out = {}
    for rnd, v in ((1, v1), (2, v2)):
        tot = sum(v.values())
        share = {cands.get(n, n): 100 * x / tot for n, x in v.items()}
        L = next(s for c, s in share.items() if YEARS[year]["left_key"] in c)
        R = next(s for c, s in share.items() if YEARS[year]["right_key"] in c)
        extra = {c: s for c, s in share.items()}
        out[rnd] = (L, R, extra)
    return out


# -------------------------------------------------------------------- main ---
def build_row(year, rnd, polls, res, row_type, window, notes, basis):
    L, R = res[0], res[1]
    pl, pr = polls["left_valid"].mean(), polls["right_valid"].mean()
    return dict(
        year=year, round=rnd, election_date=YEARS[year]["dates"][rnd],
        cand_left=YEARS[year]["left"], cand_right=YEARS[year]["right"],
        poll_window=window, n_polls=len(polls),
        pollsters=";".join(f"{p} ({e})" for p, e in zip(polls["pollster"], polls["end"].astype(str))),
        poll_left_valid=round(pl, 2), poll_right_valid=round(pr, 2),
        result_left_valid=round(L, 2), result_right_valid=round(R, 2),
        err_left=round(L - pl, 2), err_right=round(R - pr, 2),
        err_margin=round((R - L) - (pr - pl), 2),
        right_underestimated=bool(R - pr > 0),
        basis=basis, row_type=row_type,
        sources=";".join(dict.fromkeys(polls["src"].tolist() + [res[3]])),
        notes=notes)


def main(raw_dir, out_csv):
    out = []
    for year in YEARS:
        res_all = results(raw_dir, year)
        res_url = WIKI_EN + f"{year}_Brazilian_general_election#President"
        for rnd in (1, 2):
            E = pd.to_datetime(YEARS[year]["dates"][rnd]).date()
            notes = [HAND_NOTES.get((year, rnd), "")]
            if (year, rnd) in SPECS:
                spec = SPECS[(year, rnd)]
                allp = read_table_polls(raw_dir, spec, year)
                if "fallback" in spec:
                    fb = read_table_polls(raw_dir, spec["fallback"], year)
                    bad = allp[allp["malformed"]]
                    for idx, b in bad.iterrows():
                        m = fb[(fb["pollster"] == b["pollster"]) & (fb["end"] == b["end"])]
                        if not (E - dt.timedelta(days=10) <= b["end"] < E):
                            continue  # irrelevant to the final-week window and the last benchmark polls
                        if len(m):
                            allp.loc[idx, ["left_valid", "right_valid", "src"]] = (
                                m.iloc[0]["left_valid"], m.iloc[0]["right_valid"], spec["fallback"]["url"])
                            allp.loc[idx, "malformed"] = False
                            notes.append(f"{b['pollster']} {b['end']} taken from en-wiki (pt row malformed)")
                        else:
                            notes.append(f"{b['pollster']} {b['end']} dropped (pt row malformed, no en match)")
                allp = allp[~allp["malformed"]].copy()
                basis_txt = ("valid-vote shares as published in table (renormalised to the two-candidate sum)"
                             if spec["basis"] == "valid" else
                             "converted: candidate / sum of all candidate columns (blank/null/undecided dropped)")
            else:
                allp = hand_polls(year, rnd)
                basis_txt = "mixed: " + "; ".join(sorted(set(allp["basis"])))
            res = (*res_all[rnd][:2], res_all[rnd][2], res_url)

            days = 7
            win = allp[(allp["end"] >= E - dt.timedelta(days=days)) & (allp["end"] < E)]
            if win["pollster"].nunique() < 2:
                days = 10
                win = allp[(allp["end"] >= E - dt.timedelta(days=days)) & (allp["end"] < E)]
                notes.append("fewer than 2 polls in 7 days; window widened to 10 days")
            n_raw = len(win)
            win = win.sort_values("end").groupby("pollster", as_index=False).tail(1).sort_values("end")
            dropped = n_raw - len(win)
            window = f"{win['end'].min()} to {win['end'].max()}"
            notes.append(f"window: fieldwork ending {E - dt.timedelta(days=days)}..{E - dt.timedelta(days=1)}; "
                         f"latest poll per pollster ({dropped} earlier same-pollster polls dropped)")
            if (year, rnd) == (2014, 1):
                mv = win["Marina_valid"].mean()
                mres = next(s for c, s in res_all[1][2].items() if "Marina" in c)
                notes.append(f"Marina Silva: poll avg {mv:.2f}% valid vs result {mres:.2f}% (err {mres - mv:+.2f} pp)")
            em = (res[1] - res[0]) - (win["right_valid"] - win["left_valid"])
            notes.append(f"per-pollster err_margin median {em.median():+.2f} pp, range {em.min():+.2f}..{em.max():+.2f}; "
                         f"{(em > 0).sum()}/{len(em)} pollsters underestimated the right-minus-left margin")
            out.append(build_row(year, rnd, win, res, "average", window, " | ".join(n for n in notes if n),
                                 basis_txt + "; simple mean across pollsters"))

            # per-pollster benchmark rows: last poll before election day (any date)
            bench = ["Datafolha", "Ipec" if year == 2022 else "Ibope"] + (["AtlasIntel"] if year >= 2018 else [])
            before = allp[allp["end"] < E].sort_values("end")
            for b in bench:
                pb = before[before["pollster"] == b]
                if pb.empty:
                    continue
                last = pb.tail(1)
                st = last["start"].iloc[0]
                w = f"{st if st is not None else 'n/a'} to {last['end'].iloc[0]} (fieldwork)"
                pbasis = last["basis"].iloc[0] if "basis" in last else ""
                out.append(build_row(year, rnd, last, res, b, w,
                                     "last poll by this pollster before election day",
                                     basis_txt if (year, rnd) in SPECS else pbasis))
    df = pd.DataFrame(out)
    df.to_csv(out_csv, index=False)
    with pd.option_context("display.width", 250, "display.max_columns", 30):
        print(df[["year", "round", "row_type", "cand_left", "cand_right", "n_polls", "poll_left_valid",
                  "poll_right_valid", "result_left_valid", "result_right_valid", "err_left", "err_right",
                  "err_margin"]].to_string(index=False))


if __name__ == "__main__":
    if len(sys.argv) != 3:
        sys.exit(__doc__)
    main(sys.argv[1], sys.argv[2])


==> anc/code/movement_tests.py <==
"""Belief movement against uncertainty reduction (Augenblick and Rabin 2021), model free.

If p_t is a Bayesian belief (a martingale), each step satisfies E[(p_{t+1} - p_t)^2 | p_t] =
E[u_t - u_{t+1} | p_t] with u = p(1 - p). Over a path, movement m = sum (dp)^2 should equal
uncertainty reduction r = u_start - u_end. m / r < 1: the price moved too little for the
uncertainty it resolved (sluggish, underreaction); m / r > 1: excess movement. The per-step
d_t = (dp)^2 - (u_t - u_{t+1}) is a martingale difference under the null; t-statistic of its
mean with Newey-West errors. Applied to every night and venue (and to the model, as a check:
an ex-ante calibrated model should be near 1), and to the 2026 campaign, daily.
A wide bid-ask spread inflates m, so the night grid is 5 minutes (10 for 2022); 1-minute
sensitivity for the Brazil 2026 runoff.
Usage: python -I movement_tests.py <out_dir>
"""
import sys
from pathlib import Path

import numpy as np
import pandas as pd

sys.path.insert(0, str(Path(__file__).resolve().parent))  # our own module
import nights as nt  # noqa: E402


def movement(p, lags=6):
    p = pd.Series(p).dropna().clip(0, 1)
    dp = p.diff().dropna()
    u = p * (1 - p)
    d = dp ** 2 + u.diff().dropna()  # (dp)^2 - (u_t - u_{t+1})
    m, r = float((dp ** 2).sum()), float(u.iloc[0] - u.iloc[-1])
    b, se, n = nt.nw_ols(d.values, np.ones(len(d)), lags)
    return {"p_start": p.iloc[0], "p_end": p.iloc[-1], "m": m, "r": r, "m_over_r": m / r if r > 1e-6 else np.nan,
            "t_excess": b[0] / se[0] if se[0] > 0 else np.nan, "steps": n}


def main(out):
    out = Path(out)
    out.mkdir(parents=True, exist_ok=True)
    rows = []
    for name in nt.NIGHTS:
        G, y, step = nt.load(name)
        for c in G.columns:
            s = G[c].dropna()
            if len(s) > 5:
                rows.append({"night": name, "series": c, "step": str(step), **movement(s)})
    # 1-minute sensitivity, Brazil 2026 runoff
    f, mod, mk, *_ = nt.NIGHTS["BR26 runoff"]
    D = pd.read_csv(nt.R / f, parse_dates=["t"]).set_index("t").loc["2026-10-25 17:00":"2026-10-26 00:30"]
    for c in (mod, *mk):
        rows.append({"night": "BR26 runoff", "series": c.replace(mod, "model"), "step": "1min", **movement(D[c].dropna(), 30)})
    # campaign, daily, Jan 2026 to the eve of the runoff (contract: Lula wins the presidency)
    C = pd.read_csv(nt.R / "polls_pricing/daily_model_vs_market.csv", parse_dates=["day"]).set_index("day")
    C = C.loc["2026-01-01":"2026-10-24"]
    for c in ("kalshi", "polymarket", "P_s3"):
        rows.append({"night": "BR26 campaign", "series": c.replace("P_s3", "model"), "step": "1D", **movement(C[c].dropna(), 7)})
    T = pd.DataFrame(rows)
    T.to_csv(out / "movement_tests.csv", index=False)
    pd.set_option("display.width", 200)
    print(T.round(3).to_string(index=False))
    us = T[T.night.str.startswith("US24") & (T.series != "model")]
    print(f"\nUS 2024 races, markets: median m/r {us.m_over_r.median():.2f}; model median "
          f"{T[T.night.str.startswith('US24') & (T.series == 'model')].m_over_r.median():.2f}")


if __name__ == "__main__":
    main(sys.argv[1])


==> anc/code/night2022.py <==
"""The 2022 runoff night: Polymarket (AMM, thin) against the TSE same-section projection.

The projection's uncertainty is calibrated on the 2026 runoff (the mirror of the 2026
analysis, which is calibrated on 2022), so neither night is scored with its own errors.
Market: fee-stripped execution prices of the 2022 Lula and Bolsonaro winner markets,
P(Lula) = p_lula_implied, last trade in each 10-minute bin.
Usage: python -I night2022.py <bu_results_dir> <pm2022_trades_parquet> <out_dir>
"""
import sys
from pathlib import Path

import numpy as np
import pandas as pd

sys.path.insert(0, str(Path(__file__).resolve().parent))  # our own bu_calibrate module
import bu_calibrate as bc  # noqa: E402

DAY = "2022-10-30"


def main(res, pm, out):
    res, out = Path(res), Path(out)
    U26 = pd.read_csv(res / "bu_projection_uf_2026.csv", parse_dates=["t"])
    g = bc.err_curve(U26[U26.set == "public"])
    print("2026-based error curve (UF two-party share):")
    print(g[["rms", "n", "rms_mono"]].round(4).to_string())
    U22 = pd.read_csv(res / "bu_projection_uf_2022.csv", parse_dates=["t"])
    N22 = pd.read_csv(res / "bu_projection_2022.csv", parse_dates=["t"]).set_index("t")
    S = bc.national_sd(U22[U22.set == "public"], g)
    N22["sd_cons"] = S["sd_cons"]["public"]
    N22["sd_ind"] = S["sd_ind"]["public"]
    for v in ("cons", "ind"):
        N22[f"P_{v}"] = bc.phi_p(N22.M_public, N22[f"sd_{v}"])
    T = pd.read_parquet(pm)
    T = T[(T.ts_brt >= f"{DAY} 12:00") & (T.ts_brt <= "2022-10-31 06:00")].sort_values("ts_brt")
    print(f"\nPolymarket 2022 trades 30 Oct 12:00 - 31 Oct 06:00 BRT: {len(T)}, ${T.usdc.sum():,.0f}")
    mk = T.set_index("ts_brt").p_lula_implied.resample("10min").last()
    n = T.set_index("ts_brt").usdc.resample("10min").agg(["size", "sum"])
    D = N22[["pct_public", "M_public", "sd_cons", "P_cons", "P_ind"]].resample("10min").last()
    D = D.join(mk.rename("pm_lula")).join(n.rename(columns={"size": "trades", "sum": "usd"}))
    D["pm_lula"] = D.pm_lula.ffill()
    D.to_csv(out / "night_2022.csv")
    pd.set_option("display.width", 200)
    print(D.loc[f"{DAY} 16:00":f"{DAY} 21:00"].round(3).to_string())
    W = D.loc[f"{DAY} 17:10":f"{DAY} 19:30"]
    print("\nmean log score of P(Lula), 17:10-19:30 (10-min grid):")
    for c in ("P_ind", "P_cons", "pm_lula"):
        p = W[c].clip(1e-6, 1 - 1e-6).dropna()
        print(f"  {c:8s} {np.log(p).mean():+.4f} (n={len(p)})")
    for c in ("P_cons", "pm_lula"):
        p = D.loc[f"{DAY} 17:00":"2022-10-31 02:00", c].dropna()
        print(f"  {c}: permanent crossings " + "  ".join(f"{thr}: {bc.first_perm(p, thr)}" for thr in (0.5, 0.9, 0.99)))


if __name__ == "__main__":
    main(*sys.argv[1:4])


==> anc/code/night_inference.py <==
"""Inference for the night results.

(a) Confidence intervals for the Brazil runoff ratios (market-implied sd over the projection's
    sd, median over the masked minutes). Two sources of uncertainty, resampled jointly:
    the calibration (UFs of the calibrating night drawn with replacement; the error curve and
    the national sd recomputed) and the minutes (moving blocks of 15 minutes). 2026 calibrated on
    2022 (ex ante) and on itself (in sample); 2022 on itself and on 2026.
(b) Predictability: on every night and venue, does the model-market gap predict the market's
    next move? d logit p(t, t+h) = a + b (logit P_model(t) - logit p(t)), Newey-West; b > 0 means
    the market moved toward the model afterwards (the model held information the price did not).
Usage: python -I night_inference.py <out_dir>
"""
import sys
from pathlib import Path
from statistics import NormalDist

import numpy as np
import pandas as pd

sys.path.insert(0, str(Path(__file__).resolve().parent))  # our own modules
import bu_calibrate as bc  # noqa: E402
import nights as nt  # noqa: E402

N = NormalDist()
NB = len(bc.BINS) - 1


def bin_of(x):
    return np.clip(np.searchsorted(bc.BINS, x, side="right") - 1, 0, NB - 1)


def calib_stats(U):
    """Per UF and bin: sum of squared errors and count."""
    U = U.assign(e2=(U.share_proj - U.share_final) ** 2, b=bin_of(U.x.values))
    SS = U.pivot_table(index="uf", columns="b", values="e2", aggfunc="sum").reindex(columns=range(NB)).fillna(0)
    CN = U.pivot_table(index="uf", columns="b", values="e2", aggfunc="size").reindex(columns=range(NB)).fillna(0)
    return SS, CN


def curve(ss, cn):
    rms = np.sqrt(np.where(cn > 0, ss / np.maximum(cn, 1), np.nan))
    s = pd.Series(rms).bfill().ffill()  # an empty bin takes its neighbour's value
    return s[::-1].cummax()[::-1].clip(lower=5e-4).values


def weights(U):
    """W[t, bin] = sum of the UFs' vote weights in that bin at t (sd_cons = 200 W @ e)."""
    U = U.assign(b=bin_of(U.x.values), w=U.T_proj / U.groupby("t").T_proj.transform("sum"))
    return U.pivot_table(index="t", columns="b", values="w", aggfunc="sum").reindex(columns=range(NB)).fillna(0)


def ratio_median(M, p, sd):
    z = np.array([N.inv_cdf(q) if 0 < q < 1 else np.nan for q in p])
    return np.nanmedian(np.abs(M) / np.abs(z) / sd)


def ratio_ci(label, U_cal, U_tgt, D, mk, start, draws=999, seed=0):
    SS, CN = calib_stats(U_cal)
    W = weights(U_tgt)
    D = D.join(W, how="inner")
    keep = (D.index >= start) & (D.M_public.abs() > 0.5) & ((D[mk] - 0.5).abs() > 0.05) & (D[mk] > 0.01) & (D[mk] < 0.99)
    D = D[keep]
    Wm = D[list(range(NB))].values
    e0 = curve(SS.sum().values, CN.sum().values)
    est = ratio_median(D.M_public.values, D[mk].values, 200 * Wm @ e0)
    rng = np.random.default_rng(seed)
    blk = ((D.index - D.index[0]) // pd.Timedelta("15min")).values
    ub = np.unique(blk)
    out = []
    for _ in range(draws):
        u = rng.choice(len(SS), len(SS))
        e = curve(SS.values[u].sum(0), CN.values[u].sum(0))
        take = np.concatenate([np.where(blk == b)[0] for b in rng.choice(ub, len(ub))])
        out.append(ratio_median(D.M_public.values[take], D[mk].values[take], (200 * Wm @ e)[take]))
    lo, hi = np.percentile(out, [5, 95])
    print(f"  {label:42s} {mk:10s} ratio {est:5.2f}  90% CI [{lo:.2f}, {hi:.2f}]  minutes {len(D)}, UFs {len(SS)}")
    return {"label": label, "venue": mk, "ratio": est, "lo90": lo, "hi90": hi, "n": len(D)}


def main(out):
    out = Path(out)
    out.mkdir(parents=True, exist_ok=True)
    B = nt.R / "bu"
    U22 = pd.read_csv(B / "bu_projection_uf_2022.csv", parse_dates=["t"])
    U26 = pd.read_csv(B / "bu_projection_uf_2026.csv", parse_dates=["t"])
    U22, U26 = U22[U22.set == "public"], U26[U26.set == "public"]
    D26 = pd.read_csv(B / "tse_projection_vs_market_2026.csv", parse_dates=["t"]).set_index("t")
    D22 = pd.read_csv(B / "night_2022.csv", parse_dates=["t"]).set_index("t")
    print("(a) ratio of market-implied to projection sd, median over masked minutes, bootstrap 90% CI")
    rows = []
    for mk in ("kalshi", "polymarket"):
        rows.append(ratio_ci("2026 runoff, calibrated on 2022 (ex ante)", U22, U26, D26, mk, "2026-10-25 19:02"))
        rows.append(ratio_ci("2026 runoff, calibrated on 2026 (in sample)", U26, U26, D26, mk, "2026-10-25 19:02"))
    rows.append(ratio_ci("2022 runoff, calibrated on 2022 (in sample)", U22, U22, D22, "pm_lula", "2022-10-30 17:00"))
    rows.append(ratio_ci("2022 runoff, calibrated on 2026 (ex ante)", U26, U22, D22, "pm_lula", "2022-10-30 17:00"))
    pd.DataFrame(rows).to_csv(out / "ratio_ci.csv", index=False)

    print("\n(b) d logit p(t, t+h) = a + b gap(t), gap = logit P_model - logit p; Newey-West")
    rows = []
    for name in nt.NIGHTS:
        G, _, step = nt.load(name)
        L = G.apply(nt.logit)
        for v in [c for c in G.columns if c != "model"]:
            for h in (30, 60):
                k = int(pd.Timedelta(minutes=h) / step)
                y = (L[v].shift(-k) - L[v]).values
                x = (L.model - L[v]).values
                ok = np.isfinite(y) & np.isfinite(x) & G.model.notna().values
                b, se, n = nt.nw_ols(y[ok], np.column_stack([np.ones(ok.sum()), x[ok]]), k + 1)
                rows.append({"night": name, "venue": v, "h": h, "b": b[1], "se": se[1], "t": b[1] / se[1], "n": n})
    P = pd.DataFrame(rows)
    P.to_csv(out / "predictability.csv", index=False)
    pd.set_option("display.width", 200)
    print(P.pivot_table(index=["night", "venue"], columns="h", values=["b", "t"]).round(3).to_string())


if __name__ == "__main__":
    main(sys.argv[1])


==> anc/code/night_pricing.py <==
"""How did the markets price each count update on runoff night (2026-10-25)?

Benchmarks, each a probability that Lula wins, on a 1-minute grid (BRT), using only count
versions public by the end of the minute (TSE generation time + PUB_LAG seconds):
  naive    headline count: remaining votes at the current national two-party share.
  state    UF-level projection. Counted UFs: remaining two-party votes at the UF's current
           share plus a drift mu(pst), with error sd sigma(pst); both estimated leave-one-UF-out
           (LOUO) from the night's own UF paths. Uncounted UFs: first-round two-party share plus
           the swing observed in counted UFs, error sd from LOUO cross-UF swing dispersion.
           Variants: 'state_nodrift' (mu=0, ex-ante-like) and 'state_drift' (mu from LOUO).
  arvor    Arvor's municipality-level projection as displayed live (serie_ao_vivo):
           P = Phi((50 - p_f_proj) / sd), sd from the 90% band.
Market: Kalshi KXBRPRES-26-LULA bid/ask mid; Polymarket Lula YES price.

Tests (all on the 1-minute grid, HAC/Newey-West standard errors):
  T1 distributed lags: d logit(market)_t on d logit(benchmark)_{t-j}, j=-5..10 (leads test
     anticipation, cumulated lags give pass-through).
  T2 headline test: d logit(market) on d logit(state) and d(headline Lula share).
  T3 error correction: d logit(x)_{t->t+h} on [logit(bench) - logit(market)]_t, both directions.
  T4 implied confidence: market-implied sd of the final margin given the state projection's mean.
  T5 Kalshi vs Polymarket lead-lag.

Usage: python -I night_pricing.py <cache_dir> <arvor_repo_dir> <out_dir>
"""
import json
import math
import sys
from pathlib import Path

import numpy as np
import pandas as pd

PUB_LAG = 40  # seconds from TSE generation to public availability (Arvor capture median ~36-43 s)
DAY = "2026-10-25"
PST_BINS = [0, 1, 5, 10, 20, 40, 60, 80, 95, 100]



def visible_time(g):
    """When a TSE file version became public: generation time + PUB_LAG, except the versions
    generated at the start of the runoff pause (17:06:50-17:10), which the TSE served only
    from about 19:00:50 (Arvor dashboard snapshots and press reports show 0.25% throughout)."""
    v = g + pd.Timedelta(seconds=PUB_LAG)
    late = (g >= pd.Timestamp("2026-10-25 17:06:50")) & (g < pd.Timestamp("2026-10-25 17:10:00"))
    return v.where(~late, pd.Timestamp("2026-10-25 19:00:50"))

def Phi(x):
    return 0.5 * (1 + np.vectorize(math.erf)(np.asarray(x, float) / math.sqrt(2)))


def logit(p, eps=0.005):
    p = np.clip(p, eps, 1 - eps)
    return np.log(p / (1 - p))


def newey_west(y, X, lags):
    """OLS with Newey-West (Bartlett) covariance. Returns coef, se."""
    X = np.column_stack([np.ones(len(y)), X])
    ok = np.isfinite(y) & np.isfinite(X).all(1)
    y, X = y[ok], X[ok]
    b = np.linalg.lstsq(X, y, rcond=None)[0]
    e = y - X @ b
    n, k = X.shape
    XtXi = np.linalg.pinv(X.T @ X)
    S = (X * e[:, None]).T @ (X * e[:, None])
    for L in range(1, lags + 1):
        w = 1 - L / (lags + 1)
        G = (X[L:] * e[L:, None]).T @ (X[:-L] * e[:-L, None])
        S += w * (G + G.T)
    V = XtXi @ S @ XtXi * n / (n - k)
    return b, np.sqrt(np.diag(V)), int(n)


# ---------------------------------------------------------------- data
def load_uf(cache):
    d = json.loads((cache / "raw" / "arvor" / "linha_do_tempo_2t.json").read_text())
    rows = []
    for uf, v in d["ufs"].items():
        t = pd.DataFrame(v["linhas"], columns=v["colunas"])
        t["uf"] = uf
        rows.append(t)
    u = pd.concat(rows)
    u["g"] = pd.to_datetime(u.gerado_brt)
    u["vis"] = visible_time(u.g)
    u = u[u.g >= f"{DAY} 16:00"].sort_values(["uf", "g"])
    fin = u.groupby("uf").last()
    u = u.join(fin[["st", "lula", "flavio"]].rename(columns={"st": "st_tot", "lula": "L_fin", "flavio": "F_fin"}), on="uf")
    return u


def load_r1(cache):
    rows = []
    for f in (cache / "raw" / "tse_results" / "uf_final").glob("*-e006257-u.json"):
        d = json.loads(f.read_text())
        lula = fl = 0
        for a in d["carg"][0]["agr"]:
            for p in a["par"]:
                for c in p["cand"]:
                    if c["nmu"] == "LULA":
                        lula = int(c["vap"])
                    elif "FLAVIO" in c["nmu"]:
                        fl = int(c["vap"])
        rows.append({"uf": f.name[:2].upper(), "r1_vv": int(d["v"]["vv"]), "r1_two": lula + fl, "r1_share": lula / (lula + fl)})
    return pd.DataFrame(rows).set_index("uf")


def load_prices(cache):
    px = pd.read_parquet(cache / "derived" / "prices_1m.parquet",
                         columns=["venue", "contract", "ts_utc", "mid", "bid", "ask", "last"])
    px = px[px.contract == "winner_lula"].copy()
    px["t"] = px.ts_utc.dt.tz_convert("America/Sao_Paulo").dt.tz_localize(None)
    out = {}
    for v, g in px.groupby("venue"):
        g = g.set_index("t").sort_index()
        out[v] = g.mid.fillna(g["last"]).ffill()
        if v == "kalshi":
            out["kalshi_spread"] = (g.ask - g.bid).ffill()
    return out


# ---------------------------------------------------------------- calibration (LOUO)
def calibrate(u):
    """Drift and sd of the remaining-vote share relative to the counted share, by pst bin, per UF."""
    x = u[(u.pst > 0) & (u.pst < 100)].copy()
    x["s_cnt"] = x.lula / (x.lula + x.flavio)
    rem = (x.L_fin + x.F_fin) - (x.lula + x.flavio)
    x = x[rem > 0]
    x["s_rem"] = (x.L_fin - x.lula) / ((x.L_fin + x.F_fin) - (x.lula + x.flavio))
    x["delta"] = x.s_rem - x.s_cnt
    x["bin"] = pd.cut(x.pst, PST_BINS, right=False)
    per = x.groupby(["bin", "uf"], observed=True).delta.mean().reset_index()  # one value per UF and bin
    cal = {}
    for uf in u.uf.unique():
        o = per[per.uf != uf].groupby("bin", observed=True).delta.agg(["mean", "std"])
        cal[uf] = o
    pooled = per.groupby("bin", observed=True).delta.agg(["mean", "std", "count"])
    return cal, pooled


def swing_sd(u, r1):
    fin = u.groupby("uf").last()
    s2 = fin.lula / (fin.lula + fin.flavio)
    sw = (s2 - r1.r1_share.reindex(s2.index)).dropna()
    w = r1.r1_two.reindex(sw.index)
    out = {}
    for uf in sw.index:
        o = sw.drop(uf)
        ow = w.drop(uf)
        m = (o * ow).sum() / ow.sum()
        out[uf] = float(np.sqrt(((o - m) ** 2 * ow).sum() / ow.sum()))
    return pd.Series(out), sw


# ---------------------------------------------------------------- benchmarks
def benchmarks(u, r1, cal, sw_sd, grid):
    ufs = sorted(u.uf.unique())
    st_tot = u.groupby("uf").st_tot.first()
    series = {uf: g.sort_values("vis").set_index("vis") for uf, g in u.groupby("uf")}
    recs = []
    for t in grid:
        cut = t
        rows = []
        for uf in ufs:
            s = series[uf]
            s = s[s.index <= cut]
            if len(s):
                r = s.iloc[-1]
                rows.append((uf, r.st, r.pst, r.validos, r.lula, r.flavio))
            else:
                rows.append((uf, 0, 0.0, 0, 0, 0))
        x = pd.DataFrame(rows, columns=["uf", "st", "pst", "vv", "lula", "flavio"]).set_index("uf").join(r1)
        two = (x.lula + x.flavio).astype(float)
        cnt = (x.pst > 0) & (two > 0)
        s_cnt = (x.lula / two).where(cnt)
        ok = x.pst >= 5
        swing = float(((s_cnt - x.r1_share) * two)[ok].sum() / two[ok].sum()) if ok.any() else 0.0
        nat_pct = float((x.pst * x.r1_two).sum() / x.r1_two.sum())
        swing_eff = swing * min(1.0, nat_pct / 10.0)
        rec = {"t": t, "pct_counted": nat_pct, "n_uf": int(cnt.sum()), "swing": swing}
        tl, tf = float(x.lula.sum()), float(x.flavio.sum())
        rec["head_share"] = tl / (tl + tf) if tl + tf > 0 else np.nan
        # remaining two-party votes per UF
        rem_sec = (st_tot.reindex(x.index) - x.st).clip(lower=0)
        two_per_sec = (two / x.st.where(x.st > 0)).fillna(0)
        R = np.where(cnt, rem_sec * two_per_sec, x.r1_two * 1.0).astype(float)
        lead_c = float((x.lula - x.flavio).sum())
        for name, use_drift in (("state_nodrift", False), ("state_drift", True)):
            mean_share = np.zeros(len(x))
            var_share = np.zeros(len(x))
            for i, uf in enumerate(x.index):
                if cnt.iloc[i]:
                    b = pd.cut([x.pst.iloc[i]], PST_BINS, right=False)[0]
                    c = cal[uf]
                    mu = float(c.loc[b, "mean"]) if (use_drift and b in c.index) else 0.0
                    sd = float(c.loc[b, "std"]) if b in c.index and np.isfinite(c.loc[b, "std"]) else 0.05
                    # shrink a tiny early count toward the swing prior
                    w = min(1.0, x.pst.iloc[i] / 5.0)
                    prior = x.r1_share.iloc[i] + swing_eff
                    mean_share[i] = w * (s_cnt.iloc[i] + mu) + (1 - w) * prior
                    var_share[i] = (w * sd) ** 2 + ((1 - w) * sw_sd[uf]) ** 2
                else:
                    mean_share[i] = x.r1_share.iloc[i] + swing_eff
                    var_share[i] = sw_sd[uf] ** 2 + (0.02 * (1 - min(1.0, nat_pct / 10.0))) ** 2
            L = lead_c + float((R * (2 * mean_share - 1)).sum())
            sd = math.sqrt(float((R ** 2 * 4 * var_share).sum()))
            rec[f"P_{name}"] = float(Phi(L / sd)) if sd > 0 else float(L > 0)
            rec[f"L_{name}"], rec[f"sd_{name}"] = L, sd
            rec[f"margin_{name}"] = 100 * L / (two.sum() + R.sum())
        # naive: national remaining at the headline share; sd from binomial-free cross-UF spread
        if tl + tf > 0:
            sh = rec["head_share"]
            Rt = R.sum()
            Ln = (tl - tf) + Rt * (2 * sh - 1)
            sdn = math.sqrt(float((R ** 2 * 4 * var_share).sum()))
            rec["P_naive"] = float(Phi(Ln / sdn)) if sdn > 0 else float(Ln > 0)
            rec["margin_naive"] = 100 * Ln / (two.sum() + Rt)
        recs.append(rec)
    return pd.DataFrame(recs).set_index("t")


def arvor_live(repo, grid):
    d = json.loads((repo / "projecao_noite.json").read_text())
    s = pd.DataFrame(d["serie_ao_vivo"]["linhas"], columns=d["serie_ao_vivo"]["colunas"])
    s["t"] = pd.Timestamp(f"{DAY} 17:00") + pd.to_timedelta(s["min"], unit="m")
    s = s.dropna(subset=["p_f_proj"])
    sd = (s.faixa_b - s.faixa_a) / (2 * 1.645)
    s["P_arvor"] = Phi((50 - s.p_f_proj) / sd.clip(lower=1e-3))
    s["arvor_pf"] = s.p_f_proj
    s = s.set_index("t").sort_index()
    # the live value is visible from the minute after it was computed
    return s[["P_arvor", "arvor_pf"]].reindex(grid, method="ffill")


# ---------------------------------------------------------------- tests
def distributed_lags(df, y, x, leads=5, lags=10, nw=10):
    dy = logit(df[y]).diff()
    dx = logit(df[x]).diff()
    cols = {f"L{j}": dx.shift(j) for j in range(-leads, lags + 1)}
    X = pd.DataFrame(cols)
    b, se, n = newey_west(dy.values, X.values, nw)
    out = pd.DataFrame({"j": range(-leads, lags + 1), "coef": b[1:], "se": se[1:]})
    out["cum_from_0"] = np.where(out.j >= 0, out.coef.where(out.j >= 0).cumsum(), np.nan)
    return out, n


def error_correction(df, a, b, hs=(1, 5, 15, 30), nw=15):
    rows = []
    gap = logit(df[b]) - logit(df[a])
    for h in hs:
        for tgt, sign in ((a, 1), (b, -1)):
            dy = logit(df[tgt]).shift(-h) - logit(df[tgt])
            coef, se, n = newey_west(dy.values, (sign * gap).values[:, None], nw + h)
            rows.append({"target": tgt, "toward": b if tgt == a else a, "h_min": h, "coef": coef[1], "se": se[1], "n": n})
    return pd.DataFrame(rows)


def crossings(s, thr, start):
    s = s[s.index >= start].dropna()
    above = s >= thr
    if not above.any():
        return None, None
    first = above.idxmax()
    below = s[~above]
    perm = s.index[0] if below.empty else s[s.index > below.index[-1]].index.min()
    return first, perm


def main(cache, repo, out):
    cache, repo, out = Path(cache), Path(repo), Path(out)
    out.mkdir(parents=True, exist_ok=True)
    u, r1 = load_uf(cache), load_r1(cache)
    cal, pooled = calibrate(u)
    sw_sd, sw = swing_sd(u, r1)
    print("LOUO-pooled drift/sd of remaining-vote share vs counted share, by % of UF sections counted:")
    print(pooled.round(4).to_string())
    print(f"\nrunoff minus first-round two-party Lula share across UFs: mean {sw.mean():.4f}, sd {sw.std():.4f}")

    grid = pd.date_range(f"{DAY} 16:30", f"{DAY} 23:30", freq="1min")
    B = benchmarks(u, r1, cal, sw_sd, grid)
    B = B.join(arvor_live(repo, grid))
    px = load_prices(cache)
    for k, s in px.items():
        B[k] = s.reindex(grid, method="ffill")
    B.to_csv(out / "night_runoff_minute.csv")

    pd.set_option("display.width", 220)
    show = ["pct_counted", "head_share", "margin_state_drift", "P_naive", "P_state_nodrift", "P_state_drift",
            "P_arvor", "kalshi", "polymarket"]
    print("\n== minute panel, selected times ==")
    sel = [f"{DAY} {h}" for h in ["17:00", "17:06", "17:10", "17:30", "18:00", "18:30", "19:00", "19:03", "19:10",
                                   "19:15", "19:30", "19:45", "20:00", "20:10", "20:20", "20:30", "20:40", "20:50",
                                   "21:00", "21:10"]]
    print(B.loc[pd.to_datetime(sel), show].round(3).to_string())

    print("\n== threshold crossings (first / permanent), from 17:00 ==")
    rows = []
    for col in ["P_naive", "P_state_nodrift", "P_state_drift", "P_arvor", "kalshi", "polymarket"]:
        for thr in (0.5, 0.9, 0.99):
            f, p = crossings(B[col], thr, pd.Timestamp(f"{DAY} 17:00"))
            rows.append({"series": col, "thr": thr, "first": f, "permanent": p,
                         "pct_counted_at_perm": B.pct_counted.get(p) if p is not None else None})
    cr = pd.DataFrame(rows)
    cr.to_csv(out / "crossings.csv", index=False)
    print(cr.to_string(index=False))

    # calibration check of the benchmarks against the realized winner (Lula): mean log score after first count
    W = B[(B.index >= f"{DAY} 19:02") & (B.index <= f"{DAY} 21:30")]
    print("\n== mean log score for 'Lula wins', 19:02-21:30 (higher is better) ==")
    print({c: round(float(np.log(np.clip(W[c], 1e-4, 1)).mean()), 4) for c in
           ["P_naive", "P_state_nodrift", "P_state_drift", "P_arvor", "kalshi", "polymarket"]})

    # T1 distributed lags in the informative window
    win = B[(B.index >= f"{DAY} 19:02") & (B.index <= f"{DAY} 21:00")]
    print("\n== T1 distributed lags: d logit(market)_t on d logit(benchmark)_{t-j} (19:02-21:00) ==")
    t1 = []
    for mkt in ("kalshi", "polymarket"):
        for bench in ("P_state_nodrift", "P_state_drift", "P_naive"):
            dl, n = distributed_lags(win, mkt, bench)
            dl["market"], dl["bench"], dl["n"] = mkt, bench, n
            t1.append(dl)
            lead = dl[dl.j < 0]
            print(f"{mkt} on {bench}: n={n}, contemporaneous {dl.loc[dl.j == 0, 'coef'].item():.3f} "
                  f"({dl.loc[dl.j == 0, 'se'].item():.3f}), cum 0..10 {dl[dl.j >= 0].coef.sum():.3f}, "
                  f"sum of leads {lead.coef.sum():.3f}")
    pd.concat(t1).to_csv(out / "t1_distributed_lags.csv", index=False)

    # T2 headline test
    print("\n== T2: d logit(market) on d logit(state projection) and d(headline Lula share, pp), 19:02-21:00 ==")
    for mkt in ("kalshi", "polymarket"):
        dy = logit(win[mkt]).diff()
        X = np.column_stack([logit(win.P_state_nodrift).diff(), 100 * win.head_share.diff(), (100 - 2 * win.arvor_pf).diff().fillna(0)])
        b, se, n = newey_west(dy.values, X, 10)
        print(f"{mkt}: state {b[1]:.3f} ({se[1]:.3f}), headline {b[2]:.3f} ({se[2]:.3f}) per pp, "
              f"arvor margin {b[3]:.3f} ({se[3]:.3f}) per pp, n={n}")

    # T3 error correction
    print("\n== T3 error correction: who moves toward whom (19:02-21:00) ==")
    t3 = []
    for mkt in ("kalshi", "polymarket"):
        for bench in ("P_state_nodrift", "P_naive"):
            e = error_correction(win, mkt, bench)
            e["pair"] = f"{mkt}~{bench}"
            t3.append(e)
    t3 = pd.concat(t3)
    t3.to_csv(out / "t3_error_correction.csv", index=False)
    print(t3.round(3).to_string(index=False))

    # T4 implied confidence
    W2 = B[(B.index >= f"{DAY} 19:02") & (B.index <= f"{DAY} 21:00")].copy()
    from statistics import NormalDist
    inv = np.vectorize(lambda p: NormalDist().inv_cdf(min(max(p, 1e-4), 1 - 1e-4)))
    for mkt in ("kalshi", "polymarket"):
        z = inv(W2[mkt].values)
        W2[f"sd_implied_{mkt}_pp"] = np.where(np.abs(z) > 0.05, W2.margin_state_nodrift / z, np.nan)
    W2["sd_model_pp"] = 100 * W2.sd_state_nodrift / (W2.L_state_nodrift / (W2.margin_state_nodrift / 100))
    W2["arvor_margin"] = 100 - 2 * W2.arvor_pf
    for mkt in ("kalshi", "polymarket"):
        z = inv(W2[mkt].values)
        W2[f"sd_impl_arvor_{mkt}_pp"] = np.where(np.abs(z) > 0.05, W2.arvor_margin / z, np.nan)
    print("\n== T4 implied sd of the final margin (pp): market vs state model ==")
    print(W2[["pct_counted", "margin_state_nodrift", "sd_model_pp", "sd_implied_kalshi_pp", "sd_implied_polymarket_pp",
              "arvor_margin", "sd_impl_arvor_kalshi_pp", "sd_impl_arvor_polymarket_pp"]]
          .iloc[::10].round(2).to_string())
    W2.to_csv(out / "t4_implied_sd.csv")

    # T5 venues
    print("\n== T5 Kalshi vs Polymarket (19:02-21:00) ==")
    e = error_correction(win, "kalshi", "polymarket")
    print(e.round(3).to_string(index=False))
    for lag in range(-3, 4):
        c = logit(win.kalshi).diff().corr(logit(win.polymarket).diff().shift(lag))
        print(f"corr(d kalshi_t, d poly_(t-{lag})) = {c:.3f}")

    # the pause window
    P = B[(B.index >= f"{DAY} 16:50") & (B.index <= f"{DAY} 19:15")]
    print("\n== pause window (count frozen 17:07-19:02): market path, 5-minute marks ==")
    print(P[["pct_counted", "head_share", "kalshi", "kalshi_spread", "polymarket"]].iloc[::5].round(3).to_string())


if __name__ == "__main__":
    main(*sys.argv[1:4])


==> anc/code/night_round1.py <==
"""Round-1 night, 4 October 2026: who finishes first, Lula or Flavio?

Projection: same-section swing on the Lula-vs-right two-candidate margin against the previous
election's round 1 (bu_projection.py --round1). Uncertainty calibrated on the 2022 round 1
(reference 2018), as for the runoff: UF errors by fraction counted, national sd with common errors.
Market: P(Lula first) = Lula / (Lula + Flavio) of the first-round-winner mids (Kalshi
KXBRPRES1R, Polymarket first-round winner), so the third-place contract does not enter.
Usage: python -I night_round1.py <bu_results_dir> <prices_1m_parquet> <out_dir>
"""
import sys
from pathlib import Path
from statistics import NormalDist

import numpy as np
import pandas as pd

sys.path.insert(0, str(Path(__file__).resolve().parent))  # our own bu_calibrate module
import bu_calibrate as bc  # noqa: E402

N = NormalDist()
DAY = "2026-10-04"


def market(prices):
    p = pd.read_parquet(prices, columns=["venue", "contract", "ts_utc", "mid"])
    p = p[p.contract.isin(["r1winner_lula", "r1winner_flavio"])]
    p = p[(p.ts_utc >= "2026-10-04 18:00+00:00") & (p.ts_utc <= "2026-10-05 06:00+00:00")]
    p["t"] = p.ts_utc.dt.tz_localize(None) - pd.Timedelta(hours=3)
    w = p.pivot_table(index="t", columns=["venue", "contract"], values="mid").ffill()
    return pd.DataFrame({v: w[(v, "r1winner_lula")] / (w[(v, "r1winner_lula")] + w[(v, "r1winner_flavio")])
                         for v in ("kalshi", "polymarket")})


def main(res, prices, out):
    res, out = Path(res), Path(out)
    U22 = pd.read_csv(res / "bu_projection_uf_2022_1t.csv", parse_dates=["t"])
    N22 = pd.read_csv(res / "bu_projection_2022_1t.csv", parse_dates=["t"]).set_index("t")
    g = bc.err_curve(U22[U22.set == "public"])
    print("2022 round-1 calibration (reference 2018), UF error of the Lula-vs-right share:")
    print(g[["rms", "n", "mean", "rms_mono"]].round(4).to_string())
    S22 = bc.national_sd(U22[U22.set == "public"], g)
    z = ((N22.M_public - N22.final_margin) / S22["sd_cons"]["public"].reindex(N22.index)).dropna()
    print(f"2022 round 1 in sample: final margin {N22.final_margin.iloc[0]:.2f}; |z|>1 share {np.mean(np.abs(z) > 1):.2f}, max |z| {np.abs(z).max():.2f}")

    U26 = pd.read_csv(res / "bu_projection_uf_2026_1t.csv", parse_dates=["t"])
    D = pd.read_csv(res / "bu_projection_2026_1t.csv", parse_dates=["t"]).set_index("t")
    S = bc.national_sd(U26, g)
    D["sd_cons"] = S["sd_cons"]["public"]
    D["P_cons"] = bc.phi_p(D.M_public, D.sd_cons)
    D = D.join(market(prices), how="left")
    D[["kalshi", "polymarket"]] = D[["kalshi", "polymarket"]].ffill()
    D.to_csv(out / "night_round1_2026.csv")
    pd.set_option("display.width", 200)
    print(f"\n2026 round 1: final Lula-minus-Flavio two-candidate margin {D.final_margin.iloc[0]:.2f} pp (Flavio first)")
    print(D.loc[f"{DAY} 17:00":f"{DAY} 21:30", ["pct_public", "M_public", "sd_cons", "P_cons", "kalshi", "polymarket"]].iloc[::10].round(3).to_string())
    W = D.loc[f"{DAY} 17:25":f"{DAY} 21:30"]
    print("\nmean log score of P(Flavio first) = 1 - P(Lula first), 17:25-21:30:")
    for c in ("P_cons", "kalshi", "polymarket"):
        p = (1 - W[c]).clip(1e-6, 1 - 1e-6).dropna()
        print(f"  {c:10s} {np.log(p).mean():+.4f} (n={len(p)})")
    print("first time P(Flavio first) >= threshold and stays:")
    for c in ("P_cons", "kalshi", "polymarket"):
        p = (1 - D.loc[f"{DAY} 17:00":"2026-10-05 02:00", c]).dropna()
        print(f"  {c:10s} " + "  ".join(f"{thr}: {bc.first_perm(p, thr)}" for thr in (0.5, 0.9, 0.99)))
    for mk in ("kalshi", "polymarket"):
        keep = (W.M_public.abs() > 0.3) & ((W[mk] - 0.5).abs() > 0.05) & (W[mk] > 0.01)
        r = (W.M_public / W[mk].map(N.inv_cdf) / W.sd_cons)[keep]
        print(f"  {mk}: implied sd / calibrated sd: median {r.median():.1f} (p10 {r.quantile(.1):.1f}, p90 {r.quantile(.9):.1f}), n={len(r)}")


if __name__ == "__main__":
    main(*sys.argv[1:4])


==> anc/code/night_trades.py <==
"""Runoff night at the second level, from trades.

Prices: P(Lula) from every Kalshi trade (LULA yes price; 1 - FBOL yes price) and every
Polymarket fill (winner_lula price_yes; 1 - winner_flavio price_yes); 10-second VWAP, carried
forward.
E1 count versions   each national file version (visible ~40 s after generation; versions
                    generated 17:06:50-17:10 only at 19:00:50). News in the version: change in
                    the public same-section projection dM (bu_projection.project on the first
                    n sections by TSE receipt) and in the headline share dH. Response:
                    logit P over [vis+h-10s, vis+h] minus over [vis-60s, vis], h = 10..600 s,
                    on dM and dH; cluster-robust by 10-minute block.
E2 lead-lag         cross-correlation of 10-second logit returns, Kalshi vs Polymarket.
E3 the pause        net taker flow for Lula by 10 minutes (Kalshi contracts, Polymarket USDC)
                    and the Polymarket wallets that bought Lula in 17:00-19:00: size, first
                    seen, and how much of the pause flow the top wallets account for.
Usage: python -I night_trades.py <cache_dir> <tse_bu_dir> <out_dir>
"""
import math
import sys
from pathlib import Path

import numpy as np
import pandas as pd

sys.path.insert(0, str(Path(__file__).resolve().parent))  # our own bu_projection module
import bu_projection as bp  # noqa: E402

DAY = "2026-10-25"
A, B = pd.Timestamp(f"{DAY} 16:30"), pd.Timestamp(f"{DAY} 22:30")
HS = (10, 30, 60, 120, 300, 600)
BRT = pd.Timedelta(hours=3)


def logit(p):
    p = np.clip(p, 0.005, 0.995)
    return np.log(p / (1 - p))


def prices(cache):
    k = pd.read_parquet(Path(cache) / "derived/kalshi_trades.parquet")
    k = k[k.ticker.isin(["KXBRPRES-26-LULA", "KXBRPRES-26-FBOL"])].copy()
    k["t"] = k.ts_utc.dt.tz_localize(None) - BRT
    k = k[(k.t >= A) & (k.t <= B)]
    lula = k.ticker == "KXBRPRES-26-LULA"
    k["p"] = np.where(lula, k.yes_price, 1 - k.yes_price)
    k["buy_lula"] = np.where(lula == (k.taker_side == "yes"), 1, -1) * k["count"]
    k["w"] = k["count"]
    p = pd.read_parquet(Path(cache) / "derived/pm_trades.parquet")
    p = p[p.market.isin(["winner_lula", "winner_flavio"])].copy()
    p["t"] = p.ts_utc.dt.tz_localize(None) - BRT
    p = p[(p.t >= A) & (p.t <= B)]
    pl = p.market == "winner_lula"
    p["p"] = np.where(pl, p.price_yes, 1 - p.price_yes)
    # size_usdc is the maker's leg, on the opposite token in mint/merge matches: restate the
    # aggressor's flow in Lula-equivalent shares and in the aggressor's own dollars
    sgn = np.where(pl == p.aggressor_buys_yes, 1, -1)
    p["buy_lula"] = sgn * p.size_tokens
    p["buy_lula_usd"] = sgn * p.size_tokens * np.where(p.aggressor_buys_yes, p.price_yes, 1 - p.price_yes)
    p["w"] = p.size_tokens
    return k, p


def vwap10(d):
    g = d.assign(b=d.t.dt.floor("10s")).groupby("b")
    s = (g.apply(lambda x: (x.p * x.w).sum() / x.w.sum(), include_groups=False))
    return s.reindex(pd.date_range(A, B, freq="10s")).ffill()


def ols_cl(y, X, cl):
    X = np.column_stack([np.ones(len(y)), X])
    b = np.linalg.lstsq(X, y, rcond=None)[0]
    u = y - X @ b
    Xi = np.linalg.pinv(X.T @ X)
    M = sum(np.outer(X[cl == g].T @ u[cl == g], X[cl == g].T @ u[cl == g]) for g in np.unique(cl))
    G = len(np.unique(cl))
    return b, np.sqrt(np.diag(Xi @ M @ Xi * G / (G - 1)))


def main(cache, bu_dir, out):
    out = Path(out)
    out.mkdir(parents=True, exist_ok=True)
    k, p = prices(cache)
    print(f"night trades 16:30-22:30 BRT: Kalshi {len(k):,} ({k['count'].sum():,.0f} contracts), "
          f"Polymarket {len(p):,} fills (${p.size_usdc.sum():,.0f})")
    S = pd.DataFrame({"kalshi": vwap10(k), "polymarket": vwap10(p)})
    S.to_csv(out / "night_10s.csv")
    L = S.apply(logit)

    # E1: count versions
    cp = pd.read_csv(Path(cache) / "derived/count_path.csv")
    cp = cp[(cp["round"] == "runoff") & cp.source.str.startswith("arvor")].copy()
    cp["gen"] = pd.to_datetime(cp.gen_brt)
    cp["vis"] = cp.gen + pd.Timedelta(seconds=40)
    late = (cp.gen >= f"{DAY} 17:06:50") & (cp.gen < f"{DAY} 17:10")
    cp.loc[late, "vis"] = pd.Timestamp(f"{DAY} 19:00:50")
    cp = cp.sort_values(["vis", "sections_counted"]).drop_duplicates("vis", keep="last")
    cp = cp[cp.sections_counted.diff().fillna(cp.sections_counted) > 0]
    r2 = bp.prepare(bu_dir, 2026)
    order = r2.rec.rank(method="first").fillna(np.inf).values
    cp["M"] = [bp.project(r2, order <= n)[0] for n in cp.sections_counted]
    cp["H"] = 100 * cp.lula_votes / (cp.lula_votes + cp.flavio_votes)
    cp["dM"], cp["dH"] = cp.M.diff(), cp.H.diff()
    cp = cp.dropna(subset=["dM", "dH"])
    rows = []
    for _, e in cp.iterrows():
        pre = L.loc[e.vis - pd.Timedelta(seconds=60):e.vis].mean()
        r = {"vis": e.vis, "n": e.sections_counted, "pct": e.pct_sections, "M": e.M, "dM": e.dM, "dH": e.dH}
        for h in HS:
            post = L.loc[e.vis + pd.Timedelta(seconds=h - 10):e.vis + pd.Timedelta(seconds=h)].mean()
            for v in L:
                r[f"{v}_r{h}"] = post[v] - pre[v]
        rows.append(r)
    E = pd.DataFrame(rows)
    E.to_csv(out / "count_version_responses.csv", index=False)
    W = E[(E.vis >= f"{DAY} 19:00") & (E.vis <= f"{DAY} 21:10")].copy()
    W["blk"] = W.vis.dt.floor("10min").astype("int64")
    # convert projection news to the model's log-odds units using a fixed 2 pp sd: d logit Phi(M/2)
    from statistics import NormalDist
    Nd = NormalDist()
    W["dLM"] = [logit(Nd.cdf(m / 2.0)) - logit(Nd.cdf((m - d) / 2.0)) for m, d in zip(W.M, W.dM)]
    print(f"\nE1 count versions 19:00-21:10: n={len(W)}; sd dM {W.dM.std():.3f} pp, sd dH {W.dH.std():.3f} pp")
    res = []
    for v in ("kalshi", "polymarket"):
        for h in HS:
            y = W[f"{v}_r{h}"].values
            ok = ~np.isnan(y)
            b, se = ols_cl(y[ok], W[["dM", "dH"]].values[ok], W.blk.values[ok])
            res.append({"venue": v, "h_s": h, "b_dM": b[1], "se_dM": se[1], "b_dH": b[2], "se_dH": se[2], "n": ok.sum()})
    R = pd.DataFrame(res)
    R.to_csv(out / "count_version_slopes.csv", index=False)
    print("response of logit P(Lula) to projection news dM and headline news dH (per pp):")
    print(R.round(4).to_string(index=False))

    # E2: lead-lag on 10 s returns
    d = L.loc[f"{DAY} 19:00":f"{DAY} 21:10"].diff().dropna()
    cc = {lag: d.kalshi.corr(d.polymarket.shift(-lag)) for lag in range(-6, 7)}
    print("\nE2 corr(kalshi_t, polymarket_{t+lag}) on 10 s returns, 19:00-21:10:")
    print("  " + "  ".join(f"{10 * l:+d}s {c:.2f}" for l, c in cc.items()))

    # E3: the pause
    pz = lambda d: d[(d.t >= f"{DAY} 17:00") & (d.t < f"{DAY} 19:00")]
    kp, pp = pz(k), pz(p)
    fl = pd.DataFrame({"kalshi_net_contracts": kp.groupby(kp.t.dt.floor("10min")).buy_lula.sum(),
                       "kalshi_contracts": kp.groupby(kp.t.dt.floor("10min"))["count"].sum(),
                       "pm_net_shares": pp.groupby(pp.t.dt.floor("10min")).buy_lula.sum(),
                       "pm_net_usd": pp.groupby(pp.t.dt.floor("10min")).buy_lula_usd.sum(),
                       "pm_usdc": pp.groupby(pp.t.dt.floor("10min")).size_usdc.sum()})
    fl["kalshi_P_end"] = S.kalshi.reindex(fl.index + pd.Timedelta(minutes=10), method="ffill").values
    print("\nE3 pause flow for Lula (net taker buying), 10-minute bins:")
    print(fl.round(3).to_string())
    allp = pd.read_parquet(Path(cache) / "derived/pm_trades.parquet", columns=["taker", "maker", "ts_utc"])
    first = pd.concat([allp[["taker", "ts_utc"]].rename(columns={"taker": "w"}),
                       allp[["maker", "ts_utc"]].rename(columns={"maker": "w"})]).groupby("w").ts_utc.min()
    wal = pp.groupby("taker").agg(net=("buy_lula_usd", "sum"), net_shares=("buy_lula", "sum"),
                                  gross=("size_usdc", "sum"), n=("p", "size"))
    wal["first_seen"] = wal.index.map(first)
    wal = wal.sort_values("net", ascending=False)
    wal.to_csv(out / "pause_wallets.csv")
    tot = wal.net.clip(lower=0).sum()
    print(f"\nPolymarket pause: {len(set(pp.taker) | set(pp.maker))} wallets ({len(wal)} as takers); gross ${wal.gross.sum():,.0f}; "
          f"taker net buy of Lula ${wal.net.sum():,.0f} (aggressor dollars), {wal.net_shares.sum():,.0f} Lula-equivalent shares")
    print(f"  top 5 net buyers account for {wal.net.head(5).sum() / tot:.2f} of positive net buying")
    print(wal.head(10).to_string())


if __name__ == "__main__":
    main(*sys.argv[1:4])


==> anc/code/nights.py <==
"""Shared loader for the cross-night tests: on each night, the market's and a model's probability
of the same event on a regular grid, plus small estimation helpers.

Model per night: Brazil runoffs, the same-section projection with uncertainty calibrated on the
other runoff (ex ante); Brazil 2026 round 1, the projection calibrated on 2022 round 1 (ex ante,
the weakest benchmark); Romania and Peru, the same-unit projection calibrated on the night's own
errors (in sample); United States, the New York Times live model (national race and the seven
swing states). Outcome = 1 if the event priced happened.
"""
from pathlib import Path

import numpy as np
import pandas as pd

R = Path(__file__).resolve().parent / "results"
US_RACES = ["national", "PA", "MI", "WI", "GA", "NC", "AZ", "NV"]
# name: (file, model column, market columns, outcome, start, end, grid)
NIGHTS = {
    "BR26 runoff": ("bu/tse_projection_vs_market_2026.csv", "P_cons_public", ("kalshi", "polymarket"), 1,
                    "2026-10-25 17:00", "2026-10-26 00:30", "5min"),
    "BR22 runoff": ("bu/night_2022.csv", "P_cons", ("pm_lula",), 1, "2022-10-30 17:00", "2022-10-31 00:30", "10min"),
    "BR26 round 1": ("bu/night_round1_2026.csv", "P_cons", ("kalshi", "polymarket"), 0,
                     "2026-10-04 17:00", "2026-10-05 02:00", "5min"),
    "RO25 runoff": ("comparison/romania_r2_night_lag5.csv", "P_own", ("kalshi", "polymarket"), 1,
                    "2025-05-18 18:00", "2025-05-19 00:30", "5min"),  # Kalshi book empties (0/1) after ~00:40
    "PE26 runoff": ("comparison/peru_r2_night.csv", "P_own", ("kalshi", "polymarket"), 1,
                    "2026-06-08 00:00", "2026-06-10 14:00", "5min"),
    **{f"US24 {r}": (f"comparison/us2024_{r}.csv", "nyt", ("kalshi", "polymarket"), 1,
                     "2024-11-06 01:00", "2024-11-06 10:40", "5min") for r in US_RACES},
}


def load(name):
    """Grid of [model, <markets>] (last value in each interval, carried forward), the outcome and the grid step."""
    f, mod, mk, y, a, b, step = NIGHTS[name]
    D = pd.read_csv(R / f)
    t = D.columns[0] if D.columns[0] != "t" else "t"
    D["t"] = pd.to_datetime(D[t], format="ISO8601")
    D = D.set_index("t")[[mod, *mk]].rename(columns={mod: "model"})
    D = D[~D.index.duplicated(keep="last")].sort_index()
    G = D.resample(step).last().ffill().loc[a:b]
    return G, y, pd.Timedelta(step)


def logit(p, eps=1e-3):
    p = np.clip(np.asarray(p, float), eps, 1 - eps)
    return np.log(p / (1 - p))


def nw_ols(y, X, lags):
    """OLS with Newey-West standard errors; X without constant gets none added."""
    y, X = np.asarray(y, float), np.asarray(X, float)
    if X.ndim == 1:
        X = X[:, None]
    k = np.isfinite(y) & np.isfinite(X).all(1)
    y, X = y[k], X[k]
    XtXi = np.linalg.pinv(X.T @ X)
    b = XtXi @ X.T @ y
    u = (y - X @ b)[:, None] * X
    S = u.T @ u
    for L in range(1, lags + 1):
        G = u[L:].T @ u[:-L]
        S += (1 - L / (lags + 1)) * (G + G.T)
    return b, np.sqrt(np.diag(XtXi @ S @ XtXi)), len(y)


==> anc/code/parse_arvor_snapshots.py <==
"""Parse Arvor's public 5-minute snapshots of its runoff-night dashboard (GitHub commits
"apuração 2T: snapshot HH:MM BRT" in ArvorCo/PNAD, files docs/assets/apuracao_2t/*.json,
served on the public repo / GitHub Pages page docs/apuracao_2t_ao_vivo.html).

Per snapshot it reads:
  paralela.json  crowd-sourced parallel count from tally-sheet (BU) QR codes ("soma dos BUs
                 recebidos, não projeção"): BUs received and presidential votes
  projecao.json  Arvor's statistical projection of the final result (null below 1% counted)
  estado.json    the national TSE file Arvor's collector was reading (st, pst, hg)
The commit time is when the snapshot became public on GitHub (Pages may lag ~1 min).

Also builds the BU-level cumulative parallel tally from the post-night file
analysis/apuracao_2t_2026/dados/paralela.json (receipt time of each accepted BU).

Usage: python -I parse_arvor_snapshots.py <arvor_pnad_dir> <derived_dir>
Writes derived/parallel_tally_2t.csv (both series, column `series`) and
derived/arvor_projection_2t.csv.
"""
import json
import sys
from pathlib import Path

import pandas as pd


def brt(iso):
    if not iso:
        return None
    return (pd.Timestamp(iso).tz_convert("America/Sao_Paulo").tz_localize(None)
            .strftime("%Y-%m-%d %H:%M:%S"))


def load(p):
    try:
        return json.loads(p.read_text())
    except (FileNotFoundError, json.JSONDecodeError):
        return None


def main(src, out):
    src, out = Path(src), Path(out)
    commits = pd.read_csv(src / "snapshot_commits_2t.tsv", sep="\t", names=["commit_utc", "sha", "msg"])
    par, proj = [], []
    for _, c in commits.sort_values("commit_utc").iterrows():
        d = src / "snapshots" / f"{c.commit_utc.replace(':', '')}_{c.sha[:8]}"
        if not d.exists():
            continue
        pub = brt(c.commit_utc)
        p = load(d / "paralela.json")
        e = load(d / "estado.json") or {}
        br = e.get("br") or {}
        if p:
            pr = (p.get("placar_bus") or {}).get("presidente") or {}
            v = pr.get("votos") or {}
            lula, fl = v.get("13"), v.get("22")
            rec = p.get("recebidos") or {}
            par.append({"series": "public_snapshot", "time_brt": pub, "data_as_of_brt": brt(p.get("atualizado_em")),
                        "bus": rec.get("bus"), "sections": pr.get("secoes"), "envios": rec.get("envios"),
                        "lula": lula, "flavio": fl,
                        "lula_pct_two_party": round(100 * lula / (lula + fl), 2) if lula and fl else None,
                        "turnout": pr.get("comparecimento"), "error": p.get("erro"),
                        "tse_br_sections_seen": br.get("st"), "tse_br_hg_brt": brt(br.get("hg")),
                        "source": f"github.com/ArvorCo/PNAD commit {c.sha[:8]} docs/assets/apuracao_2t/paralela.json"})
        q = load(d / "projecao.json")
        if q:
            b = q.get("brasil") or {}
            pj = b.get("projetado") or {}
            ob = b.get("observado") or {}
            f90 = pj.get("faixa90") or [None, None]
            proj.append({"time_brt": pub, "data_as_of_brt": brt(q.get("at")), "pst": b.get("pst"),
                         "flavio_two_party_observed": ob.get("p_f"),
                         "flavio_two_party_projected": pj.get("p_f"),
                         "band90_low": f90[0] if isinstance(f90, list) else None,
                         "band90_high": f90[1] if isinstance(f90, list) else None,
                         "lula_valid_projected": pj.get("p_l_validos"),
                         "reason_no_projection": q.get("motivo_sem_projecao"),
                         "source": f"commit {c.sha[:8]} docs/assets/apuracao_2t/projecao.json"})
    # BU-level cumulative series from the post-night export
    a = load(src / "analysis_apuracao_2t_2026_dados_paralela.json")
    rows = []
    if a:
        bus = sorted(a["bus"], key=lambda x: x["recebido_brt"])
        L = F = 0
        for i, x in enumerate(bus, 1):
            L += x.get("lula") or 0
            F += x.get("flavio") or 0
            rows.append({"series": "bu_receipts_cumulative", "time_brt": x["recebido_brt"], "data_as_of_brt": None,
                         "bus": i, "sections": i, "envios": None, "lula": L, "flavio": F,
                         "lula_pct_two_party": round(100 * L / (L + F), 2), "turnout": None, "error": None,
                         "tse_br_sections_seen": None, "tse_br_hg_brt": None,
                         "source": f"Arvor paralela.json (post-night); BU {x['uf']} {x['mun']} z{x['zona']} s{x['secao']}"})
    t = pd.DataFrame(par + rows).sort_values(["series", "time_brt"])
    t.to_csv(out / "parallel_tally_2t.csv", index=False)
    pj = pd.DataFrame(proj).sort_values("time_brt")
    pj.to_csv(out / "arvor_projection_2t.csv", index=False)
    s = t[t.series == "public_snapshot"]
    print("public snapshots:", len(s), s.time_brt.min(), "->", s.time_brt.max())
    print(s[(s.time_brt >= "2026-10-25 16:50") & (s.time_brt <= "2026-10-25 20:00")][
        ["time_brt", "bus", "envios", "lula", "flavio", "lula_pct_two_party", "error", "tse_br_sections_seen",
         "tse_br_hg_brt"]].to_string(index=False))
    print("\nprojection snapshots 16:50-20:30:")
    print(pj[(pj.time_brt >= "2026-10-25 16:50") & (pj.time_brt <= "2026-10-25 20:30")]
          .drop(columns=["source", "reason_no_projection"]).to_string(index=False))
    first = pj.dropna(subset=["flavio_two_party_projected"])
    if len(first):
        print("\nfirst published projection:", first.iloc[0].to_dict())


if __name__ == "__main__":
    main(*sys.argv[1:])


==> anc/code/parse_wiki.py <==
"""Parse the English Wikipedia opinion-polling wikitext (Brazil 2026 presidential).

Output: one row per (table row) with section, round, pollster, period, candidate
shares, sample size and the citation URL(s)/dates.

Usage: python -I parse_wiki.py <wiki_polls_en.json> <out_csv>
"""
import json
import re
import sys

import pandas as pd

MONTHS = {m: i + 1 for i, m in enumerate(
    ["jan", "feb", "mar", "apr", "may", "jun", "jul", "aug", "sep", "oct", "nov", "dec"])}


def split_top(s, sep="|"):
    """Split on sep at nesting depth 0 w.r.t. [[ ]] and {{ }}."""
    out, cur, d1, d2, i = [], [], 0, 0, 0
    while i < len(s):
        two = s[i:i + 2]
        if two == "[[":
            d1 += 1; cur.append(two); i += 2; continue
        if two == "]]":
            d1 -= 1; cur.append(two); i += 2; continue
        if two == "{{":
            d2 += 1; cur.append(two); i += 2; continue
        if two == "}}":
            d2 -= 1; cur.append(two); i += 2; continue
        if s[i] == sep and d1 == 0 and d2 == 0:
            out.append("".join(cur)); cur = []; i += 1; continue
        cur.append(s[i]); i += 1
    out.append("".join(cur))
    return out


def cell_parts(raw):
    """Return (attrs, content) for a cell like 'style=".." |47'."""
    raw = re.sub(r"<ref[^>]*/>", lambda m: m.group(0).replace("|", "\x00"), raw)
    raw = re.sub(r"<ref.*?</ref>", lambda m: m.group(0).replace("|", "\x00"), raw, flags=re.S)
    parts = split_top(raw)
    if len(parts) >= 2 and re.search(r"(style|rowspan|colspan|class|align)\s*=", parts[0]):
        attrs, content = parts[0], "|".join(parts[1:])
    else:
        attrs, content = "", "|".join(parts)
    return attrs, content.replace("\x00", "|")


def clean(t):
    t = re.sub(r"<ref.*?</ref>|<ref[^>]*/>", "", t, flags=re.S)
    t = re.sub(r"\{\{efn[^}]*\}\}", "", t)
    t = re.sub(r"\[\[(?:[^|\]]*\|)?([^\]]*)\]\]", r"\1", t)
    t = re.sub(r"\{\{(?:small|nowrap)\|([^}]*)\}\}", r"\1", t)
    t = re.sub(r"<br\s*/?>", " ", t)
    t = re.sub(r"<[^>]+>", "", t)
    t = t.replace("'''", "").replace("''", "")
    return t.strip()


def num(t):
    t = clean(t).replace(",", "").replace("%", "")
    m = re.match(r"^[~<>≈]?\s*(\d+(?:\.\d+)?)$", t)
    return float(m.group(1)) if m else None


def parse_table(tbl):
    rows = re.split(r"\n\|-[^\n]*", tbl)
    header_rows, data = [], []
    for r in rows[1:]:
        lines = [l for l in r.split("\n") if l.strip()]
        if not lines:
            continue
        if lines[0].startswith("!"):
            cells = []
            for l in lines:
                if l.startswith("!"):
                    cells += [c for c in l[1:].split("!!")]
                elif cells:
                    cells[-1] += " " + l
            header_rows.append(cells)
        else:
            cells = []
            for l in lines:
                if l.startswith("|}"):
                    break
                if l.startswith("|"):
                    cells += l[1:].split("||")
                elif cells:
                    cells[-1] += "\n" + l
            data.append(cells)
    # header -> column names
    cols = []
    if header_rows:
        def first_link(c):
            content = cell_parts(c)[1]
            ls = [x for x in re.findall(r"\[\[([^\]]*)\]\]", content) if not x.startswith("File:")]
            return ls[0].split("|")[-1].strip() if ls else clean(content)
        names = [first_link(c) for c in (header_rows[1] if len(header_rows) > 1 else [])]
        ni = 0
        for c in header_rows[0]:
            a, content = cell_parts(c)
            span = int(re.search(r'colspan="?(\d+)', a).group(1)) if "colspan" in a else 1
            if "File:" in content and "rowspan" not in a:
                own = [x for x in re.findall(r"\[\[([^\]]*)\]\]", content) if not x.startswith("File:")]
                for _ in range(span):
                    if own:
                        nm = own[0].split("|")[-1]
                    else:
                        nm = names[ni] if ni < len(names) else f"?{ni}"
                        ni += 1
                    cols.append("cand:" + nm)
            else:
                lab = re.sub(r"\s+", " ", clean(content))
                if lab.lower().startswith("poll") and ("firm" in lab.lower() or "ster" in lab.lower()):
                    lab = "Pollster"
                elif "period" in lab.lower():
                    lab = "Polling period"
                elif lab.lower().startswith("sample"):
                    lab = "Sample size"
                elif lab.lower().startswith("margin"):
                    lab = "Margin of error"
                for k in range(span):
                    cols.append(lab if span == 1 else f"{lab}#{k}")
    # data with rowspan carry
    carry = {}
    out = []
    for cells in data:
        row = {}
        ci = 0
        queue = list(cells)
        while ci < len(cols) and (queue or ci in carry):
            if ci in carry:
                n, v = carry[ci]
                row[ci] = v
                if n - 1 > 0:
                    carry[ci] = (n - 1, v)
                else:
                    del carry[ci]
                ci += 1
                continue
            c = queue.pop(0)
            a, content = cell_parts(c)
            span = int(re.search(r'colspan="?(\d+)', a).group(1)) if "colspan" in a else 1
            rs = int(re.search(r'rowspan="?(\d+)', a).group(1)) if "rowspan" in a else 1
            for k in range(span):
                row[ci] = content
                if rs > 1:
                    carry[ci] = (rs - 1, content)
                ci += 1
        out.append({cols[i]: v for i, v in row.items() if i < len(cols)})
    return cols, out


def parse_period(p, year):
    p = clean(p).replace("–", "-").replace("—", "-")
    m = re.match(r"^(\d{1,2})\s*([A-Za-z]{3})?[a-z]*\.?\s*(\d{4})?\s*-\s*(\d{1,2})\s*([A-Za-z]{3})[a-z]*\.?\s*(\d{4})?$", p)
    if m:
        d1, m1, y1, d2, m2, y2 = m.groups()
        m1 = m1 or m2
        y2 = int(y2) if y2 else year
        y1 = int(y1) if y1 else (y2 if MONTHS[m1.lower()] <= MONTHS[m2.lower()] else y2 - 1)
        return f"{y1}-{MONTHS[m1.lower()]:02d}-{int(d1):02d}", f"{y2}-{MONTHS[m2.lower()]:02d}-{int(d2):02d}"
    m = re.match(r"^(\d{1,2})\s*([A-Za-z]{3})[a-z]*\.?\s*(\d{4})?$", p)
    if m:
        d, mo, y = m.groups()
        y = int(y) if y else year
        s = f"{y}-{MONTHS[mo.lower()]:02d}-{int(d):02d}"
        return s, s
    return None, None


def main(src, dst):
    w = json.loads(open(src).read())["parse"]["wikitext"]["*"]
    # named refs
    refs = {}
    for m in re.finditer(r'<ref name="?([^">/]+?)"?\s*>(.*?)</ref>', w, flags=re.S):
        refs[m.group(1).strip()] = m.group(2)
    # walk sections
    rnd, year, sub = None, None, None
    pos = 0
    recs = []
    for m in re.finditer(r"^(=+)\s*(.*?)\s*=+\s*$|^\{\|.*?^\|\}", w, flags=re.M | re.S):
        if m.group(1):
            h = m.group(2)
            if h.lower().startswith("first round"):
                rnd = "first"
            elif h.lower().startswith("second round"):
                rnd = "runoff"
            elif re.match(r"^\d{4}$", h):
                year = int(h)
            elif h.startswith("2024"):
                year = 2024
            sub = h
            continue
        tbl = m.group(0)
        if rnd is None or sub in ("Polling aggregation",):
            continue
        cols, rows = parse_table(tbl)
        cand_cols = [c for c in cols if c.startswith("cand:")]
        for i, r in enumerate(rows):
            pollster = clean(r.get("Pollster", ""))
            period = r.get("Polling period", "")
            if not pollster or pollster.lower().startswith("result") or "File:" in pollster:
                continue
            s, e = parse_period(period, year or 2026)
            link = r.get("Link", "")
            # resolve refs in the link cell and anywhere in the row
            rowtxt = " ".join(r.values())
            urls, dates, titles = [], [], []
            for rm in re.finditer(r'<ref name="?([^">/]+?)"?\s*/>|<ref[^>]*>(.*?)</ref>', rowtxt, flags=re.S):
                body = rm.group(2) if rm.group(2) is not None else refs.get(rm.group(1).strip(), "")
                u = re.search(r"url\s*=\s*([^\s|}<]+)", body)
                if u:
                    urls.append(u.group(1).strip().rstrip("|"))
                    d = re.search(r"\|\s*date\s*=\s*([0-9-]+)", body)
                    dates.append(d.group(1) if d else "")
                    t = re.search(r"\|\s*title\s*=\s*([^|]+)", body)
                    titles.append(t.group(1).strip() if t else "")
            for bu in re.findall(r"\[(https?://[^\s\]]+)[^\]]*\]", link):
                if bu not in urls:
                    urls.append(bu); dates.append(""); titles.append("")
            rec = {"round": rnd, "section": sub, "table_year": year, "row_in_table": i,
                   "pollster": pollster, "period_raw": clean(period),
                   "field_start": s, "field_end": e,
                   "sample": num(r.get("Sample size", "")),
                   "moe": clean(r.get("Margin of error", "")),
                   "ref_urls": " ".join(urls), "ref_dates": " ".join(dates),
                   "ref_titles": " || ".join(titles)}
            for c in cand_cols:
                rec[c[5:]] = num(r.get(c, ""))
            for c in cols:
                if c.startswith("Others") or c.startswith("Blank"):
                    rec[c.split("{")[0].strip()] = num(r.get(c, ""))
            recs.append(rec)
    df = pd.DataFrame(recs)
    df.to_csv(dst, index=False)
    print(df.shape)
    print(df.groupby(["round", "section"]).size())


if __name__ == "__main__":
    main(sys.argv[1], sys.argv[2])


==> anc/code/pause_forensics.py <==
"""The pause (17:00-19:00 on runoff night): what the BUs that were already public implied.

1. Every section's BU was printed and posted at the polling place by about 17:10; poll
   watchers photographed them. The printed-BU path is in bu_paths_2t.csv (bu_reconstruct.py).
2. A crowdsourced parallel tally (Arvor, from BU QR codes) published 177 BUs from 18:10.
   Its raw two-party share pointed to Flavio. Here the same BUs are matched to the TSE files
   and read two ways:
     raw     Lula share of the BUs received so far (what was published)
     swing   round-1 national two-party share + vote-weighted mean same-section swing
             (runoff share minus the same section's round-1 share), se from the
             dispersion of section swings
   P_swing = Phi((share_swing - 0.5) / se), against the market at the same minute.
Usage: python -I pause_forensics.py <tse_bu_dir> <parallel_tally_csv> <night_minute_csv> <out_dir>
"""
import math
import re
import sys
from pathlib import Path
from statistics import NormalDist

import numpy as np
import pandas as pd

N = NormalDist()


def load(bu_dir, year, turno):
    d = pd.concat([pd.read_parquet(f) for f in sorted(Path(bu_dir).glob(f"bu_{year}_{turno}t_*.parquet"))], ignore_index=True)
    d["key"] = (d.SG_UF + "-" + d.CD_MUNICIPIO.astype(int).astype(str) + "-" + d.NR_ZONA.astype(int).astype(str)
                + "-" + d.NR_SECAO.astype(int).astype(str))
    return d.drop_duplicates("key").set_index("key")


def main(bu_dir, tally_csv, minute_csv, out):
    out = Path(out)
    out.mkdir(parents=True, exist_ok=True)
    r2, r1 = load(bu_dir, 2026, 2), load(bu_dir, 2026, 1)
    R1 = r1.v_13.sum() / (r1.v_13.sum() + r1.v_22.sum())
    final = r2.v_13.sum() / (r2.v_13.sum() + r2.v_22.sum())
    T = pd.read_csv(tally_csv)
    T = T[T.series == "bu_receipts_cumulative"].copy()
    m = T.source.str.extract(r"BU (\w\w) (\d+) z(\d+) s(\d+)")
    T["key"] = m[0] + "-" + m[1].astype(int).astype(str) + "-" + m[2].astype(int).astype(str) + "-" + m[3].astype(int).astype(str)
    T["t"] = pd.to_datetime(T.time_brt)
    T = T.sort_values("t").reset_index(drop=True)
    T["l"], T["f"] = T.lula.diff().fillna(T.lula), T.flavio.diff().fillna(T.flavio)
    ok = T.key.isin(r2.index)
    print(f"parallel tally BUs {len(T)}, matched to TSE runoff files {ok.mean():.3f}")
    T = T[ok].copy()
    T["l_tse"], T["f_tse"] = T.key.map(r2.v_13).values, T.key.map(r2.v_22).values
    agree = (T.l == T.l_tse) & (T.f == T.f_tse)
    print(f"BU votes equal to TSE file: {agree.mean():.3f}")
    T["l1"], T["f1"] = T.key.map(r1.v_13).values, T.key.map(r1.v_22).values
    T["uf"] = T.key.str[:2]
    print("tally BUs by UF:", T.uf.value_counts().to_dict())

    rows = []
    for k in range(1, len(T) + 1):
        s = T.iloc[:k]
        n2, n1 = s.l_tse + s.f_tse, s.l1 + s.f1
        good = (n2 > 0) & (n1 > 0)
        sw = (s.l_tse / n2 - s.l1 / n1)[good]
        w = n2[good] / n2[good].sum()
        mean_sw = float((w * sw).sum())
        k_eff = 1 / float((w ** 2).sum())
        se = math.sqrt(float((w * (sw - mean_sw) ** 2).sum()) / max(k_eff - 1, 1)) if k > 2 else np.nan
        sh = R1 + mean_sw
        rows.append({"t": s.t.iloc[-1], "bus": k, "raw_share": s.l_tse.sum() / n2.sum(), "r1_share_same_bus": s.l1.sum() / n1.sum(),
                     "swing": mean_sw, "share_swing": sh, "se": se,
                     "P_swing": N.cdf((sh - 0.5) / se) if se and se > 0 else np.nan})
    S = pd.DataFrame(rows).set_index("t")
    B = pd.read_csv(minute_csv, parse_dates=["t"]).set_index("t")[["kalshi", "polymarket"]]
    S = pd.merge_asof(S.reset_index(), B.reset_index(), on="t", direction="backward").set_index("t")
    S.to_csv(out / "parallel_tally_reread.csv")
    pd.set_option("display.width", 220)
    print(f"\nround-1 national two-party Lula {R1:.4f}; runoff final {final:.4f}")
    print(S.iloc[[2, 4, 9, 19, 29, 41, 59, 79, 99, 129, 159, len(S) - 1]].round(4).to_string())
    before = S[S.index < "2026-10-25 19:00"]
    print(f"\nby 19:00: {before.bus.max()} BUs; raw share {before.raw_share.iloc[-1]:.4f}, "
          f"swing share {before.share_swing.iloc[-1]:.4f} (se {before.se.iloc[-1]:.4f}), P_swing {before.P_swing.iloc[-1]:.3f}, "
          f"kalshi {before.kalshi.iloc[-1]:.3f}")


if __name__ == "__main__":
    main(*sys.argv[1:5])


==> anc/code/peru_check.py <==
"""Peru 2026 runoff: checks on the department-level comparison (peru_night.py).

1. Replicates peru_night's projection (same code path) and keeps each unit's state per snapshot.
2. Ratio |M|/|Phi^-1(p)|/sd (mask |M|>0.3, |p-0.5|>0.05, 0.01<p<0.99) and mean log scores of
   P(Fujimori), on snapshot rows only (event time; market = last minute at or before the ONPE
   time), and on a 1-minute grid where the model is carried at most 10 minutes after a snapshot.
   Never on nights.py's 5-minute grid, which carries Peru values across gaps of hours.
   Windows: first 22 hours from the first department snapshot (and from poll close, 22:00 UTC
   7 Jun), its first 6 / next 16 hours, and to the end of the department series.
3. Market path: minimum P(Fujimori) and its time, P one and two days after the close of polls,
   at Sanchez's lead and at Fujimori's retake (count_path).
4. Source of the projection's early bias: units in the x = 0 calibration bin; counted-part share
   minus final share by x within departments (counting order); the national swing's error split
   into within-department counting order and which departments were counted (composition), and
   the x = 0 units' error into national-swing error and the unit's own deviation from the
   national swing (heterogeneity).
Usage: python -I peru_check.py <peru2026_r2_derived_dir> <out_dir>
"""
import sys
from pathlib import Path
from statistics import NormalDist

import numpy as np
import pandas as pd

sys.path.insert(0, str(Path(__file__).resolve().parent))  # our own module
import bu_calibrate as bc  # noqa: E402

N = NormalDist()
K = 20000.0
CLOSE = pd.Timestamp("2026-06-07 22:00")


def project_path(G, ref, abroad_fix=False):
    r1s = ref.r1_votes_fujimori / (ref.r1_votes_fujimori + ref.r1_votes_sanchez)
    r1t = (ref.r1_votes_fujimori + ref.r1_votes_sanchez).astype(float)
    last = G.sort_values("t").groupby("ubigeo").tail(1).set_index("ubigeo")
    final_share = last.votes_fujimori / (last.votes_fujimori + last.votes_sanchez)
    rows, ufr, state = [], [], pd.DataFrame()
    abroad = (ref.level == "abroad_continent").values
    for t, s in G.sort_values("t").groupby("t"):
        state = pd.concat([state, s.set_index("ubigeo")])
        state = state[~state.index.duplicated(keep="last")]
        s = state.reindex(ref.index)
        x = (s.pct_actas_processed / 100).fillna(0)
        F, S = s.votes_fujimori.fillna(0), s.votes_sanchez.fillna(0)
        n = F + S
        if abroad_fix:  # abroad units carry no % processed: proxy it by counted two-candidate / round-1 valid votes
            x = x.where(~abroad, (n / ref.r1_valid_votes).clip(0, 0.99))
        own = np.where(n > 0, F / n.clip(lower=1) - r1s, 0.0)
        nat = (F.sum() / max(n.sum(), 1)) - (r1s * r1t * x).sum() / max((r1t * x).sum(), 1)
        # same national swing if each counted part had its unit's final share (no within-unit order)
        fs = final_share.reindex(ref.index).fillna(r1s)
        nat_noorder = (n * fs).sum() / max(n.sum(), 1) - (r1s * r1t * x).sum() / max((r1t * x).sum(), 1)
        w = n / (n + K)
        sw = w * own + (1 - w) * nat
        ratio = np.where(x > 0, n / (r1t * x).clip(lower=1), np.nan)
        ratio = pd.Series(ratio, index=ref.index).fillna((n.sum() / max((r1t * x).sum(), 1)))
        rem = r1t * (1 - x) * ratio
        Fp = F + rem * (r1s + sw).clip(0, 1)
        Tp = n + rem
        M = 100 * (2 * Fp.sum() / Tp.sum() - 1)
        rows.append({"t": t, "pct": 100 * (x * r1t).sum() / r1t.sum(), "head": 100 * (2 * F.sum() / max(n.sum(), 1) - 1),
                     "M_public": M, "nat_swing": nat, "nat_swing_noorder": nat_noorder})
        ufr.append(pd.DataFrame({"t": t, "set": "public", "uf": ref.index, "level": ref.level.values, "name": ref.name.values,
                                 "x": x.values, "n": n.values, "counted_share": np.where(n > 0, F / n.clip(lower=1), np.nan),
                                 "r1s": r1s.values, "sw": np.asarray(sw), "share_proj": (Fp / Tp).values, "T_proj": Tp.values,
                                 "share_final": final_share.reindex(ref.index).values}))
    D = pd.DataFrame(rows).drop_duplicates("t", keep="last").set_index("t").sort_index()
    U = pd.concat(ufr, ignore_index=True).dropna(subset=["share_final"])
    U = U[U.t.isin(D.index)]  # drop_duplicates keeps the last state at a repeated time; keep U consistent
    U = U.drop_duplicates(["t", "uf"], keep="last")
    g = bc.err_curve(U)
    D["sd_own"] = bc.national_sd(U, g)["sd_cons"]["public"]
    D["P_own"] = bc.phi_p(D.M_public, D.sd_own)
    return D, U, g


def market(d):
    p = pd.read_parquet(d / "prices_1m.parquet")
    p["t"] = p.t_utc.dt.tz_localize(None).astype("datetime64[ns]")
    w = p[p.market.isin(["winner_fujimori", "winner_sanchez"])].pivot_table(index="t", columns=["venue", "market"], values="p")
    return pd.DataFrame({v: w[(v, "winner_fujimori")] / (w[(v, "winner_fujimori")] + w[(v, "winner_sanchez")])
                         for v in ("kalshi", "polymarket")}), w


def ratio(D, v):
    p = D[v]
    k = (D.M_public.abs() > 0.3) & ((p - 0.5).abs() > 0.05) & (p > 0.01) & (p < 0.99)
    z = p.map(lambda q: N.inv_cdf(q) if 0 < q < 1 else np.nan)
    return ((D.M_public / z).abs() / D.sd_own).where(k).dropna()


def window_stats(D, label):
    out = []
    t0, t1 = D.index.min(), D.index.max()
    wins = {"first 22h (from first snapshot)": (t0, t0 + pd.Timedelta(hours=22)),
            "first 22h (from poll close)": (CLOSE, CLOSE + pd.Timedelta(hours=22)),
            "first 6h": (t0, t0 + pd.Timedelta(hours=6)),
            "next 16h": (t0 + pd.Timedelta(hours=6), t0 + pd.Timedelta(hours=22)),
            "to end of department series": (t0, t1)}
    for wn, (a, b) in wins.items():
        W = D.loc[a:b]
        rec = {"sample": label, "window": wn, "from": a, "to": min(b, t1)}
        for v in ("kalshi", "polymarket"):
            r = ratio(W, v)
            rec[f"ratio_{v}"], rec[f"p10_{v}"], rec[f"p90_{v}"], rec[f"n_{v}"] = r.median(), r.quantile(.1), r.quantile(.9), len(r)
        C = W[["P_own", "kalshi", "polymarket"]].dropna()
        for c in C:
            rec[f"ls_{c}"] = float(np.log(C[c].clip(1e-6, 1 - 1e-6)).mean())
        rec["n_ls"] = len(C)
        out.append(rec)
    return out


def main(d, out):
    d, out = Path(d), Path(out)
    out.mkdir(parents=True, exist_ok=True)
    pd.set_option("display.width", 250)
    G = pd.read_csv(d / "count_path_geo.csv")
    G["t"] = pd.to_datetime(G.t_onpe_utc.fillna(G.t_capture_utc), format="ISO8601").dt.tz_localize(None)
    ref = pd.read_csv(d / "reference.csv", dtype={"ubigeo": str}).set_index("ubigeo")
    G["ubigeo"] = G.ubigeo.astype(str).str.zfill(6)
    G = G[G.ubigeo.isin(ref.index)]
    D, U, g = project_path(G, ref)
    D.index = D.index.astype("datetime64[ns]")
    old = pd.read_csv(Path(__file__).resolve().parent / "results/comparison/peru_r2_night.csv", parse_dates=["t"]).set_index("t")
    j = D[["M_public", "P_own"]].join(old[["M_public", "P_own"]], rsuffix="_old", how="inner")
    print(f"replication of peru_r2_night.csv: {len(j)} of {len(old)} rows matched; max |dM| {np.abs(j.M_public - j.M_public_old).max():.2e}, "
          f"max |dP| {np.abs(j.P_own - j.P_own_old).max():.2e}")
    mk, w = market(d)
    mk.index = mk.index.astype("datetime64[ns]")

    # 2. statistics on snapshot rows and on a 1-minute grid with at most 10 minutes of carry
    S = pd.merge_asof(D.reset_index(), mk.reset_index(), on="t", direction="backward").set_index("t")
    grid = pd.date_range(D.index.min().ceil("min"), D.index.max().floor("min"), freq="1min")
    snap = pd.Series(D.index, index=D.index)
    age = grid - snap.reindex(snap.index.union(grid)).ffill().reindex(grid).values
    Mg = D[["M_public", "sd_own", "P_own"]].reindex(D.index.union(grid)).ffill().reindex(grid)
    Mg[age > pd.Timedelta(minutes=10)] = np.nan
    Mg = Mg.join(mk)
    print(f"\nsnapshot rows {len(S)}; gaps between snapshots: median {snap.diff().median()}, max {snap.diff().max()} "
          f"(ending {snap[snap.diff() == snap.diff().max()].iloc[0]}); grid minutes with a model value (<=10 min old) "
          f"{Mg.P_own.notna().sum()} of {len(Mg)}")
    R = pd.DataFrame(window_stats(S, "snapshot rows") + window_stats(Mg, "1-min grid, carry <= 10 min"))
    R.to_csv(out / "peru_check_ratios.csv", index=False)
    print("\nratio (market-implied sd / own-curve sd) and mean log score of P(Fujimori):")
    print(R.drop(columns=["from"]).round(3).to_string())
    S.to_csv(out / "peru_check_snapshots.csv")

    # 2b. abroad units: the % processed is missing (x = 0 throughout); sensitivity with a proxy
    D2, U2, g2 = project_path(G, ref, abroad_fix=True)
    D2.index = D2.index.astype("datetime64[ns]")
    S2 = pd.merge_asof(D2.reset_index(), mk.reset_index(), on="t", direction="backward").set_index("t")
    R2 = pd.DataFrame(window_stats(S2, "snapshot rows, abroad x proxied"))
    R2.to_csv(out / "peru_check_ratios_abroadfix.csv", index=False)
    print("\nsensitivity: abroad x = counted two-candidate / round-1 valid votes (snapshot rows):")
    print(R2[["window", "ratio_kalshi", "n_kalshi", "ratio_polymarket", "n_polymarket", "ls_P_own", "ls_kalshi", "ls_polymarket"]].round(3).to_string())

    # 3. market path
    cp = pd.read_csv(d / "count_path.csv")
    cp["t"] = pd.to_datetime(cp.t_utc).dt.tz_localize(None).astype("datetime64[ns]")
    pct_at = lambda ts: float(cp[cp.t <= ts].pct_actas_counted.iloc[-1]) if (cp.t <= ts).any() else np.nan
    t_end = D.index.max()
    lead = cp[cp.margin_fujimori_minus_sanchez < 0]
    t_san, t_ret = pd.Timestamp("2026-06-08 17:58:00"), pd.Timestamp("2026-06-11 03:42:00")
    print("\nmarket P(Fujimori) (Fujimori / (Fujimori + Sanchez), Kalshi mid, Polymarket price):")
    mrows = []
    for v in ("kalshi", "polymarket"):
        q = mk[v].dropna()
        for lab, a, b in (("night to end of dept series", CLOSE, t_end), ("close to 27 Jun", CLOSE, q.index.max())):
            qq = q.loc[a:b]
            tm = qq.idxmin()
            mrows.append({"venue": v, "what": f"min, {lab}", "t": tm, "p": qq.min(), "pct_actas": pct_at(tm)})
        for lab, ts in (("close + 24h", CLOSE + pd.Timedelta(hours=24)), ("close + 48h", CLOSE + pd.Timedelta(hours=48)),
                        ("Sanchez takes lead (count_path)", t_san), ("Fujimori retakes lead", t_ret),
                        ("end of dept series", t_end)):
            mrows.append({"venue": v, "what": lab, "t": ts, "p": float(q.asof(ts)), "pct_actas": pct_at(ts)})
        raw = w[(v, "winner_fujimori")].dropna()
        mrows.append({"venue": v, "what": "raw YES Fujimori at close + 24h / 48h",
                      "t": CLOSE + pd.Timedelta(hours=24), "p": float(raw.asof(CLOSE + pd.Timedelta(hours=24))),
                      "p48": float(raw.asof(CLOSE + pd.Timedelta(hours=48)))})
    Mk = pd.DataFrame(mrows)
    Mk.to_csv(out / "peru_check_market.csv", index=False)
    print(Mk.round(3).to_string())
    print(f"count_path: Sanchez ahead in {len(lead)} versions, first {lead.t.min()} ({lead.pct_actas_counted.iloc[0]:.3f}%), "
          f"last {lead.t.max()} ({lead.pct_actas_counted.iloc[-1]:.3f}%)")

    # 4. where the early bias comes from
    U["e"] = U.share_proj - U.share_final
    U["b"] = pd.cut(U.x, bc.BINS, right=False)
    print("\nerror curve (unit two-candidate share), as calibrated in peru_night:")
    print(g[["rms", "n", "mean", "rms_mono"]].round(4).to_string())
    print("\nwho is in each x bin (rows = unit-snapshots; mean error by level):")
    print(U.groupby(["b", "level"], observed=True).agg(n=("e", "size"), mean_e=("e", "mean"), rms=("e", lambda v: np.sqrt((v ** 2).mean())),
                                                       units=("name", lambda s: ",".join(sorted(set(s)))[:60])).round(4).to_string())
    U0 = U[U.x == 0]
    print(f"\nx = 0 rows: {len(U0)}, levels {U0.level.value_counts().to_dict()}; with votes already counted (n > 0): {(U0.n > 0).mean():.2f}")
    fin = U.groupby("uf").last()
    print("abroad units at the last snapshot (final share used in calibration is this partial count):")
    print(fin[fin.level == "abroad_continent"][["name", "n", "share_final", "r1s"]].round(3).to_string())

    dep = U[U.level == "department"].copy()
    dep["order_bias"] = dep.counted_share - dep.share_final
    dep["xb"] = pd.cut(dep.x, [0, .05, .1, .2, .3, .5, .7, .9, 1.0001], right=False)
    print("\nwithin-department counting order: counted-part Fujimori share minus the department's final share, by x "
          "(weighted by counted votes):")
    print(dep.groupby("xb", observed=True).apply(lambda h: pd.Series({
        "order_bias_w": np.average(h.order_bias, weights=h.n.clip(lower=1)), "order_bias_med": h.order_bias.median(),
        "share_pos": (h.order_bias > 0).mean(), "proj_err_mean": h.e.mean(), "n": len(h)}), include_groups=False).round(4).to_string())
    print("  same, Lima and Callao vs other departments, x < 0.3:")
    dep["lima"] = dep.name.isin(["LIMA", "CALLAO"])
    print(dep[dep.x < 0.3].groupby("lima").apply(lambda h: pd.Series({
        "order_bias_w": np.average(h.order_bias, weights=h.n.clip(lower=1)), "n": len(h)}), include_groups=False).round(4).to_string())

    nat_final = float(D.nat_swing.iloc[-1])
    D["nat_err"] = D.nat_swing - nat_final
    D["nat_err_order"] = D.nat_swing - D.nat_swing_noorder
    D["nat_err_comp"] = D.nat_swing_noorder - nat_final
    print(f"\nnational swing (counted share - round-1 share of the counted parts); at the last snapshot {nat_final:+.4f}")
    print("error of the national swing = within-department order + composition (which departments are counted):")
    print(D[["pct", "head", "M_public", "nat_swing", "nat_err", "nat_err_order", "nat_err_comp"]].iloc[
        np.searchsorted(D.pct.values, [5, 10, 20, 30, 40, 50, 60, 70, 80, 90, 95])].round(4).to_string())
    a = U0.merge(D[["nat_swing"]], left_on="t", right_index=True)
    a["nat_part"] = a.nat_swing - nat_final
    a["hetero_part"] = (a.r1s + nat_final) - a.share_final
    print("\nx = 0 units: error (projected remaining share r1 + swing, minus final) = national-swing error + own deviation from "
          "the national swing (heterogeneity); mean over unit-snapshots:")
    a["rem_err"] = (a.r1s + a.sw).clip(0, 1) - a.share_final
    print(a.groupby("name")[["rem_err", "nat_part", "hetero_part"]].mean().round(4).to_string())
    U = U.merge(D[["M_public"]], left_on="t", right_index=True)
    U["w"] = U.T_proj / U.groupby("t").T_proj.transform("sum")
    U["contrib"] = 200 * U.w * U.e
    C = U.pivot_table(index="t", columns="level", values="contrib", aggfunc="sum")
    C["M_minus_last"] = D.M_public - D.M_public.iloc[-1]
    print(f"\nnational margin error vs the last snapshot (M = {D.M_public.iloc[-1]:.2f}; official final 0.27), split by unit level (pp):")
    print(C.join(D.pct).iloc[np.searchsorted(D.pct.values, [5, 10, 20, 30, 40, 50, 60, 70, 80, 90])].round(2).to_string())
    D.to_csv(out / "peru_check_path.csv")
    U.to_csv(out / "peru_check_units.csv", index=False)


if __name__ == "__main__":
    main(*sys.argv[1:3])


==> anc/code/peru_night.py <==
"""Peru 2026 runoff night (Fujimori vs Sanchez): department-level same-unit swing projection.

Peru's count is observed only by department (25 + 5 abroad regions; poller snapshots with the
ONPE time inferred by vote-sum match). At each snapshot, department d with share x_d of its
tally sheets processed and counted Fujimori/Sanchez votes has swing
  s_d = counted Fujimori two-candidate share - round-1 Fujimori two-candidate share (whole d),
pooled toward the national swing with weight n_d / (n_d + K); the remaining 1 - x_d of the
department is projected at its round-1 share plus the pooled swing, with turnout from its
counted part. Geo rows appear only when a unit changes, so each unit's last state is carried forward.
Uncertainty: department errors by x, calibrated on the night's own errors (in
sample), as for the other nights. Weaker than a section-level model: the counted part of a
department is compared with the whole department's round-1 share.
Usage: python -I peru_night.py <peru2026_r2_derived_dir> <out_dir>
"""
import sys
from pathlib import Path
from statistics import NormalDist

import numpy as np
import pandas as pd

sys.path.insert(0, str(Path(__file__).resolve().parent))  # our own module
import bu_calibrate as bc  # noqa: E402

N = NormalDist()
K = 20000.0


def main(d, out):
    d, out = Path(d), Path(out)
    out.mkdir(parents=True, exist_ok=True)
    G = pd.read_csv(d / "count_path_geo.csv")
    G["t"] = pd.to_datetime(G.t_onpe_utc.fillna(G.t_capture_utc), format="ISO8601").dt.tz_localize(None)
    ref = pd.read_csv(d / "reference.csv").set_index("ubigeo")
    G = G[G.ubigeo.isin(ref.index)]
    r1s = ref.r1_votes_fujimori / (ref.r1_votes_fujimori + ref.r1_votes_sanchez)
    r1t = (ref.r1_votes_fujimori + ref.r1_votes_sanchez).astype(float)
    last = G.sort_values("t").groupby("ubigeo").tail(1).set_index("ubigeo")
    final_share = last.votes_fujimori / (last.votes_fujimori + last.votes_sanchez)
    print(f"departments {G.ubigeo.nunique()}, snapshots {G.snapshot_id.nunique()}; last snapshot processed: "
          f"median {last.pct_actas_processed.median():.1f}%, min {last.pct_actas_processed.min():.1f}%")
    rows, ufr, state = [], [], pd.DataFrame()
    for t, s in G.sort_values("t").groupby("t"):  # rows appear only when a unit changes: carry state forward
        state = pd.concat([state, s.set_index("ubigeo")])
        state = state[~state.index.duplicated(keep="last")]
        s = state.reindex(ref.index)
        x = (s.pct_actas_processed / 100).fillna(0)
        F, S = s.votes_fujimori.fillna(0), s.votes_sanchez.fillna(0)
        n = F + S
        own = np.where(n > 0, F / n.clip(lower=1) - r1s, 0.0)
        nat = (F.sum() / max(n.sum(), 1)) - (r1s * r1t * x).sum() / max((r1t * x).sum(), 1)
        w = n / (n + K)
        sw = w * own + (1 - w) * nat
        ratio = np.where(x > 0, n / (r1t * x).clip(lower=1), np.nan)
        ratio = pd.Series(ratio, index=ref.index).fillna((n.sum() / max((r1t * x).sum(), 1)))
        rem = r1t * (1 - x) * ratio
        Fp = F + rem * (r1s + sw).clip(0, 1)
        Tp = n + rem
        M = 100 * (2 * Fp.sum() / Tp.sum() - 1)
        rows.append({"t": t, "pct": 100 * (x * r1t).sum() / r1t.sum(), "head": 100 * (2 * F.sum() / max(n.sum(), 1) - 1), "M_public": M})
        ufr.append(pd.DataFrame({"t": t, "set": "public", "uf": ref.index, "x": x.values, "share_proj": (Fp / Tp).values,
                                 "T_proj": Tp.values, "share_final": final_share.reindex(ref.index).values}))
    D = pd.DataFrame(rows).drop_duplicates("t").set_index("t").sort_index()
    U = pd.concat(ufr, ignore_index=True).dropna(subset=["share_final"])
    g = bc.err_curve(U)
    print(g[["rms", "n", "mean", "rms_mono"]].round(4).to_string())
    D["sd_own"] = bc.national_sd(U, g)["sd_cons"]["public"]
    D["P_own"] = bc.phi_p(D.M_public, D.sd_own)
    p = pd.read_parquet(d / "prices_1m.parquet")
    p["t"] = p.t_utc.dt.tz_localize(None)
    print("markets:", sorted(p.market.unique())[:20])
    w = p[p.market.str.startswith("winner_")].pivot_table(index="t", columns=["venue", "market"], values="p")
    fu = [c for c in w.columns if "fuj" in c[1].lower()]
    sa = [c for c in w.columns if "san" in c[1].lower()]
    mk = {}
    for v in ("kalshi", "polymarket"):
        a = [c for c in fu if c[0] == v]
        b = [c for c in sa if c[0] == v]
        if a and b:
            mk[v] = w[a[0]] / (w[a[0]] + w[b[0]])
    M = pd.DataFrame(mk)
    M.index = M.index.astype("datetime64[ns]")
    D.index = D.index.astype("datetime64[ns]")
    D = pd.merge_asof(D.reset_index(), M.reset_index(), on="t", direction="backward").set_index("t")
    D.loc[D.index > M.index.max(), list(mk)] = np.nan  # market data end with the price window
    final = float(D.M_public.iloc[-1])
    D.to_csv(out / "peru_r2_night.csv")
    pd.set_option("display.width", 200)
    print(D.iloc[::max(len(D) // 40, 1)].round(3).to_string())
    W = D.dropna(subset=list(mk))
    print("mean log score of P(Fujimori) over the market window:")
    for c in ["P_own", *mk]:
        print(f"  {c:10s} {np.log(W[c].clip(1e-6, 1 - 1e-6)).mean():+.4f} (n={len(W)})")
    for mkn in mk:
        k = (D.M_public.abs() > 0.3) & ((D[mkn] - 0.5).abs() > 0.05) & (D[mkn] > 0.01) & (D[mkn] < 0.99)
        r = ((D.M_public / D[mkn].map(lambda q: N.inv_cdf(q) if 0 < q < 1 else np.nan)).abs() / D.sd_own)[k].dropna()
        print(f"  {mkn}: implied sd / own-curve sd median {r.median():.2f} (p10 {r.quantile(.1):.2f}, p90 {r.quantile(.9):.2f}), n={len(r)}")
    print(f"last projected margin {final:.2f}; note the count was incomplete at the last snapshot")


if __name__ == "__main__":
    main(*sys.argv[1:3])


==> anc/code/pm2022_trades.py <==
"""Polymarket 2022 Brazil presidential markets (legacy FPMM/AMM era) from the Becker dataset.

Markets (Becker markets_*.parquet):
  240587 "Will Luiz da Silva win 2022 Presidential Elections in Brazil?"  FPMM 0x8e4CF080...7F1F
  240588 "Will Jair Bolsonaro win 2022 Presidential Elections in Brazil?" FPMM 0x08d381C9...0E1
Both are USDC-collateralised FPMMs (fpmm_collateral_lookup.json), outcomes ["Yes","No"]
(outcome_index 0 = Yes). There are no CLOB fills for these token ids in trades_*.parquet,
so all activity is AMM trades in legacy_trades_*.parquet. Block times come from
blocks_*.parquet. macOS '._*' files are skipped by the glob '[!.]*'.

Price: FPMMBuy 'amount' is the investment including the fee; FPMMSell 'amount' is the
return net of the fee. price_exec = amount / outcome_tokens (what the trader paid or got
per share, fee included); price_exfee strips the fee. These are average execution prices
along the AMM curve, not marginal quotes. p_lula_yes expresses each trade as an implied
P(Lula) (Lula market: Yes price; No price -> 1 - price; Bolsonaro market: 1 - Yes price,
No price as is), a rough cross-market series, not a quote.

Usage: python -I pm2022_trades.py <becker_polymarket_dir> <out_parquet>
"""
import sys
from pathlib import Path

import duckdb
import pandas as pd

MKTS = {
    "0x8e4cf080b8218d4a0978d383114d04ec81dd7f1f": "lula_win",
    "0x08d381c9d63edc8dfb43ad0ef3bcf850851250e1": "bolsonaro_win",
}


def main(pdir, out):
    p = Path(pdir)
    c = duckdb.connect()
    addrs = ",".join(f"'{a}'" for a in MKTS)
    t = c.sql(f"""
        with t as (
          select block_number, transaction_hash, log_index, lower(fpmm_address) fpmm, trader,
                 cast(amount as double)/1e6 usdc, cast(fee_amount as double)/1e6 fee_usdc,
                 outcome_index, cast(outcome_tokens as double)/1e6 shares, is_buy
          from read_parquet('{p}/legacy_trades/[!.]*.parquet')
          where lower(fpmm_address) in ({addrs}))
        select t.*, b.timestamp block_ts
        from t left join read_parquet('{p}/blocks/[!.]*.parquet') b using (block_number)
        order by block_number, log_index""").df()
    t["market"] = t.fpmm.map(MKTS)
    t["outcome"] = t.outcome_index.map({0: "Yes", 1: "No"})
    t["ts_utc"] = pd.to_datetime(t.block_ts, utc=True)
    t["ts_brt"] = t.ts_utc.dt.tz_convert("America/Sao_Paulo").dt.tz_localize(None)
    t["price_exec"] = t.usdc / t.shares
    t["price_exfee"] = ((t.usdc - t.fee_usdc) / t.shares).where(t.is_buy, (t.usdc + t.fee_usdc) / t.shares)
    yes = t.outcome == "Yes"
    lula = t.market == "lula_win"
    # Lula-Yes and Bolsonaro-No pay if Lula wins; Lula-No and Bolsonaro-Yes pay otherwise
    t["p_lula_implied"] = t.price_exfee.where(lula == yes, 1 - t.price_exfee)
    t.loc[t.shares < 1, "p_lula_implied"] = None  # dust trades (post-resolution redemptions etc.)
    cols = ["market", "ts_utc", "ts_brt", "block_number", "transaction_hash", "log_index", "trader",
            "is_buy", "outcome", "usdc", "fee_usdc", "shares", "price_exec", "price_exfee", "p_lula_implied"]
    t = t[cols]
    t.to_parquet(out, index=False)

    print("rows by market:", t.market.value_counts().to_dict(), "| missing block ts:", t.ts_utc.isna().sum())
    for m, g in t.groupby("market"):
        print(f"\n== {m}: {len(g)} trades, ${g.usdc.sum():,.0f} notional, {g.trader.nunique()} traders,"
              f" {g.ts_brt.min()} -> {g.ts_brt.max()} BRT")
        g = g.set_index("ts_brt")
        print("monthly trades / $:")
        mm = g.resample("MS").agg(n=("usdc", "size"), usd=("usdc", "sum"))
        print(mm[mm.n > 0].round(0).to_string())

    for day, lab in [("2022-10-02", "round 1"), ("2022-10-30", "runoff")]:
        w = t[(t.ts_brt >= f"{day} 00:00") & (t.ts_brt < pd.Timestamp(day) + pd.Timedelta(hours=30))]
        print(f"\n== {lab} {day} 00:00 to +30h BRT: {len(w)} trades, ${w.usdc.sum():,.0f}")
        night = w[(w.ts_brt >= f"{day} 15:00") & (w.ts_brt < pd.Timestamp(day) + pd.Timedelta(hours=26))]
        night = night.set_index("ts_brt")
        b = night.groupby([pd.Grouper(freq="10min"), "market"]).agg(
            n=("usdc", "size"), usd=("usdc", "sum"),
            p_lula_last=("p_lula_implied", "last"),
            p_lula_min=("p_lula_implied", "min"), p_lula_max=("p_lula_implied", "max")).unstack("market")
        b = b[b[("n", "lula_win")].fillna(0) + b[("n", "bolsonaro_win")].fillna(0) > 0]
        print("10-min bins 15:00 to 02:00 BRT (p_lula = implied, fee-stripped average execution price):")
        print(b.round(3).to_string())
        lw = night[night.market == "lula_win"].usdc
        print(f"lula_win 15:00-02:00: {len(lw)} trades, ${lw.sum():,.0f}; largest trade ${lw.max():,.0f}")
        pre = t[t.ts_brt < f"{day} 17:00"].dropna(subset=["p_lula_implied"])
        if len(pre):
            print("last trade before 17:00 BRT:", pre.iloc[-1][["ts_brt", "market", "outcome",
                                                                  "price_exfee", "p_lula_implied"]].to_dict())


if __name__ == "__main__":
    main(*sys.argv[1:])


==> anc/code/polls_clean.py <==
"""Market response to poll releases on one clean sample, split at the first round.

Sample: releases with a grade-A (minute-exact) time, at least 15 earlier polls in the real-time
benchmark (burn-in), windows that do not cross an election night (the event file's responses are
already NaN there). Before 4 Oct the market measure, P(Lula) / (P(Lula) + P(Flavio)) from the
winner contracts, is not the runoff probability the benchmark prices; after it, it is.
Regression: d logit p(window) = b * d logit P_benchmark (no constant), errors clustered by
release day; 90% interval from a cluster bootstrap (1,999 draws). Windows: pre-release drift
(the day before), 1 hour, 2 hours, 1 day, 3 days. Systematic poll error 3 points (2 and 5 as
sensitivity).
Usage: python -I polls_clean.py <poll_events.csv> <out_dir>
"""
import sys
from pathlib import Path

import numpy as np
import pandas as pd

WINDOWS = ["pre_1d", "r1h", "r2h", "r1d", "r3d"]
R1 = pd.Timestamp("2026-10-04 23:59", tz="UTC")


def fit(d, y, x, draws=1999, seed=0):
    d = d.dropna(subset=[y, x])
    if len(d) < 8:
        return dict(b=np.nan, lo=np.nan, hi=np.nan, se=np.nan, n=len(d), days=d.rel_day.nunique())
    b = (d[x] * d[y]).sum() / (d[x] ** 2).sum()
    g = d.assign(xy=d[x] * d[y], xx=d[x] ** 2, u=d[x] * (d[y] - b * d[x])).groupby("rel_day")
    s = g[["xy", "xx", "u"]].sum()
    se = np.sqrt((s.u ** 2).sum()) / s.xx.sum()
    rng = np.random.default_rng(seed)
    k = rng.integers(0, len(s), (draws, len(s)))
    bb = s.xy.values[k].sum(1) / s.xx.values[k].sum(1)
    lo, hi = np.percentile(bb, [5, 95])
    return dict(b=b, se=se, lo=lo, hi=hi, n=len(d), days=len(s))


def main(ev, out):
    out = Path(out)
    out.mkdir(parents=True, exist_ok=True)
    P = pd.read_csv(ev)
    P["t0"] = pd.to_datetime(P.t0, format="ISO8601")
    P = P[(P.release_quality == "A") & (P.n_prior_polls >= 15)]
    P["period"] = np.where(P.t0 <= R1, "before round 1", "runoff campaign")
    rows = []
    for sig in ("s3", "s2", "s5"):
        for (per, ven), d in P.groupby(["period", "venue"]):
            for w in WINDOWS:
                rows.append({"sigma": sig[1], "period": per, "venue": ven, "window": w, **fit(d, w, f"dlogitP_{sig}")})
    T = pd.DataFrame(rows)
    T.to_csv(out / "polls_clean.csv", index=False)
    pd.set_option("display.width", 200)
    base = T[T.sigma == "3"]
    print("sample: grade-A release times, >= 15 prior polls; sigma 3; slope [90% cluster-bootstrap], n events, release days")
    for (per, ven), d in base.groupby(["period", "venue"]):
        print(f"  {per:16s} {ven:10s} " + "  ".join(f"{r.window}: {r.b:+.2f} [{r.lo:+.2f},{r.hi:+.2f}] n={r.n}" for r in d.itertuples()))
    print("\nsensitivity, 1-day slope by systematic poll error:")
    print(T[T.window == "r1d"].pivot_table(index=["period", "venue"], columns="sigma", values="b").round(2).to_string())


if __name__ == "__main__":
    main(*sys.argv[1:3])


==> anc/code/polls_history_benchmark.py <==
"""Was the market's pro-Flavio lean before the runoff consistent with Brazil's polling record?

Benchmarks for P(Lula wins) on each campaign day, from the real-time poll model (mu = poll
margin Lula minus right, pp; P_var its variance; q the daily drift variance):
  P_hist = Phi((mu - b) / sqrt(s^2 + q * days_left + P_var))
with (b, s) the mean and sd of the final-week runoff poll error on the two-party margin
(result minus polls, positive = right underestimated), from
  all       runoffs 2002-2022
  recent    2018 and 2022 (the Bolsonaro era)
  r1_info   b predicted from this year's round-1 error by OLS across 2002-2022 (after the
            round-1 result is known; s = residual sd, floored at 1.5)
Usage: python -I polls_history_benchmark.py <historical_errors_csv> <daily_model_csv> <out_dir>
"""
import math
import sys
from pathlib import Path

import numpy as np
import pandas as pd

Q = 0.2
R1_ERR_2026 = 4.29   # round-1 2026: polls overstated Lula by 4.3 pp of margin (right underestimated)


def Phi(x):
    return 0.5 * (1 + math.erf(x / math.sqrt(2)))


def main(hist_csv, daily_csv, out):
    h = pd.read_csv(hist_csv)
    h = h[h.row_type == "average"].pivot_table(index="year", columns="round", values="err_margin")
    h.columns = ["r1", "r2"]
    print("historical average-poll errors on the margin (positive = right underestimated):")
    print(h.round(2).to_string())
    b_all, s_all = h.r2.mean(), h.r2.std()
    rec = h.loc[[2018, 2022]]
    b_rec, s_rec = rec.r2.mean(), max(rec.r2.std(), 1.5)
    X = np.c_[np.ones(len(h)), h.r1.values]
    beta = np.linalg.lstsq(X, h.r2.values, rcond=None)[0]
    res = h.r2.values - X @ beta
    s_r1 = max(math.sqrt((res ** 2).sum() / (len(h) - 2)), 1.5)
    b_r1 = beta[0] + beta[1] * R1_ERR_2026
    print(f"\nrunoff error: all mean {b_all:.2f} sd {s_all:.2f}; recent mean {b_rec:.2f} sd {s_rec:.2f}; "
          f"corr(r1, r2) {h.r1.corr(h.r2):.2f}; r2 = {beta[0]:.2f} + {beta[1]:.2f} r1 -> 2026 prediction {b_r1:.2f} (sd {s_r1:.2f})")

    D = pd.read_csv(daily_csv, parse_dates=["day"]).set_index("day")
    specs = {"P_hist_all": (b_all, s_all), "P_hist_recent": (b_rec, s_rec), "P_hist_r1info": (b_r1, s_r1),
             "P_nobias_s3": (0.0, 3.0)}
    for name, (b, s) in specs.items():
        D[name] = [Phi((m - b) / math.sqrt(s ** 2 + Q * dl + pv)) for m, dl, pv in zip(D.mu, D.days_left, D.P_var)]
    D.loc[D.index < "2026-10-05", "P_hist_r1info"] = np.nan  # needs the round-1 result
    cols = ["mu", "P_nobias_s3", "P_hist_all", "P_hist_recent", "P_hist_r1info", "kalshi", "polymarket"]
    D[cols].to_csv(Path(out) / "daily_history_benchmark.csv")
    pd.set_option("display.width", 220)
    print("\nlast 25 campaign days:")
    print(D[cols].iloc[-25:].round(3).to_string())
    W = D[(D.index >= "2026-10-08") & (D.index <= "2026-10-24")]
    print("\nmean over 8-24 Oct (runoff polls available):")
    print(W[cols].mean().round(3).to_string())
    for v in ("kalshi", "polymarket"):
        for b in ("P_nobias_s3", "P_hist_all", "P_hist_recent", "P_hist_r1info"):
            d = W[v] - W[b]
            print(f"  {v} minus {b}: mean {d.mean():+.3f}, share of days market below {np.mean(d < 0):.2f}")


if __name__ == "__main__":
    main(*sys.argv[1:4])


==> anc/code/polls_pricing.py <==
"""How did the markets price the polls? Brazil 2026, Lula vs Flavio runoff margin.

Poll model (real time): a local-level Kalman filter on the two-party runoff margin (Lula minus
Flavio, pp), measured at the fieldwork midpoint, with pollster house effects. For each poll the
information set is every poll *released* before it. House effects are shrunk pollster means of
past residuals; (q, tau) are chosen by one-step predictive likelihood over the whole campaign.
  observation variance r_i = 1e4 * DEFF / n_i + tau^2      (pp^2 of margin)
  state: mu_d = mu_{d-1} + eta, var(eta) = q per day
Implied win probability: P = Phi(mu / sigma_t), sigma_t^2 = SIG_ERR^2 + q * days_to_runoff,
SIG_ERR the systematic poll error (sensitivity over several values).

Market: Lula's share of the two finalists, p = P(Lula) / (P(Lula) + P(Flavio)), per venue.

Tests
  E1 event study at exact release times: d logit p over windows from -5 min to +h, on
     (a) the poll's surprise vs the real-time expectation of that poll (pp), and (b) the
     Bayesian-model update of logit P (slope 1 = the market moves as the poll model does).
     HC1, cluster by release day, randomization inference (release times shifted at random).
  E2 placebo windows before release; isolated releases only for short windows.
  E3 daily time series: d logit p on the day's summed model updates (handles overlaps), NW.
  E4 efficiency: does the poll-model gap logit P - logit p predict future market moves? NW.
  E5 implied poll-bias adjustment: m_mkt = sigma_t * Phi^-1(p) - mu; break at the first round.
Usage: python -I polls_pricing.py <cache_dir> <out_dir>
"""
import math
import sys
from pathlib import Path
from statistics import NormalDist

import numpy as np
import pandas as pd

DEFF = 2.0
SHRINK_K = 3.0
RUNOFF = pd.Timestamp("2026-10-25")
R1 = pd.Timestamp("2026-10-04")
SIG_ERRS = (2.0, 3.0, 4.0, 5.0)
SIG_BASE = 3.0
MIN_PRIOR = 15  # burn-in: polls released before the event, so the real-time model has a history
ND = NormalDist()


def Phi(x):
    return 0.5 * (1 + np.vectorize(math.erf)(np.asarray(x, float) / math.sqrt(2)))


def Phinv(p):
    return np.vectorize(lambda v: ND.inv_cdf(min(max(v, 1e-4), 1 - 1e-4)))(np.asarray(p, float))


def logit(p, eps=0.002):
    p = np.clip(np.asarray(p, float), eps, 1 - eps)
    return np.log(p / (1 - p))


def ols(y, X, cluster=None, nw=None):
    X = np.column_stack([np.ones(len(y)), X])
    ok = np.isfinite(y) & np.isfinite(X).all(1)
    y, X = y[ok], X[ok]
    n, k = X.shape
    b = np.linalg.lstsq(X, y, rcond=None)[0]
    e = y - X @ b
    XtXi = np.linalg.pinv(X.T @ X)
    if cluster is not None:
        g = np.asarray(cluster)[ok]
        S = np.zeros((k, k))
        for c in np.unique(g):
            s = (X[g == c] * e[g == c, None]).sum(0)
            S += np.outer(s, s)
        G = len(np.unique(g))
        V = XtXi @ S @ XtXi * G / (G - 1) * (n - 1) / (n - k)
    elif nw is not None:
        S = (X * e[:, None]).T @ (X * e[:, None])
        for L in range(1, nw + 1):
            w = 1 - L / (nw + 1)
            Gm = (X[L:] * e[L:, None]).T @ (X[:-L] * e[:-L, None])
            S += w * (Gm + Gm.T)
        V = XtXi @ S @ XtXi * n / (n - k)
    else:
        V = XtXi @ ((X * e[:, None]).T @ (X * e[:, None])) @ XtXi * n / (n - k)
    return b, np.sqrt(np.diag(V)), n


# ---------------------------------------------------------------- poll model
def kalman(days, y, r, q, d0, d1):
    """Local level on a daily grid d0..d1 (ints). Returns filtered mean/var at d1 and the
    smoothed mean/var at each observation day (RTS)."""
    T = d1 - d0 + 1
    obs = {}
    for d, yi, ri in zip(days, y, r):
        obs.setdefault(d - d0, []).append((yi, ri))
    m, P = 0.0, 400.0
    mf, Pf, mp, Pp = np.zeros(T), np.zeros(T), np.zeros(T), np.zeros(T)
    for t in range(T):
        if t > 0:
            m, P = m, P + q
        mp[t], Pp[t] = m, P
        for yi, ri in obs.get(t, []):
            K = P / (P + ri)
            m, P = m + K * (yi - m), (1 - K) * P
        mf[t], Pf[t] = m, P
    ms, Ps = mf.copy(), Pf.copy()
    for t in range(T - 2, -1, -1):
        C = Pf[t] / Pp[t + 1]
        ms[t] = mf[t] + C * (ms[t + 1] - mp[t + 1])
        Ps[t] = Pf[t] + C ** 2 * (Ps[t + 1] - Pp[t + 1])
    return mf, Pf, ms, Ps


def fit_state(P, q, tau, target_day):
    """Model state using the polls in P (already restricted to the info set): house effects
    from one pass of residuals, then the smoother on house-adjusted margins. Returns the
    smoothed mean and variance of the latent margin at target_day, and the house effects."""
    if len(P) == 0:
        return 0.0, 400.0, {}
    d0 = int(P.day.min())
    d1 = max(int(target_day), int(P.day.max()))
    r = 1e4 * DEFF / P["sample"].values + tau ** 2
    _, _, ms, _ = kalman(P.day.values, P.y.values, r, q, d0, d1)
    res = P.y.values - ms[P.day.values - d0]
    h = pd.Series(res).groupby(P.pollster.values).agg(["sum", "size"])
    house = (h["sum"] / (h["size"] + SHRINK_K)).to_dict()
    yadj = P.y.values - P.pollster.map(house).values
    _, _, ms, Ps = kalman(P.day.values, yadj, r, q, d0, d1)
    k = int(target_day) - d0
    if k < 0:
        return ms[0], Ps[0] + q * (-k), house
    return ms[k], Ps[k], house


def build_polls(cache):
    p = pd.read_csv(cache / "derived" / "polls.csv", parse_dates=["release_utc", "field_start", "field_end"])
    p = p.dropna(subset=["ru_margin2p"]).copy()
    p["y"] = p.ru_margin2p
    mid = p.field_start + (p.field_end - p.field_start) / 2
    p["day"] = (mid.dt.normalize() - pd.Timestamp("2025-11-01")).dt.days.astype(int)
    p["rday"] = (p.release_utc.dt.tz_convert("America/Sao_Paulo").dt.tz_localize(None).dt.normalize()
                 - pd.Timestamp("2025-11-01")).dt.days.astype(int)
    p["sample"] = p["sample"].fillna(p["sample"].median())
    return p.sort_values("release_utc").reset_index(drop=True)


def choose_params(p):
    best = None
    for q in (0.02, 0.05, 0.1, 0.2, 0.4):
        for tau in (0.5, 1.0, 1.5, 2.0, 3.0):
            ll = 0.0
            for i in range(10, len(p)):
                info = p.iloc[:i]
                info = info[info.release_utc < p.release_utc.iloc[i]]
                m, Pv, house = fit_state(info, q, tau, int(p.day.iloc[i]))
                pred = m + house.get(p.pollster.iloc[i], 0.0)
                v = Pv + 1e4 * DEFF / p["sample"].iloc[i] + tau ** 2
                ll += -0.5 * (math.log(2 * math.pi * v) + (p.y.iloc[i] - pred) ** 2 / v)
            if best is None or ll > best[0]:
                best = (ll, q, tau)
    return best


def realtime_updates(p, q, tau):
    rows = []
    for i in range(len(p)):
        t0 = p.release_utc.iloc[i]
        before = p[p.release_utc < t0]
        after = p[p.release_utc <= t0]
        today = int(p.rday.iloc[i])
        m0, P0, house0 = fit_state(before, q, tau, today)
        m1, P1, _ = fit_state(after, q, tau, today)
        mi, Pi, _ = fit_state(before, q, tau, int(p.day.iloc[i]))
        exp_poll = mi + house0.get(p.pollster.iloc[i], 0.0)
        pv = Pi + 1e4 * DEFF / p["sample"].iloc[i] + tau ** 2
        days_left = max((RUNOFF - pd.Timestamp("2025-11-01")).days - today, 0)
        rec = {"i": i, "t0": t0, "pollster": p.pollster.iloc[i], "y": p.y.iloc[i], "exp_poll": exp_poll,
               "surprise": p.y.iloc[i] - exp_poll, "z": (p.y.iloc[i] - exp_poll) / math.sqrt(pv),
               "mu_before": m0, "mu_after": m1, "dmu": m1 - m0, "days_left": days_left,
               "house": house0.get(p.pollster.iloc[i], np.nan), "n_prior_polls": len(before)}
        for s in SIG_ERRS:
            sig = math.sqrt(s ** 2 + q * days_left + P0)
            sig1 = math.sqrt(s ** 2 + q * days_left + P1)
            rec[f"P0_s{s:g}"] = float(Phi(m0 / sig))
            rec[f"P1_s{s:g}"] = float(Phi(m1 / sig1))
            rec[f"dlogitP_s{s:g}"] = float(logit(rec[f"P1_s{s:g}"]) - logit(rec[f"P0_s{s:g}"]))
        rows.append(rec)
    return pd.DataFrame(rows)


# ---------------------------------------------------------------- market
def market(cache):
    x = pd.read_parquet(cache / "derived" / "prices_1m.parquet", columns=["venue", "contract", "ts_utc", "mid", "last", "volume"])
    x = x[x.contract.isin(["winner_lula", "winner_flavio"])]
    out = {}
    for v, g in x.groupby("venue"):
        w = g.pivot_table(index="ts_utc", columns="contract", values="mid", aggfunc="last").sort_index().ffill()
        w = w.dropna()
        s = w.winner_lula / (w.winner_lula + w.winner_flavio)
        s = s[(w.winner_lula + w.winner_flavio) > 0.5]
        out[v] = s
        if v == "kalshi":
            vol = g.pivot_table(index="ts_utc", columns="contract", values="volume", aggfunc="sum").fillna(0).sum(1)
            out["kalshi_volume"] = vol
    return out


def at(s, t, how="before"):
    if how == "before":
        i = s.index.searchsorted(t, side="right") - 1
        return s.iloc[i] if i >= 0 else np.nan
    i = s.index.searchsorted(t, side="left")
    return s.iloc[i] if i < len(s) else np.nan


NIGHTS = [(pd.Timestamp("2026-10-04 19:00", tz="UTC"), pd.Timestamp("2026-10-05 15:00", tz="UTC")),
          (pd.Timestamp("2026-10-25 19:00", tz="UTC"), pd.Timestamp("2026-10-26 15:00", tz="UTC"))]


def crosses_night(a, b):
    return any(a < n1 and b > n0 for n0, n1 in NIGHTS)


WINDOWS = {"r5m": 5, "r15m": 15, "r30m": 30, "r1h": 60, "r2h": 120, "r6h": 360, "r1d": 1440, "r3d": 4320, "r7d": 10080}


def responses(ev, s):
    rows = []
    for _, e in ev.iterrows():
        t0 = e.t0
        base = at(s, t0 - pd.Timedelta(minutes=5))
        rec = {"i": e.i}
        for k, m in WINDOWS.items():
            end = t0 + pd.Timedelta(minutes=m)
            rec[k] = np.nan if crosses_night(t0 - pd.Timedelta(minutes=5), end) else float(logit(at(s, end)) - logit(base))
        rec["placebo_2h_30m"] = float(logit(at(s, t0 - pd.Timedelta(minutes=30))) - logit(at(s, t0 - pd.Timedelta(minutes=120))))
        rec["pre_1d"] = np.nan if crosses_night(t0 - pd.Timedelta(days=1), t0) else float(logit(base) - logit(at(s, t0 - pd.Timedelta(days=1))))
        rec["p_pre"] = base
        rows.append(rec)
    return pd.DataFrame(rows)


def ri_pvalue(ev, s, col_x, window_min, draws=500, seed=0):
    """Randomization inference: shift each release by U(1,5) days (random sign), keep surprises."""
    rng = np.random.default_rng(seed)
    x = ev[col_x].values
    real = []
    for _, e in ev.iterrows():
        if crosses_night(e.t0 - pd.Timedelta(minutes=5), e.t0 + pd.Timedelta(minutes=window_min)):
            real.append(np.nan); continue
        b = at(s, e.t0 - pd.Timedelta(minutes=5))
        real.append(float(logit(at(s, e.t0 + pd.Timedelta(minutes=window_min))) - logit(b)))
    real = np.array(real)
    ok = np.isfinite(real) & np.isfinite(x)
    b_real = np.polyfit(x[ok], real[ok], 1)[0]
    sims = []
    for _ in range(draws):
        shift = rng.uniform(1, 5, len(ev)) * rng.choice([-1, 1], len(ev))
        r = []
        for (_, e), sh in zip(ev.iterrows(), shift):
            t = e.t0 + pd.Timedelta(seconds=int(sh * 86400))
            if crosses_night(t - pd.Timedelta(minutes=5), t + pd.Timedelta(minutes=window_min)):
                r.append(np.nan); continue
            b = at(s, t - pd.Timedelta(minutes=5))
            r.append(float(logit(at(s, t + pd.Timedelta(minutes=window_min))) - logit(b)))
        r = np.array(r)
        k = np.isfinite(r) & np.isfinite(x)
        sims.append(np.polyfit(x[k], r[k], 1)[0])
    sims = np.array(sims)
    return b_real, float((np.abs(sims) >= abs(b_real)).mean()), float(np.percentile(sims, 2.5)), float(np.percentile(sims, 97.5))


def main(cache, out):
    cache, out = Path(cache), Path(out)
    out.mkdir(parents=True, exist_ok=True)
    pd.set_option("display.width", 220)
    p = build_polls(cache)
    ll, q, tau = choose_params(p)
    print(f"polls with a runoff question: {len(p)}; chosen q={q} pp^2/day, tau={tau} pp (pred. loglik {ll:.1f})")
    ev = realtime_updates(p, q, tau)
    ev = ev.merge(p[["release_exact", "release_quality", "sample"]], left_on="i", right_index=True)
    print(f"surprise vs real-time expectation: mean {ev.surprise.mean():.2f} pp, sd {ev.surprise.std():.2f}, "
          f"sd(z) {ev.z.std():.2f}; model update dmu sd {ev.dmu.std():.2f} pp")
    mk = market(cache)

    all_rows = []
    for v in ("kalshi", "polymarket"):
        s = mk[v]
        r = responses(ev, s)
        d = ev.merge(r, on="i")
        d["venue"] = v
        # other releases within 2 hours on either side
        t = d.t0.values
        d["n_within2h"] = [int(((np.abs((t - ti).astype("timedelta64[m]").astype(float)) <= 120)).sum() - 1) for ti in t]
        d["rel_day"] = d.t0.dt.tz_convert("America/Sao_Paulo").dt.date.astype(str)
        all_rows.append(d)
    E = pd.concat(all_rows, ignore_index=True)
    E.to_csv(out / "poll_events.csv", index=False)

    print("\n== E1: d logit(p) from -5 min to +h on the poll surprise (pp) and on the model's d logit P ==")
    rows = []
    for v in ("kalshi", "polymarket"):
        d = E[(E.venue == v) & E.release_exact & (E.t0 < "2026-10-24 12:00") & (E.n_prior_polls >= MIN_PRIOR)]
        for k in list(WINDOWS) + ["placebo_2h_30m", "pre_1d"]:
            for xcol in ("surprise", f"dlogitP_s{SIG_BASE:g}"):
                b, se, n = ols(d[k].values, d[[xcol]].values, cluster=d.rel_day.values)
                rows.append({"venue": v, "window": k, "x": xcol, "slope": b[1], "se_cl": se[1], "n": n})
    T = pd.DataFrame(rows)
    T.to_csv(out / "e1_slopes.csv", index=False)
    print(T.pivot_table(index=["venue", "window"], columns="x", values=["slope", "se_cl"]).round(3)
          .reindex(columns=["slope", "se_cl"], level=0).to_string())

    print("\n== E2: isolated releases (no other release within 2h), short windows ==")
    for v in ("kalshi", "polymarket"):
        d = E[(E.venue == v) & E.release_exact & (E.n_within2h == 0) & (E.t0 < "2026-10-24 12:00") & (E.n_prior_polls >= MIN_PRIOR)]
        for k in ("r15m", "r30m", "r1h", "r2h", "placebo_2h_30m"):
            b, se, n = ols(d[k].values, d[[f"dlogitP_s{SIG_BASE:g}"]].values, cluster=d.rel_day.values)
            print(f"{v} {k}: slope on model d logit P {b[1]:.3f} ({se[1]:.3f}), n={n}")

    print("\n== E1 randomization inference (release times shifted by 1-5 days), model update regressor ==")
    for v in ("kalshi", "polymarket"):
        d = E[(E.venue == v) & E.release_exact & (E.t0 < "2026-10-24 12:00") & (E.n_prior_polls >= MIN_PRIOR)].reset_index(drop=True)
        for k, m in (("r2h", 120), ("r1d", 1440)):
            b, pv, lo, hi = ri_pvalue(d, mk[v], f"dlogitP_s{SIG_BASE:g}", m, draws=300)
            print(f"{v} {k}: slope {b:.3f}, RI p={pv:.3f}, null 95% [{lo:.3f}, {hi:.3f}]")

    # E3 daily time series
    print("\n== E3 daily: d logit p (BRT day) on the sum of the day's model updates (NW 5) ==")
    for v in ("kalshi", "polymarket"):
        s = mk[v]
        daily = s.tz_convert("America/Sao_Paulo").resample("1D").last().dropna()
        dl = pd.Series(logit(daily.values), index=daily.index.tz_localize(None).normalize()).diff()
        upd = ev[ev.n_prior_polls >= MIN_PRIOR].assign(day=ev.t0.dt.tz_convert("America/Sao_Paulo").dt.tz_localize(None).dt.normalize()) \
                .groupby("day")[f"dlogitP_s{SIG_BASE:g}"].sum()
        X = pd.concat([dl.rename("dl"), upd.reindex(dl.index).fillna(0).rename("u"),
                       upd.reindex(dl.index).fillna(0).shift(1).rename("u_l1"),
                       upd.reindex(dl.index).fillna(0).shift(2).rename("u_l2")], axis=1)
        X = X[(X.index >= "2026-01-01") & (X.index < "2026-10-24") & ~X.index.isin(pd.to_datetime(["2026-10-04", "2026-10-05"]))].dropna()
        b, se, n = ols(X.dl.values, X[["u", "u_l1", "u_l2"]].values, nw=5)
        print(f"{v}: same day {b[1]:.3f} ({se[1]:.3f}), lag1 {b[2]:.3f} ({se[2]:.3f}), lag2 {b[3]:.3f} ({se[3]:.3f}), n={n}")

    # E4 / E5: daily model probability vs market
    print("\n== E4 efficiency: d logit p over h days on (logit P_model - logit p) (NW h+3) ==")
    grid = pd.date_range("2026-01-01", "2026-10-24", freq="1D")
    st = []
    for dday in grid:
        t = pd.Timestamp(dday).tz_localize("America/Sao_Paulo") + pd.Timedelta(hours=20)
        info = p[p.release_utc < t.tz_convert("UTC")]
        today = (dday - pd.Timestamp("2025-11-01")).days
        m, Pv, _ = fit_state(info, q, tau, today)
        days_left = (RUNOFF - dday).days
        rec = {"day": dday, "mu": m, "P_var": Pv, "days_left": days_left}
        for sgm in SIG_ERRS:
            rec[f"P_s{sgm:g}"] = float(Phi(m / math.sqrt(sgm ** 2 + q * days_left + Pv)))
        for v in ("kalshi", "polymarket"):
            rec[v] = at(mk[v], t.tz_convert("UTC"))
        st.append(rec)
    D = pd.DataFrame(st).set_index("day")
    D.to_csv(out / "daily_model_vs_market.csv")
    for v in ("kalshi", "polymarket"):
        for sgm in (3.0, 5.0):
            gap = logit(D[f"P_s{sgm:g}"]) - logit(D[v])
            for h in (1, 3, 7):
                dy = pd.Series(logit(D[v])).shift(-h) - logit(D[v])
                y = dy.values if isinstance(dy, pd.Series) else dy
                b, se, n = ols(np.asarray(y, float), np.asarray(gap)[:, None], nw=h + 3)
                print(f"{v} sigma_err={sgm:g} h={h}d: coef {b[1]:.3f} ({se[1]:.3f}), n={n}")

    print("\n== E5 market-implied poll-bias adjustment (pp, Lula minus Flavio): sigma_t * Phinv(p) - mu ==")
    for v in ("kalshi", "polymarket"):
        for sgm in (3.0, 5.0):
            sig = np.sqrt(sgm ** 2 + q * D.days_left + D.P_var)
            D[f"adj_{v}_s{sgm:g}"] = sig * Phinv(D[v]) - D.mu
    cols = [c for c in D.columns if c.startswith("adj_")]
    per = D[cols].groupby(pd.cut(D.index, [pd.Timestamp("2025-12-31"), pd.Timestamp("2026-06-30"), pd.Timestamp("2026-08-31"),
                                           R1, pd.Timestamp("2026-10-24")])).mean()
    print(per.round(2).to_string())
    print("\n daily mu (poll model margin), P_model(sigma 3/5), markets, last 30 days:")
    print(D[["mu", "P_s3", "P_s5", "kalshi", "polymarket"]].iloc[-30:].round(3).to_string())
    for v in ("kalshi", "polymarket"):
        y = D[f"adj_{v}_s3"]
        win = y[(y.index >= "2026-08-15") & (y.index < "2026-10-24")]
        post = (win.index > R1).astype(float)
        b, se, n = ols(win.values, post[:, None], nw=7)
        print(f"{v}: bias adjustment before R1 (from Aug 15) {b[0]:.2f}, change after R1 {b[1]:.2f} ({se[1]:.2f}) pp, n={n}")


if __name__ == "__main__":
    main(*sys.argv[1:3])


==> anc/code/polls_robustness.py <==
"""Robustness of the poll event study (inputs: poll_events.csv from polls_pricing.py).

R1 sigma sensitivity   1-day slope on the model update dlogitP under sigma = 2..5 pp
R2 continuation        does the market keep moving after day 1? (r3d - r1d, r7d - r1d on dlogitP)
R3 heterogeneity       interactions of dlogitP with pollster traits known at release:
                       round-1 accuracy (runoff period), log sample size, release-time quality,
                       days to the election, legacy pollster (Datafolha, Quaest)
Clustered by release day. Venue by venue.
Usage: python -I polls_robustness.py <poll_events_csv> <pollster_accuracy_csv> <out_dir>
"""
import sys
from pathlib import Path

import numpy as np
import pandas as pd

RUNOFF_START = pd.Timestamp("2026-10-05", tz="UTC")
LEGACY = {"Datafolha", "Quaest"}


def ols_cl(y, X, cl):
    X = np.column_stack([np.ones(len(y)), X])
    b = np.linalg.lstsq(X, y, rcond=None)[0]
    u = y - X @ b
    XtXi = np.linalg.pinv(X.T @ X)
    meat = np.zeros((X.shape[1],) * 2)
    for g in np.unique(cl):
        s = X[cl == g].T @ u[cl == g]
        meat += np.outer(s, s)
    G = len(np.unique(cl))
    V = XtXi @ meat @ XtXi * G / max(G - 1, 1)
    return b, np.sqrt(np.diag(V))


def fit(d, y, xs):
    d = d.dropna(subset=[y] + xs)
    b, se = ols_cl(d[y].values, d[xs].values, d.rel_day.values)
    return {"n": len(d), **{f"b_{x}": b[i + 1] for i, x in enumerate(xs)}, **{f"se_{x}": se[i + 1] for i, x in enumerate(xs)}}


def main(ev_csv, acc_csv, out):
    out = Path(out)
    E = pd.read_csv(ev_csv, parse_dates=["t0"])
    E = E[E.n_prior_polls >= 15].copy()
    acc = pd.read_csv(acc_csv).set_index("pollster")
    rows = []
    for v, d in E.groupby("venue"):
        for s in (2, 3, 4, 5):
            rows.append({"test": "R1", "venue": v, "spec": f"r1d ~ dlogitP_s{s}", **fit(d, "r1d", [f"dlogitP_s{s}"])})
        d = d.assign(c3=d.r3d - d.r1d, c7=d.r7d - d.r1d if "r7d" in d else np.nan)
        for y in ("c3", "c7"):
            rows.append({"test": "R2", "venue": v, "spec": f"{y} ~ dlogitP_s3", **fit(d, y, ["dlogitP_s3"])})
        x = d.dlogitP_s3
        d = d.assign(i_logn=x * (np.log(d["sample"]) - np.log(d["sample"]).mean()),
                     i_gradeA=x * (d.release_quality == "A"),
                     i_late=x * (d.days_left <= 21),
                     i_legacy=x * d.pollster.isin(LEGACY))
        for k in ("i_logn", "i_gradeA", "i_late", "i_legacy"):
            rows.append({"test": "R3", "venue": v, "spec": f"r1d ~ dlogitP_s3 + {k}", **fit(d, "r1d", ["dlogitP_s3", k])})
        r = d[d.t0 >= RUNOFF_START].copy()
        r["r1acc"] = -r.pollster.map(acc.first_round_err.abs())
        r = r.dropna(subset=["r1acc"])
        r["i_r1acc"] = r.dlogitP_s3 * (r.r1acc - r.r1acc.mean())
        rows.append({"test": "R3", "venue": v, "spec": "runoff: r1d ~ dlogitP_s3 + i_r1acc", **fit(r, "r1d", ["dlogitP_s3", "i_r1acc"])})
        rows.append({"test": "R3", "venue": v, "spec": "runoff only: r1d ~ dlogitP_s3", **fit(r, "r1d", ["dlogitP_s3"])})
    R = pd.DataFrame(rows)
    R.to_csv(out / "robustness.csv", index=False)
    pd.set_option("display.width", 250)
    for t, g in R.groupby("test"):
        print(f"\n{t}")
        print(g.drop(columns="test").dropna(axis=1, how="all").round(4).to_string(index=False))


if __name__ == "__main__":
    main(*sys.argv[1:4])


==> anc/code/romania_night.py <==
"""Romania 2025 runoff night (Dan vs Simion) with the Brazil machinery.

Precincts are mapped onto the bu_projection schema: county (diaspora = one region) as SG_UF,
locality (diaspora: country) as mun, Dan as v_13 and Simion as v_22, the same precinct's
round-1 Dan and Simion votes as the reference. A precinct is public LAG minutes after its
report entered the AEP system (created_at; latest version, see the data notes). Uncertainty is
calibrated on the night's own errors (in sample, an upper bound on what was knowable), the
yardstick used for the Brazil nights in Table 2 of the draft.
Usage: python -I romania_night.py <romania2025_r2_derived_dir> <out_dir> [lag_minutes]
"""
import sys
from pathlib import Path
from statistics import NormalDist

import numpy as np
import pandas as pd

sys.path.insert(0, str(Path(__file__).resolve().parent))  # our own modules
import bu_calibrate as bc  # noqa: E402
import bu_projection as bp  # noqa: E402

N = NormalDist()


def main(d, out, lag=5):
    d, out = Path(d), Path(out)
    out.mkdir(parents=True, exist_ok=True)
    lag = float(lag)
    g = pd.read_csv(d / "count_path_geo.csv")
    ref = pd.read_csv(d / "reference.csv").set_index("precinct_key")
    r2 = pd.DataFrame({
        "SG_UF": g.precinct_county_name.values,
        "mun": np.where(g.diaspora, g.uat_key, g.precinct_county_name + "|" + g.uat_siruta.astype(str)),
        "v_13": g.votes_dan.values, "v_22": g.votes_simion.values,
        "l1": g.precinct_key.map(ref.r1_votes_dan).fillna(0).values,
        "f1": g.precinct_key.map(ref.r1_votes_simion).fillna(0).values,
        "matched": g.precinct_key.isin(ref.index).values,
        "QT_APTOS": g.registered_permanent_list.values,
        "vis": pd.to_datetime(g.t_utc).dt.tz_localize(None) + pd.Timedelta(minutes=lag)})
    final = 100 * (2 * r2.v_13.sum() / (r2.v_13.sum() + r2.v_22.sum()) - 1)
    fu = r2.groupby("SG_UF")[["v_13", "v_22"]].sum()
    final_uf = fu.v_13 / (fu.v_13 + fu.v_22)
    n_uf = r2.groupby("SG_UF").size()
    print(f"precincts {len(r2):,}, matched {r2.matched.mean():.4f}; final Dan-Simion margin {final:.2f} pp (precincts only)")
    grid = pd.date_range("2025-05-18 17:00", "2025-05-19 02:00", freq="1min")
    rows, ufr, last = [], [], None
    for t in grid:
        seen = (r2.vis <= t).values
        ns = int(seen.sum())
        rec = {"t": t, "n": ns, "pct": 100 * ns / len(r2),
               "head": 100 * (2 * r2.v_13[seen].sum() / max(r2.v_13[seen].sum() + r2.v_22[seen].sum(), 1) - 1) if ns else np.nan}
        if ns:
            if last is None or last[0] != ns:
                M, U = bp.project(r2, seen)
                last = (ns, M, U)
            M, U = last[1], last[2]
            rec["M_public"] = M
            x = pd.Series(seen).groupby(r2.SG_UF.values).sum() / n_uf
            ufr.append(pd.DataFrame({"t": t, "set": "public", "uf": U.index, "x": x.reindex(U.index).values,
                                     "share_proj": (U.L / U["T"]).values, "T_proj": U["T"].values,
                                     "share_final": final_uf.reindex(U.index).values}))
        rows.append(rec)
    D = pd.DataFrame(rows).set_index("t")
    U = pd.concat(ufr, ignore_index=True)
    gcurve = bc.err_curve(U)
    print("in-sample error curve (county two-candidate share):")
    print(gcurve[["rms", "n", "mean", "rms_mono"]].round(4).to_string())
    D["sd_own"] = bc.national_sd(U, gcurve)["sd_cons"]["public"]
    D["P_own"] = bc.phi_p(D.M_public, D.sd_own)
    p = pd.read_parquet(d / "prices_1m.parquet")
    p["t"] = p.t_utc.dt.tz_localize(None)
    w = p[p.market.isin(["winner_dan", "winner_simion"])].pivot_table(index="t", columns=["venue", "market"], values="p")
    mk = pd.DataFrame({v: w[(v, "winner_dan")] / (w[(v, "winner_dan")] + w[(v, "winner_simion")]) for v in ("kalshi", "polymarket")})
    D = D.join(mk)
    D.to_csv(out / f"romania_r2_night_lag{int(lag)}.csv")
    pd.set_option("display.width", 200)
    print(D.loc["2025-05-18 17:30":"2025-05-19 00:30", ["pct", "head", "M_public", "sd_own", "P_own", "kalshi", "polymarket"]].iloc[::10].round(3).to_string())
    W = D.loc["2025-05-18 18:05":"2025-05-19 00:00"]
    print("\nmean log score of P(Dan), 18:05-00:00 UTC:")
    for c in ("P_own", "kalshi", "polymarket"):
        q = W[c].clip(1e-6, 1 - 1e-6).dropna()
        print(f"  {c:10s} {np.log(q).mean():+.4f} (n={len(q)})")
    print("first time P(Dan) >= threshold and stays:")
    for c in ("P_own", "kalshi", "polymarket"):
        q = D.loc["2025-05-18 17:00":"2025-05-19 02:00", c].dropna()
        print(f"  {c:10s} " + "  ".join(f"{thr}: {bc.first_perm(q, thr)}" for thr in (0.5, 0.9, 0.99)))
    D["bin"] = pd.cut(D.pct, [0, 2, 5, 10, 20, 35, 50, 70, 90])
    for mkn in ("kalshi", "polymarket"):
        k = (D.M_public.abs() > 0.3) & ((D[mkn] - 0.5).abs() > 0.05) & (D[mkn] > 0.01) & (D[mkn] < 0.99) & (D.index >= "2025-05-18 18:05")
        D[f"imp_{mkn}"] = (D.M_public / D[mkn].map(lambda x: N.inv_cdf(x) if 0 < x < 1 else np.nan)).abs().where(k)
        r = (D[f"imp_{mkn}"] / D.sd_own).dropna()
        print(f"  {mkn}: implied sd / own-curve sd median {r.median():.2f} (p10 {r.quantile(.1):.2f}, p90 {r.quantile(.9):.2f}), n={len(r)}")
    print(D.groupby("bin", observed=True).agg(kalshi_sd=("imp_kalshi", "median"), pm_sd=("imp_polymarket", "median"),
                                              model_sd=("sd_own", "median"), abs_M=("M_public", lambda x: x.abs().median()),
                                              head=("head", "median"), n=("imp_kalshi", "count")).round(2).to_string())


if __name__ == "__main__":
    main(*sys.argv[1:4])


==> anc/code/romania_transfer.py <==
"""Romania 2025 runoff night (Dan vs Simion): transfer-aware real-time projection.

The same-unit swing projection of romania_night.py uses only Dan's and Simion's round-1 votes as
the reference, but the finalists had 62% of the round-1 vote; where the eliminated candidates'
voters went decides the runoff. This projection estimates the transfers from the precincts
counted so far and applies them to the precincts not yet counted.

Model (domestic precincts and diaspora precincts fitted separately). For precinct i,
  y_i = Dan share of the Dan+Simion runoff vote,
  x_i = round-1 shares of the valid vote: Dan, Simion, Antonescu, Ponta, Lasconi, others (sum 1),
  y_i = x_i' b_c(i) + a_l(i) + e_i,  weighted by runoff Dan+Simion votes.
b_j is the share of candidate j's round-1 voters (plus the new voters they bring along) that goes
to Dan. Hierarchy, all by precision-weighted ridge (K in votes; Q = round-1 vote-weighted Gram
matrix per vote, known before the night):
  segment  b_N = argmin sum w (y - x'b)^2 + K0 (b - b0)' Q (b - b0), prior b0 = (1, 0, .5, .5, .5, .5)
           (finalists keep their voters, the rest split evenly)
  county   b_c, the same with b_N as prior and weight K_C (diaspora: country)
  locality a_l = shrunk mean residual, sum w r / (sum w + K_L) (domestic only)
Runoff Dan+Simion votes of an uncounted precinct = round-1 valid votes x ratio, ratio pooled
locality -> county -> segment as in bu_projection. Variants (domestic segment only):
  transfer_urban  adds urban (municipality, town, Bucharest) x round-1 shares, ex ante: towns and
                  cities report later than communes and their voters transferred differently
  transfer_full   transfer_urban plus the precinct's turnout change log(runoff / round-1 voters),
                  with runoff voters as the base of the vote total; needs per-precinct turnout at
                  the close of polls, which AEP publishes live (the PV's `voters` is the proxy here)
(An earlier variant with precinct size and round-1 turnout as covariates did no better than
"transfer" and was dropped.)
Benchmark "old": bu_projection.project with Dan and Simion round-1 votes as the reference (the
romania_night.py model).

Visibility: a precinct is public LAG minutes after t_utc (time its report entered AEP's system).
Uncertainty: bu_calibrate.err_curve / national_sd on the night's own county errors (in sample);
"_cal2d": the county curve estimated separately by national % of domestic precincts counted.
Statistics (to 00:30 UTC; Kalshi's book empties after ~00:40): ratio = median over minutes of
|M|/|Phi^-1(p)|/sd with |M|>0.3, |p-0.5|>0.05, 0.01<p<0.99; mean log score of P(Dan); first
minute P(Dan) stays >= 0.9 / 0.99 (17:00-00:30).
Usage: python -I romania_transfer.py <romania2025_r2_derived_dir> <out_dir>
"""
import sys
from pathlib import Path
from statistics import NormalDist

import numpy as np
import pandas as pd

sys.path.insert(0, str(Path(__file__).resolve().parent))  # our own modules
import bu_calibrate as bc  # noqa: E402
import bu_projection as bp  # noqa: E402

N = NormalDist()
K0, K_C, K_L = 20000.0, 20000.0, 2000.0
MAIN = ["dan", "simion", "antonescu", "ponta", "lasconi"]
OTHER = ["terhes", "sandru", "popescu", "predoiu", "banumuscel", "funeriu"]
B0 = np.array([1.0, 0.0, 0.5, 0.5, 0.5, 0.5])
GRID = ("2025-05-18 17:00", "2025-05-19 00:30")
END = "2025-05-19 00:30"
STARTS = ("2025-05-18 18:05", "2025-05-18 18:17")
LAGS = (0, 5, 15)


def load(d):
    g = pd.read_csv(d / "count_path_geo.csv")
    ref = pd.read_csv(d / "reference.csv").set_index("precinct_key").reindex(g.precinct_key)
    X = np.column_stack([ref[f"r1_votes_{c}"].values for c in MAIN] + [ref[[f"r1_votes_{c}" for c in OTHER]].sum(axis=1).values])
    v1 = ref.r1_valid_votes.values.astype(float)
    df = pd.DataFrame({
        "SG_UF": g.precinct_county_name.values,
        "mun": np.where(g.diaspora, g.uat_key, g.precinct_county_name + "|" + g.uat_siruta.astype(str)),
        "country": np.where(g.diaspora, g.uat_key, "RO"),
        "dia": g.diaspora.values.astype(bool),
        "v_13": g.votes_dan.values, "v_22": g.votes_simion.values,
        "l1": ref.r1_votes_dan.values, "f1": ref.r1_votes_simion.values,
        "matched": ref.r1_valid_votes.notna().values,
        "QT_APTOS": g.registered_permanent_list.values,
        "v1": v1, "voters2": g.voters.values.astype(float), "voters1": ref.r1_voters.values.astype(float),
        "reg1": ref.r1_registered_permanent_list.values.astype(float),
        "urban": (~g.diaspora & g.uat_name.str.match(r"^(MUNICIPIUL|ORAŞ|BUCUREŞTI)")).values,
        "t_utc": pd.to_datetime(g.t_utc).dt.tz_localize(None), "version": g.report_version.values})
    S = X / np.maximum(X.sum(1, keepdims=True), 1)
    return df, S


class Transfer:
    """Transfer regression for one segment (domestic or diaspora)."""

    def __init__(self, df, S, idx, county, loc, turnout, cov=False, urban=False):
        self.idx = idx
        self.turn = turnout
        Z = S[idx]
        w1 = df.v1.values[idx]
        extra = []
        if cov:  # ex-ante precinct covariates: size and round-1 turnout (counting order follows them)
            extra += [np.log(np.maximum(w1, 1)),
                      np.log(np.clip(df.voters1.values[idx] / np.maximum(df.reg1.values[idx], 1), 0.05, 3))]
        if urban:  # transfers differ in towns and cities (counted later) from communes: urban x shares
            u = df.urban.values[idx].astype(float)
            extra += [u * S[idx][:, j] for j in range(S.shape[1])]
        if turnout:  # turnout change, known at the close of polls
            extra.append(np.log(np.maximum(df.voters2.values[idx], 1) / np.maximum(df.voters1.values[idx], 1)))
        for z in extra:
            Z = np.column_stack([Z, z - np.average(z, weights=w1)])
        self.Z = Z
        self.b0 = np.r_[B0, np.zeros(len(extra))]
        self.Q = (Z * w1[:, None]).T @ Z / w1.sum()  # round-1 Gram per vote: ex ante
        self.y = (df.v_13.values[idx] / np.maximum(df.v_13.values[idx] + df.v_22.values[idx], 1)).astype(float)
        self.T2 = (df.v_13.values[idx] + df.v_22.values[idx]).astype(float)
        self.c_code, self.c_names = pd.factorize(county[idx])
        self.l_code, _ = pd.factorize(loc[idx]) if loc is not None else (None, None)
        self.base = df.voters2.values[idx] if turnout else w1  # vote-total base for uncounted precincts
        self.mun_code, _ = pd.factorize(df.mun.values[idx])
        self.uf_code, _ = pd.factorize(df.SG_UF.values[idx])

    def project(self, seen_seg):
        """Projected Dan share and Dan+Simion total for every precinct of the segment."""
        s = seen_seg
        Z, y, w = self.Z, self.y, self.T2
        k = Z.shape[1]
        ws = np.where(s, w, 0.0)
        A = (Z * ws[:, None]).T @ Z + K0 * self.Q
        bN = np.linalg.solve(A, (Z * ws[:, None]).T @ y + K0 * self.Q @ self.b0)
        nc = len(self.c_names)
        G = np.zeros((nc, k, k))
        np.add.at(G, self.c_code, ws[:, None, None] * Z[:, :, None] * Z[:, None, :])
        h = np.zeros((nc, k))
        np.add.at(h, self.c_code, (ws * y)[:, None] * Z)
        A_c = G + K_C * self.Q[None]
        bC = np.linalg.solve(A_c, (h + K_C * (self.Q @ bN)[None])[:, :, None])[:, :, 0]
        pred = (Z * bC[self.c_code]).sum(1)
        if self.l_code is not None:
            r = np.where(s, y - pred, 0.0)
            num = np.bincount(self.l_code, ws * r)
            den = np.bincount(self.l_code, ws) + K_L
            pred = pred + (num / den)[self.l_code]
        share = np.where(s, y, np.clip(pred, 0, 1))
        # Dan+Simion total: base x ratio pooled locality -> county -> segment
        bs = np.where(s, self.base, 0.0)
        nat = ws.sum() / max(bs.sum(), 1) if ws.sum() > 0 else np.nan
        if not np.isfinite(nat):
            nat = 0.97 if self.turn else 1.15  # placeholder before anything is counted; overwritten below
        tc = np.bincount(self.uf_code, ws)
        rc = np.where(tc > 0, tc / np.maximum(np.bincount(self.uf_code, bs), 1), nat)
        wc = tc / (tc + 20000.0)
        ratio_c = wc * rc + (1 - wc) * nat
        tm = np.bincount(self.mun_code, ws)
        rm = np.where(tm > 0, tm / np.maximum(np.bincount(self.mun_code, bs), 1), 0)
        mu = pd.Series(self.uf_code).groupby(self.mun_code).first().values
        wm = tm / (tm + 2000.0)
        ratio_m = wm * rm + (1 - wm) * ratio_c[mu]
        T = np.where(s, w, self.base * ratio_m[self.mun_code])
        return share, T, bN


def transfer_project(df, segs, seen):
    share, T = np.zeros(len(df)), np.zeros(len(df))
    coefs = {}
    for name, m in segs.items():
        sh, tt, bN = m.project(seen[m.idx])
        share[m.idx], T[m.idx] = sh, tt
        coefs[name] = bN
    U = pd.DataFrame({"L": share * T, "T": T}).groupby(df.SG_UF.values).sum()
    return 100 * (2 * U.L.sum() / U["T"].sum() - 1), U, coefs


def mask_ratio(D, mk, M, sd):
    p = D[mk]
    k = (D[M].abs() > 0.3) & ((p - 0.5).abs() > 0.05) & (p > 0.01) & (p < 0.99)
    z = p.map(lambda q: N.inv_cdf(q) if 0 < q < 1 else np.nan)
    return ((D[M] / z).abs() / D[sd]).where(k).dropna()


NB = [0, 1, 5, 20, 50, 101]  # % of domestic precincts counted, for the 2-D calibration


def sd_2d(U, natpct):
    """Conservative national sd with the county error curve estimated separately by national
    fraction counted (a county with nothing counted is projected far better once the rest of the
    country is in); monotone in x within each national bin."""
    U = U.assign(b=pd.cut(U.x, bc.BINS, right=False), nb=pd.cut(U.t.map(natpct), NB, right=False),
                 e=U.share_proj - U.share_final)
    g = U.groupby(["nb", "b"], observed=True).e.agg(lambda v: np.sqrt((v ** 2).mean())).rename("rms").reset_index()
    g["rms_mono"] = g.groupby("nb", observed=True).rms.transform(lambda r: r[::-1].cummax()[::-1]).clip(lower=5e-4)
    U = U.merge(g[["nb", "b", "rms_mono"]], on=["nb", "b"], how="left")
    U["w"] = U.T_proj / U.groupby("t").T_proj.transform("sum")
    return (200 * (U.w * U.rms_mono).groupby(U.t).sum()), g


def run_lag(df, S, segs_by_model, lag, mk):
    vis = df.t_utc + pd.Timedelta(minutes=lag)
    final_uf = df.groupby("SG_UF")[["v_13", "v_22"]].sum()
    final_uf = final_uf.v_13 / (final_uf.v_13 + final_uf.v_22)
    n_uf = df.groupby("SG_UF").size()
    grid = pd.date_range(*GRID, freq="1min")
    rows, ufr, cache, coef_rows = [], {m: [] for m in segs_by_model}, {}, []
    for t in grid:
        seen = (vis <= t).values
        ns = int(seen.sum())
        hv = df.v_13[seen].sum(), df.v_22[seen].sum()
        rec = {"t": t, "n": ns, "pct": 100 * ns / len(df), "pct_dom": 100 * seen[~df.dia.values].mean(),
               "head": 100 * (hv[0] - hv[1]) / max(sum(hv), 1) if ns else np.nan}
        x = pd.Series(seen).groupby(df.SG_UF.values).sum() / n_uf
        for model, segs in segs_by_model.items():
            if cache.get(model, (None,))[0] != ns:
                if model == "old":
                    M, U = bp.project(df, seen)
                    cf = None
                else:
                    M, U, cf = transfer_project(df, segs, seen)
                cache[model] = (ns, M, U, cf)
                if cf is not None and model == "transfer":
                    coef_rows.append({"t": t, "pct": rec["pct"], **{f"{sg}_{c}": v for sg, b in cf.items()
                                                                     for c, v in zip(MAIN + ["other"], b)}})
            _, M, U, _ = cache[model]
            rec[f"M_{model}"] = M
            if U is not None:
                ufr[model].append(pd.DataFrame({"t": t, "set": "public", "uf": U.index, "x": x.reindex(U.index).values,
                                                "share_proj": (U.L / U["T"]).values, "T_proj": U["T"].values,
                                                "share_final": final_uf.reindex(U.index).values}))
        rows.append(rec)
    D = pd.DataFrame(rows).set_index("t")
    curves = {}
    for model in segs_by_model:
        U = pd.concat(ufr[model], ignore_index=True)
        g = bc.err_curve(U)
        curves[model] = g
        D[f"sd_{model}"] = bc.national_sd(U, g)["sd_cons"]["public"]
        D[f"P_{model}"] = bc.phi_p(D[f"M_{model}"], D[f"sd_{model}"])
        sd2, g2 = sd_2d(U, D.pct_dom)
        curves[f"{model}_cal2d"] = g2
        D[f"M_{model}_cal2d"] = D[f"M_{model}"]
        D[f"sd_{model}_cal2d"] = sd2
        D[f"P_{model}_cal2d"] = bc.phi_p(D[f"M_{model}"], D[f"sd_{model}_cal2d"])
    D = D.join(mk)
    return D, curves, pd.DataFrame(coef_rows)


def stats(D, models, lag):
    out = []
    srcs = [f"P_{m}" for m in models] + ["kalshi", "polymarket"]
    for start in STARTS:
        W = D.loc[start:END]
        common = W[srcs].dropna()
        for m in models:
            rec = {"lag": lag, "start": start[-5:], "model": m}
            for v in ("kalshi", "polymarket"):
                r = mask_ratio(W, v, f"M_{m}", f"sd_{m}")
                rec[f"ratio_{v}"], rec[f"ratio_{v}_p10"], rec[f"ratio_{v}_p90"], rec[f"n_{v}"] = (
                    r.median(), r.quantile(.1), r.quantile(.9), len(r))
            rec["ls_model"] = float(np.log(common[f"P_{m}"].clip(1e-6, 1 - 1e-6)).mean())
            for v in ("kalshi", "polymarket"):
                rec[f"ls_{v}"] = float(np.log(common[v].clip(1e-6, 1 - 1e-6)).mean())
            rec["n_ls"] = len(common)
            for thr in (0.9, 0.99):
                q = D.loc[GRID[0]:END, f"P_{m}"].dropna()
                rec[f"model_{thr}"] = bc.first_perm(q, thr)
            out.append(rec)
    for v in ("kalshi", "polymarket"):
        q = D.loc[GRID[0]:END, v].dropna()
        for thr in (0.9, 0.99):
            out[0].setdefault(f"{v}_{thr}", bc.first_perm(q, thr))
    return out


def main(d, out):
    d, out = Path(d), Path(out)
    out.mkdir(parents=True, exist_ok=True)
    pd.set_option("display.width", 250)
    df, S = load(d)
    final = 100 * (df.v_13.sum() - df.v_22.sum()) / (df.v_13.sum() + df.v_22.sum())
    print(f"precincts {len(df):,} (diaspora {df.dia.sum()}), matched {df.matched.mean():.4f}; final margin {final:.2f} pp")

    # headline lead path from the national count path (system-entry time, no lag)
    cp = pd.read_csv(d / "count_path.csv")
    cp["t"] = pd.to_datetime(cp.t_utc).dt.tz_localize(None)
    sim = cp.share_dan_of_dan_simion < 0.5
    runs = (sim != sim.shift()).cumsum()
    print("\nheadline leader spells (count_path, t_utc = AEP system entry):")
    for _, r in cp.groupby(runs):
        if len(r) > 3 or sim.loc[r.index[0]]:
            print(f"  {'Simion' if sim.loc[r.index[0]] else 'Dan   '} {r.t.iloc[0]:%H:%M:%S} - {r.t.iloc[-1]:%H:%M:%S} "
                  f"precincts {100 * r.frac_precincts.iloc[0]:.2f}% - {100 * r.frac_precincts.iloc[-1]:.2f}%, "
                  f"valid votes {100 * r.frac_valid_votes_of_final.iloc[0]:.2f}% - {100 * r.frac_valid_votes_of_final.iloc[-1]:.2f}% ({len(r)} rows)")
    nxt = cp[(cp.index > sim[sim].index.max())].iloc[0]
    print(f"  Dan retakes the lead at {nxt.t:%H:%M:%S} UTC, {100 * nxt.frac_precincts:.2f}% of precincts")

    county = np.where(df.dia, df.country, df.SG_UF)
    loc = df.mun.values
    dom, dia = np.where(~df.dia)[0], np.where(df.dia)[0]
    segs_by_model = {
        "old": None,
        "transfer": {"dom": Transfer(df, S, dom, county, loc, False), "dia": Transfer(df, S, dia, county, None, False)},
        "transfer_urban": {"dom": Transfer(df, S, dom, county, loc, False, urban=True),
                           "dia": Transfer(df, S, dia, county, None, False)},
        "transfer_full": {"dom": Transfer(df, S, dom, county, loc, True, urban=True),
                          "dia": Transfer(df, S, dia, county, None, False)},
    }
    p = pd.read_parquet(d / "prices_1m.parquet")
    p["t"] = p.t_utc.dt.tz_localize(None)
    w = p[p.market.isin(["winner_dan", "winner_simion"])].pivot_table(index="t", columns=["venue", "market"], values="p")
    mk = pd.DataFrame({v: w[(v, "winner_dan")] / (w[(v, "winner_dan")] + w[(v, "winner_simion")]) for v in ("kalshi", "polymarket")})
    mk.index = mk.index.astype("datetime64[ns]")

    base_models = list(segs_by_model)
    models = base_models + [f"{m}_cal2d" for m in base_models]
    allst, curves_out = [], []
    for lag in LAGS:
        D, curves, coefs = run_lag(df, S, segs_by_model, lag, mk)
        D.to_csv(out / f"romania_transfer_lag{lag}.csv")
        for m, g in curves.items():
            curves_out.append(g.reset_index().assign(model=m, lag=lag))
        allst += stats(D, models, lag)
        if lag == 5:
            coefs.to_csv(out / "romania_transfer_coefs_lag5.csv", index=False)
            print("\nnational transfer coefficients (share of each round-1 electorate to Dan), lag 5:")
            show = coefs.iloc[np.searchsorted(coefs.pct.values, [0.5, 2, 5, 10, 20, 40, 70, 95])].set_index("t")
            print(show.round(3).to_string())
            print("\nnight path, lag 5 (every 15 min):")
            cols = (["pct", "pct_dom", "head"] + [f"{a}_{m}" for m in base_models for a in ("M", "sd", "P")]
                    + [f"{a}_transfer_urban_cal2d" for a in ("sd", "P")] + ["kalshi", "polymarket"])
            print(D.loc["2025-05-18 17:45":END, cols].iloc[::15].round(3).to_string())
            print("\nnational projection error M - final (pp), lag 5, by % precincts:")
            E = D.assign(b=pd.cut(D.pct, [0, 2, 5, 10, 20, 35, 50, 70, 90, 100]))
            print(E.groupby("b", observed=True).agg(**{f"err_{m}": (f"M_{m}", lambda s: (s - final).abs().median()) for m in base_models},
                                                   **{f"sd_{m}": (f"sd_{m}", "median") for m in models}).round(2).to_string())
    C = pd.concat(curves_out, ignore_index=True)
    C.to_csv(out / "romania_transfer_errcurve.csv", index=False)
    print("\nerror curve (county two-candidate share, RMS by fraction of precincts counted), lag 5:")
    C5 = C[(C.lag == 5) & C.model.isin(base_models)].pivot_table(index="b", columns="model", values=["rms", "mean"],
                                                                  observed=True, sort=False)
    print(C5.round(4).to_string())
    print("2-D calibration (transfer_urban), RMS by national % domestic counted (rows) and county fraction (columns), lag 5:")
    C2 = C[(C.lag == 5) & (C.model == "transfer_urban_cal2d")].pivot_table(index="nb", columns="b", values="rms",
                                                                         observed=True, sort=False)
    print(C2.round(3).to_string())
    R = pd.DataFrame(allst)
    for c in [c for c in R if c.endswith(("_0.9", "_0.99"))]:
        R[c] = pd.to_datetime(R[c]).dt.strftime("%H:%M")
    R.to_csv(out / "romania_transfer_summary.csv", index=False)
    print("\nsummary (windows to 00:30 UTC):")
    print(R[["lag", "start", "model", "ratio_kalshi", "ratio_kalshi_p10", "ratio_kalshi_p90", "n_kalshi", "ratio_polymarket",
             "n_polymarket", "ls_model", "ls_kalshi", "ls_polymarket", "n_ls", "model_0.9", "model_0.99"]].round(3).to_string())
    print("\nmarket first-stay crossings (17:00-00:30):")
    print(R[[c for c in R if c.startswith(("kalshi_0", "polymarket_0"))]].dropna(how="all").to_string())


if __name__ == "__main__":
    main(*sys.argv[1:3])


==> anc/code/runoff_ranges.py <==
"""The 2026 runoff gap as a range of assumptions instead of a point.

The projection's uncertainty is the 2022-calibrated error curve (UF RMS error by fraction counted,
non-increasing), with
  floor   the minimum error per UF (5e-4, 1e-3, 2e-3 of two-party share)
  k       a multiple of the calibrated sd (1, 2, 3, 5)
  tails   normal, or Student t with 5 or 3 degrees of freedom scaled to the same sd.
For each: first minute P(Lula) stays above 0.9 and 0.99, and the mean log score 19:02-21:30.
Market side: the implied-sd ratio |M| / |Phi^-1(p)| / sd (Kalshi, Polymarket; |M| > 0.5,
|p - 0.5| > 0.05, p < 0.99, from 19:02), by thirds of 19:02-21:00, with an allowance c for a
contested or voided result (p' = (p - c/2) / (1 - c), c = 0, 0.02, 0.05).
Usage: python -I runoff_ranges.py <bu_results_dir> <out_dir>
"""
import sys
from pathlib import Path
from statistics import NormalDist

import numpy as np
import pandas as pd
from scipy import stats

sys.path.insert(0, str(Path(__file__).resolve().parent))  # our own modules
import bu_calibrate as bc  # noqa: E402
import night_inference as ni  # noqa: E402

N = NormalDist()


def curve(ss, cn, floor):
    rms = np.sqrt(np.where(cn > 0, ss / np.maximum(cn, 1), np.nan))
    s = pd.Series(rms).bfill().ffill()
    return s[::-1].cummax()[::-1].clip(lower=floor).values


def prob(M, sd, tails):
    z = M / sd
    if tails == "normal":
        return stats.norm.cdf(z)
    df = int(tails[1:])
    return stats.t.cdf(z * np.sqrt(df / (df - 2)), df)  # t scaled to the same sd


def main(res, out):
    res, out = Path(res), Path(out)
    out.mkdir(parents=True, exist_ok=True)
    U22 = pd.read_csv(res / "bu_projection_uf_2022.csv", parse_dates=["t"])
    U26 = pd.read_csv(res / "bu_projection_uf_2026.csv", parse_dates=["t"])
    U22, U26 = U22[U22.set == "public"], U26[U26.set == "public"]
    D = pd.read_csv(res / "tse_projection_vs_market_2026.csv", parse_dates=["t"]).set_index("t")
    SS, CN = ni.calib_stats(U22)
    W = ni.weights(U26)
    D = D.join(W, how="left")
    Wm = D[list(range(ni.NB))].fillna(0).values
    ok = D.P_cons_public.notna().values  # projection defined (domestic sections public)
    rows, rat = [], []
    for floor in (5e-4, 1e-3, 2e-3):
        e = curve(SS.sum().values, CN.sum().values, floor)
        sd = pd.Series(np.where(ok, 200 * Wm @ e, np.nan), index=D.index)
        for k in (1, 2, 3, 5):
            for tails in ("normal", "t5", "t3"):
                P = pd.Series(prob(D.M_public.values, k * sd.values, tails), index=D.index).where(ok)
                q = P.loc["2026-10-25 17:00":"2026-10-26 00:30"].dropna()
                w = P.loc["2026-10-25 19:02":"2026-10-25 21:30"].clip(1e-6, 1 - 1e-6)
                rows.append({"floor": floor, "k": k, "tails": tails,
                             "P_1906": float(P.loc["2026-10-25 19:06"]), "P_1830": float(P.loc["2026-10-25 18:30"]),
                             "cross_0.9": bc.first_perm(q, 0.9), "cross_0.99": bc.first_perm(q, 0.99),
                             "logscore": float(np.log(w).mean())})
        for mk in ("kalshi", "polymarket"):
            for c in (0.0, 0.02, 0.05):
                p = ((D[mk] - c / 2) / (1 - c))
                keep = (D.index >= "2026-10-25 19:02") & (D.M_public.abs() > 0.5) & ((p - 0.5).abs() > 0.05) & (p > 0.01) & (p < 0.99)
                z = p.where(keep).map(lambda x: N.inv_cdf(x) if 0 < x < 1 else np.nan)
                r = (D.M_public.abs() / z.abs() / sd).dropna()
                thirds = [r.loc[a:b].median() for a, b in (("19:02", "19:41"), ("19:42", "20:21"), ("20:22", "21:00"))
                          for a, b in [(f"2026-10-25 {a}", f"2026-10-25 {b}")]]
                rat.append({"floor": floor, "venue": mk, "contest_c": c, "median": r.median(), "p10": r.quantile(.1),
                            "p90": r.quantile(.9), "third1": thirds[0], "third2": thirds[1], "third3": thirds[2], "n": len(r)})
    R, Q = pd.DataFrame(rows), pd.DataFrame(rat)
    R.to_csv(out / "runoff_ranges_projection.csv", index=False)
    Q.to_csv(out / "runoff_ranges_ratio.csv", index=False)
    pd.set_option("display.width", 220)
    for c in ("cross_0.9", "cross_0.99"):
        R[c] = pd.to_datetime(R[c]).dt.strftime("%H:%M")
    print("projection under each assumption (markets: 0.9 at 20:24, 0.99 at 21:00/21:02; log score -0.21/-0.22):")
    print(R.round(4).to_string(index=False))
    print("\nimplied-sd ratio:")
    print(Q.round(2).to_string(index=False))


if __name__ == "__main__":
    main(*sys.argv[1:3])


==> anc/code/signal_strength.py <==
"""Inference by signal strength (Augenblick, Lazarus and Thaler 2025): do the markets overreact
to weak signals and underreact to strong ones?

A signal's Bayesian strength is the change it causes in a benchmark model's log-odds, x. The
market's response is the change in its log-odds, y, over a window starting before the signal.
beta = sum(x y) / sum(x^2) by bin of |x|; beta = 1 is Bayesian, > 1 overinference, < 1
underinference. Continuous version: y = b1 x + b2 x|x| (b2 < 0: response grows less than one for
one with strength).
- Weak signals: every 2026 poll release (benchmark: the real-time poll model's update of logit
  P(Lula), systematic error 3 points; 2 and 5 as sensitivity), market response over one day and
  over three days.
- Strong signals: on each night, the model's log-odds change over each grid interval, the
  market's change from the start of the interval to h after its end (h = 0, 30, 60 minutes).
  Same-interval placebo: the market's change over the interval before (anticipation).
Catch-up control: count news is persistent, so a market still absorbing an earlier strong
signal drifts with the next weak one. Every regression is run with and without the gap
logit P_model - logit p_market at the start of the window (poll model before the release for
polls), so beta measures the response to the new signal net of catch-up. On nights the controls also
include the model's change over the rest of the response window (later signals, which share
the sign of this one and would otherwise be credited to it, most of all to weak ones).
Inference: bootstrap over clusters (release day for polls; night x hour for nights), 999 draws.
Log-odds clipped to probabilities in [0.001, 0.999] (both model and market).
Usage: python -I signal_strength.py <out_dir>
"""
import sys
from pathlib import Path

import numpy as np
import pandas as pd

sys.path.insert(0, str(Path(__file__).resolve().parent))  # our own module
import nights as nt  # noqa: E402

BINS = [0, 0.05, 0.15, 0.5, 1.5, 4, 20]
EX_ANTE = {"BR26 runoff", "BR22 runoff", "BR26 round 1"} | {k for k in nt.NIGHTS if k.startswith("US24")}


def poll_signals(sig="s3", h="r1d"):
    P = pd.read_csv(nt.R / "polls_pricing/poll_events.csv")
    P = P[P.release_exact & P[h].notna() & P[f"dlogitP_{sig}"].notna()]
    return pd.DataFrame({"source": "polls", "venue": P.venue, "x": P[f"dlogitP_{sig}"], "y": P[h],
                         "gap": nt.logit(P[f"P0_{sig}"]) - nt.logit(P.p_pre), "cl": "poll_" + P.rel_day.astype(str)})


def night_signals(h_min):
    out = []
    for name in nt.NIGHTS:
        G, _, step = nt.load(name)
        k = int(pd.Timedelta(minutes=h_min) / step)
        L = G.apply(nt.logit)
        L[G.isna()] = np.nan
        x = L.model.diff().shift(-1)  # model change over (t, t+1]
        for v in [c for c in G.columns if c != "model"]:
            y = L[v].shift(-1 - k) - L[v]
            pre = L[v] - L[v].shift(1)
            out.append(pd.DataFrame({"source": name, "venue": v, "x": x, "y": y, "pre": pre, "gap": L.model - L[v],
                                     "fut": L.model.shift(-1 - k) - L.model.shift(-1),
                                     "cl": name + "_" + G.index.floor("1h").astype(str)}).dropna(subset=["x", "y"]))
    return pd.concat(out, ignore_index=True)


LABELS = [f"[{a:g}, {b:g})" for a, b in zip(BINS[:-1], BINS[1:])]


def betas(S, ycol="y", gap=False):
    """beta by |x| bin from one regression of y on x * 1[bin] (plus the gap), and the continuous fit."""
    ctl = [c for c in ("gap", "fut") if gap and c in S and S[c].notna().any()]
    S = S[(S.x != 0) & S[ycol].notna()].dropna(subset=ctl)
    b = np.digitize(S.x.abs().values, BINS[1:-1])
    X = np.column_stack([S.x.values * (b == j) for j in range(len(LABELS))])
    keep = (X != 0).any(0)
    Z = np.column_stack([X[:, keep], *[S[c].values for c in ctl]])
    beta = np.full(len(LABELS), np.nan)
    beta[keep] = np.linalg.lstsq(Z, S[ycol].values, rcond=None)[0][:keep.sum()]
    g = pd.DataFrame({"beta": beta, "n": np.bincount(b, minlength=len(LABELS))}, index=LABELS)
    C = np.column_stack([S.x, S.x * S.x.abs(), *[S[c] for c in ctl]])
    c = np.linalg.lstsq(C, S[ycol].values, rcond=None)[0]
    return g, c


def boot(S, ycol="y", gap=False, draws=999, seed=0):
    rng = np.random.default_rng(seed)
    cls = S.cl.unique()
    idx = {c: np.where(S.cl.values == c)[0] for c in cls}
    B, C = [], []
    for _ in range(draws):
        take = np.concatenate([idx[c] for c in rng.choice(cls, len(cls))])
        g, c = betas(S.iloc[take], ycol, gap)
        B.append(g.beta)
        C.append(c[:2])
    B = pd.concat(B, axis=1)
    return B.quantile(0.05, axis=1), B.quantile(0.95, axis=1), np.percentile(np.array(C), [5, 95], axis=0)


def report(label, S, ycol="y"):
    rows = []
    for gap in (False, True):
        g, c = betas(S, ycol, gap)
        lo, hi, ci = boot(S, ycol, gap)
        g["lo90"], g["hi90"] = lo, hi
        print(f"\n{label}{', controls' if gap else ''}: n={len(S[S.x != 0])}, clusters={S.cl.nunique()}; "
              f"y = b1 x + b2 x|x|{' + controls' if gap else ''}: b1 {c[0]:.3f} [{ci[0][0]:.3f}, {ci[1][0]:.3f}], "
              f"b2 {c[1]:.3f} [{ci[0][1]:.3f}, {ci[1][1]:.3f}]" + (f", gap {c[2]:.3f}" if gap else ""))
        print(g.round(3).T.to_string())
        rows.append(g.assign(label=label, gap=gap, b1=c[0], b2=c[1], c=c[2] if gap else np.nan))
    return pd.concat(rows)


def main(out):
    out = Path(out)
    out.mkdir(parents=True, exist_ok=True)
    res = []
    for sig, h in (("s3", "r1d"), ("s3", "r3d"), ("s2", "r1d"), ("s5", "r1d")):
        res.append(report(f"polls, sigma {sig[1]}, {h}", poll_signals(sig, h)))
    for h in (30, 60):
        S = night_signals(h)
        res.append(report(f"all nights, h={h}", S))
        res.append(report(f"ex-ante benchmarks (Brazil, US), h={h}", S[S.source.isin(EX_ANTE)]))
        if h == 30:
            for grp, m in {"Brazil runoffs": S.source.isin(["BR26 runoff", "BR22 runoff"]),
                           "US 2024": S.source.str.startswith("US24"),
                           "Romania, Peru, BR round 1": S.source.isin(["RO25 runoff", "PE26 runoff", "BR26 round 1"])}.items():
                res.append(report(f"{grp}, h=30", S[m]))
            res.append(report("all nights, anticipation (market change over the interval before)", S.dropna(subset=["pre"]), "pre"))
    S = night_signals(30)
    P = poll_signals()
    both = pd.concat([P, S.drop(columns=["pre", "fut"])], ignore_index=True)
    res.append(report("polls (1 day) and nights (h=30) pooled", both))
    pd.concat(res).to_csv(out / "signal_strength.csv")


if __name__ == "__main__":
    main(sys.argv[1])


==> anc/code/spotcheck_pm_v1.py <==
"""Spot-check data-api maker legs from the CTF Exchange V1 era (before the
2026-04-28 V2 cutover) against on-chain V1 OrderFilled logs.

Draws N random transactions from the data-api part of pm_trades.parquet with
ts before the cutover, fetches their receipts from a public Polygon RPC, and
decodes V1 OrderFilled(bytes32 indexed orderHash, address indexed maker,
address indexed taker, uint256 makerAssetId, uint256 takerAssetId,
uint256 makerAmountFilled, uint256 takerAmountFilled, uint256 fee).
V1 conventions: taker == exchange marks the aggressor's own order (its maker
field is the aggressor); makerAssetId == 0 means the maker pays USDC (BUY).
Also draws N random V2-era data-api transactions between the rounds and
checks them against V2 OrderFilled logs the same way.

Receipts saved to raw/pm_chain/spotcheck/<tx>.json.
Usage: python -I spotcheck_pm_v1.py <cache_dir> <results_dir> [N]
"""
import json
import sys
from pathlib import Path

import numpy as np
import pandas as pd

sys.path.insert(0, str(Path(__file__).parent))
import fetch_pm_chain  # noqa: E402
from fetch_pm_chain import rpc  # noqa: E402

# publicnode refuses receipts older than its recent window ("Archive requests require a
# personal token"); drpc serves them.
fetch_pm_chain.RPCS[:] = ["https://polygon.drpc.org", "https://polygon-bor-rpc.publicnode.com"]

V1_FILLED = "0xd0a08e8c493f9c94f29311604c9de1b4e8c8d4c06bd0c789af57f2d65bfec0f6"
V2_FILLED = "0xd543adfd945773f1a62f74f0ee55a5e3b9b1a28262980ba90b1a89f2ea84d8ee"
EXCH = {"0xc5d563a36ae78145c45a50134d48a1215220f80a", "0x4bfb41d5b3570defd03c39a9a4d8de6bd8b8982e",
        "0xe2222d279d744050d28e00520010520000310f59", "0xe2222d002000ba0053cef3375333610f64600036",
        "0xe111180000d2663c0091e4f400237545b87b996b"}
CUTOVER = pd.Timestamp("2026-04-28 11:00", tz="UTC")


def decode(rcpt, tokens):
    out = []
    for lg in rcpt["logs"]:
        t0 = lg["topics"][0]
        if t0 not in (V1_FILLED, V2_FILLED) or lg["address"].lower() not in EXCH:
            continue
        h = lg["data"][2:]
        w = [int(h[i:i + 64], 16) for i in range(0, len(h), 64)]
        maker, taker = "0x" + lg["topics"][2][-40:], "0x" + lg["topics"][3][-40:]
        if taker in EXCH:
            continue  # aggressor summary, not a separate fill
        if t0 == V1_FILLED:
            buy = w[0] == 0
            tok = str(w[1] if buy else w[0])
            usdc, toks = (w[2], w[3]) if buy else (w[3], w[2])
        else:
            buy = w[0] == 0
            tok = str(w[1])
            usdc, toks = (w[2], w[3]) if buy else (w[3], w[2])
        if tok not in tokens:
            continue
        out.append({"tx_hash": rcpt["transactionHash"], "maker": maker, "taker": taker, "token_id": tok,
                    "maker_side": "BUY" if buy else "SELL", "size_tokens": toks / 1e6, "price": usdc / toks,
                    "version": "V1" if t0 == V1_FILLED else "V2"})
    return out


def main(cache, res, n=40):
    cache, res = Path(cache), Path(res)
    n = int(n)
    pm = pd.read_parquet(cache / "derived" / "pm_trades.parquet")
    pm["token_id"] = pm.token_id.astype(str)
    tokens = set(pm.token_id.unique())
    da = pm[pm.source == "dataapi"]
    rng = np.random.default_rng(20261029)
    picks = {}
    pre = da[da.ts_utc < CUTOVER].tx_hash.unique()
    btw = da[(da.ts_utc >= pd.Timestamp("2026-10-05 03:00", tz="UTC")) &
             (da.ts_utc < pd.Timestamp("2026-10-25 18:00", tz="UTC"))].tx_hash.unique()
    picks["v1_era"] = rng.choice(pre, size=min(n, len(pre)), replace=False)
    picks["between_rounds_v2"] = rng.choice(btw, size=min(n, len(btw)), replace=False)
    outdir = cache / "raw" / "pm_chain" / "spotcheck"
    outdir.mkdir(parents=True, exist_ok=True)
    report = {}
    for label, txs in picks.items():
        chain_rows = []
        for tx in txs:
            p = outdir / f"{tx}.json"
            if not p.exists():
                p.write_text(json.dumps(rpc("eth_getTransactionReceipt", [tx])))
            chain_rows.extend(decode(json.loads(p.read_text()), tokens))
        c = pd.DataFrame(chain_rows)
        d = da[da.tx_hash.isin(txs)].copy()
        key = ["tx_hash", "maker", "token_id", "maker_side", "sz", "px"]
        for z in (c, d):
            z["sz"] = z.size_tokens.round(4)
            z["px"] = z.price.round(4)
            z["k"] = z.groupby(key).cumcount()
        m = c.merge(d, on=key + ["k"], how="outer", indicator=True, suffixes=("_c", "_d"))
        both = m[m._merge == "both"]
        report[label] = {"txs": int(len(txs)), "chain_fills": int(len(c)), "dataapi_maker_legs": int(len(d)),
                         "matched": int(len(both)), "chain_only": int((m._merge == "left_only").sum()),
                         "dataapi_only": int((m._merge == "right_only").sum()),
                         "aggressor_equal_share": float((both.taker_c == both.taker_d).mean()) if len(both) else None,
                         "versions": c.version.value_counts().to_dict() if len(c) else {}}
    (res / "pm_trades_spotcheck.json").write_text(json.dumps(report, indent=1))
    print(json.dumps(report, indent=1))


if __name__ == "__main__":
    main(*sys.argv[1:])


==> anc/code/table_stage.py <==
"""Market-implied and model standard deviations of the final margin by stage of the count,
2026 runoff and round 1 (the paper's stage table).

Stage: share of sections in the public set (round 1: national file or the UF files' sum,
whichever is ahead). Market-implied sd: |M_t| / |Phi^-1(p_t)|, Kalshi, minutes with
|p - 0.5| > 0.05, 0.01 < p < 0.99 and |M| > 0.5; a minute in which the market favours the other
candidate than the projection has an infinite implied sd (so medians are lower bounds), and the
share of such minutes is reported. Model sd, conservative (common errors):
ex ante (runoff: 2022 runoff; round 1: 2022 round 1 against 2018) and in sample (the night's own
errors). Medians over minutes in each band.
Usage: python -I table_stage.py <bu_results_dir> <out_dir>
"""
import sys
from pathlib import Path
from statistics import NormalDist

import numpy as np
import pandas as pd

sys.path.insert(0, str(Path(__file__).resolve().parent))  # our own module
import bu_calibrate as bc  # noqa: E402

N = NormalDist()
BANDS = [0, 5, 20, 50, 90]


def stage(res, sfx, cal_file, market_file, mcol, winner_sign):
    U = pd.read_csv(res / f"bu_projection_uf_2026{sfx}.csv", parse_dates=["t"])
    U = U[U.set == "public"]
    D = pd.read_csv(res / f"bu_projection_2026{sfx}.csv", parse_dates=["t"]).set_index("t")
    Uc = pd.read_csv(res / cal_file, parse_dates=["t"])
    ex = bc.national_sd(U, bc.err_curve(Uc[Uc.set == "public"]))["sd_cons"]["public"]
    ins = bc.national_sd(U, bc.err_curve(U))["sd_cons"]["public"]
    M = pd.read_csv(res / market_file, parse_dates=["t"]).set_index("t")[mcol]
    D = D.join(ex.rename("sd_ex")).join(ins.rename("sd_in")).join(M.rename("p"))
    keep = ((D.p - 0.5).abs() > 0.05) & (D.p > 0.01) & (D.p < 0.99) & (D.M_public.abs() > 0.5)
    z = D.p.map(lambda q: N.inv_cdf(q) if 0 < q < 1 else np.nan)
    imp = np.where(np.sign(z) == np.sign(D.M_public), (D.M_public / z).abs(), np.inf)
    D["imp"] = pd.Series(imp, index=D.index).where(keep)
    D["wrong"] = np.isinf(D.imp).astype(float).where(keep)
    D["band"] = pd.cut(D.pct_public, BANDS, right=False)
    return D.groupby("band", observed=True).agg(market=("imp", "median"), model_ex_ante=("sd_ex", "median"),
                                                model_in_sample=("sd_in", "median"),
                                                abs_M=("M_public", lambda x: x.abs().median()), minutes=("imp", "count"),
                                                wrong_side=("wrong", "mean"))


def main(res, out):
    res, out = Path(res), Path(out)
    out.mkdir(parents=True, exist_ok=True)
    R2 = stage(res, "", "bu_projection_uf_2022.csv", "tse_projection_vs_market_2026.csv", "kalshi", 1)
    R1 = stage(res, "_1t", "bu_projection_uf_2022_1t.csv", "night_round1_2026.csv", "kalshi", 1)
    T = pd.concat({"runoff": R2, "round 1": R1}, axis=1)
    T.to_csv(out / "table_stage.csv")
    pd.set_option("display.width", 200)
    print(T.round(2).to_string())


if __name__ == "__main__":
    main(*sys.argv[1:3])


==> anc/code/timeline_body_1t.py <==
"""Print publish time (BRT), modified time, title and stripped body of WP posts whose
link contains any of the given substrings.

Usage: python -I timeline_body_1t.py <raw_dir> <maxchars> <substr> [<substr> ...]
"""
import datetime as dt
import html
import json
import re
import sys
from pathlib import Path

BRT = dt.timezone(dt.timedelta(hours=-3))


def brt(s):
    return dt.datetime.fromisoformat(s).replace(tzinfo=dt.timezone.utc).astimezone(BRT).strftime("%H:%M:%S")


raw, n, subs = sys.argv[1], int(sys.argv[2]), sys.argv[3:]
for p in sorted(Path(raw).glob("wp_*.json")):
    for x in json.loads(p.read_text()):
        if any(s in x["link"] for s in subs):
            body = re.sub(r"\s+", " ", html.unescape(re.sub(r"<[^>]+>", " ", x["content"]["rendered"])))
            print(f"### {brt(x['date_gmt'])} (mod {brt(x['modified_gmt'])}) {p.stem[3:]} | {html.unescape(x['title']['rendered'])}\n{x['link']}\n{body[:n]}\n")


==> anc/code/timeline_build_1t.py <==
"""Write the curated first-round (2026-10-04) public-information timeline to CSV.

Rows were read by hand from the raw pages saved under
dados/cache/brazil2026/raw/timeline/1t/ (WordPress API dumps wp_*.json, live-blog
HTML, sitemaps); see the source_url of each row. time_utc is derived (BRT = UTC-3).

Usage: python -I timeline_build_1t.py <out_csv>
"""
import csv
import datetime as dt
import sys

COLS = ["time_brt", "time_utc", "source", "source_url", "event_type", "description",
        "numbers", "timestamp_quality", "notes"]

D = "2026-10-04 "
N = "2026-10-05 "

# (time_brt, source, url, event_type, description, numbers, quality, notes)
ROWS = [
    (D + "12:04:42", "Poder360", "https://www.poder360.com.br/poder-eleicoes-2026/flavio-pede-voto-de-confianca-no-1o-turno-depois-de-votar/",
     "campaign", "Flávio Bolsonaro, after voting in Rio, asks voters for a 'voto de confiança' already in the first round.", "",
     "approx", "Publish time; he voted shortly after 08:00 BRT (g1), so the statement predates the article."),
    (D + "12:15:59", "Poder360", "https://www.poder360.com.br/poder-eleicoes-2026/janja-vota-em-sao-paulo-e-faz-o-l-de-lula/",
     "campaign", "First lady Janja votes in São Paulo and says she only talks about victory for Lula.", "",
     "approx", "Publish time of the report; vote happened earlier."),
    (D + "13:09:00", "Metrópoles", "https://www.metropoles.com/distrito-federal/michelle-vota-e-se-diz-confiante-na-vitoria-de-flavio-e-celina-em-1o-turno",
     "campaign", "Michelle Bolsonaro votes in Brasília and says she is confident Flávio (and Celina Leão) win in the first round.", "",
     "approx", "Publish time from page metadata (13:09 -03:00)."),
    (D + "13:45:35", "Revista Oeste", "https://revistaoeste.com/politica/eleicoes-2026-nao-terao-pesquisa-boca-de-urna-no-1o-turno-entenda/",
     "exit_poll", "Press reports there will be NO exit poll (boca de urna) in the 2026 first round, as in 2022: fast official count and high cost; TSE results start at 17:00.", "",
     "minute", "Same message: Veja 15:44:31 ('O primeiro turno da eleição presidencial deste domingo, 4, não terá pesquisa boca de urna'); Exame explainer (JSON-LD 2026-10-04T12:37Z, page displays 'Publicado ... às 12h37', so 09:37 or 12:37 BRT is ambiguous; page later edited 22 Oct and states no national exit poll was done in the 1st round). No exit-poll release was found in any source."),
    (D + "13:57:32", "O Globo", "https://oglobo.globo.com/politica/noticia/2026/10/04/nunes-marques-tse.ghtml",
     "tse", "TSE president Kassio Nunes Marques gives a mid-day balance: voting normal, 1,121 machines replaced (0.2%), no concrete sign of foreign interference; will speak again at night.", "1,121 urnas replaced (0.2%); 59 detained; R$380k seized",
     "approx", "Event is the press conference; O Globo publish 13:57:32; Poder360 live post 'Ao vivo: TSE faz balanço parcial' 14:08:10; Poder360 'Não há nenhum indicativo de interferência internacional' 15:30:54; DCM re-reported at 17:26:40."),
    (D + "15:24:03", "Money Times", "https://www.moneytimes.com.br/flavio-bolsonaro-abre-vantagem-sobre-lula-no-japao-indica-levantamento-preliminar-de-boletins-jcav/",
     "other", "Preliminary tally of foreign ballot-box reports (boletins de urna) shows Flávio with a large lead in Japan.", "",
     "minute", "Foreign voting ends earlier in local time, so printed boletins abroad were public during the Brazilian afternoon (first reported ~10:09 BRT by InfoMoney live blog: 'Lula lidera primeiros boletins de urna no exterior')."),
    (D + "15:30:00", "Metrópoles (Matheus Leitão column)", "https://www.metropoles.com/colunas/matheus-leitao/quem-leva-a-faixa-presidencial-datafolha-e-atlas-dao-lula-quaest-flavio",
     "other", "Column compares eve-of-election runoff polls: Datafolha and AtlasIntel give Lula a hair's edge, Quaest gives Flávio.", "Datafolha 2T Lula 47% x Flávio 46%; Atlas 2T 47.6 x 47.4 (valid 50.1 x 49.9); Quaest 2T Flávio 44 x Lula 42",
     "minute", "Publish time from page metadata."),
    (D + "15:56:59", "Jovem Pan", "https://jovempan.com.br/politica/lula-lidera-em-25-paises-e-territorios-mas-flavio-tem-mais-votos-na-soma-veja-resultados/",
     "other", "Foreign boletins: Lula leads in 25 of 33 countries/territories with results, but Flávio leads the summed vote, driven by Japan.", "Flávio 32,431 x Lula 23,732 (33 locations); Japan Flávio 24,601 (71.59%) x Lula 5,222",
     "minute", "Unofficial sums from boletins; TSE official release only from 17:00."),
    (D + "16:00:00", "Money Times", "https://www.moneytimes.com.br/flavio-bolsonaro-deve-iniciar-a-apuracao-na-lideranca-ritmo-de-contagem-diferente-por-regiao-explica-essa-vantagem-gaep/",
     "other", "Explainer predicts Flávio will lead the early count because DF, South and Southeast transmit first, while North/Northeast/Centre-West results arrive later and should bring Lula's recovery (as in 2022).", "",
     "minute", "Scheduled publication: WP modified time 12:15 BRT, publish 16:00 BRT. Key piece of public 'count-order' expectation before 17:00."),
    (D + "16:34:30", "Revista Oeste", "https://revistaoeste.com/politica/derrite-cita-otimismo-com-flavio-e-tarcisio-durante-votacao/",
     "campaign", "Senate candidate Guilherme Derrite (PP-SP) says he expects Flávio could win already in the first round, judging by voters in line.", "",
     "approx", "Statement made when he voted ~12:20; publish 16:34:30."),
    (D + "16:44:01", "Brasil 247 (citing O Globo)", "https://www.brasil247.com/brasil/republicanos-deve-se-reunir-para-decidir-posicao-em-eventual-segundo-turno/",
     "other", "Republicanos leadership to meet 6-7 Oct to decide its position in an expected Lula x Flávio runoff.", "",
     "minute", "Jovem Pan had a similar item at 13:59:13."),
    (D + "16:45:16", "InfoMoney", "https://www.infomoney.com.br/politica/eleicoes-2026-apuracao-exterior-primeiro-turno/",
     "other", "Foreign boletins: Lula wins in 29 countries, Flávio leads in 8.", "Lula 29 countries; Flávio 8",
     "minute", ""),
    (D + "16:47:00", "Metrópoles (Igor Gadelha column)", "https://www.metropoles.com/colunas/igor-gadelha/valdemar-diz-achar-dificil-vitoria-de-flavio-ja-no-1o-turno",
     "campaign", "PL president Valdemar Costa Neto says it is 'difícil' for Flávio to win outright in the first round; he will follow the count from Mogi das Cruzes, away from Flávio (Brasília).", "",
     "minute", "Publish time from page metadata (16:47 -03:00). Consistent with Valdemar's 17:29 Veja quote (Flávio first, ~1 pt ahead, but no outright win)."),
    (D + "16:47:00", "InfoMoney live blog (citing RFI)", "https://www.infomoney.com.br/politica/ao-vivo-eleicoes-gerais-primeiro-turno-2026/",
     "other", "Unofficial RFI estimate from Paris boletins: Lula far ahead of Flávio in Paris.", "Paris: Lula 8,161 x Flávio 1,681",
     "minute", "Live-blog entry stamp 16h47. CartaCapital 16:40:30: 'Lula vence no 1º turno em Paris com 78%'."),
    (D + "16:55:00", "InfoMoney live blog", "https://www.infomoney.com.br/politica/ao-vivo-eleicoes-gerais-primeiro-turno-2026/",
     "other", "Preliminary sum of foreign boletins: Lula overtakes Flávio in total votes abroad.", "Lula 56,283 x Flávio 47,941 (lead 8,342); Japan Flávio 24,601 x Lula 5,234",
     "minute", "Live-blog entry stamp 16h55. Reverses the 15:57 Jovem Pan sum (Flávio ahead)."),
    (D + "16:56:33", "Veja", "https://veja.abril.com.br/brasil/lula-x-flavio-o-que-cinco-institutos-disseram-em-suas-ultimas-pesquisas/",
     "other", "Recap of final polls: all five major pollsters had Lula numerically ahead in the first round.", "Quaest (3 Oct) Lula 46 x Flávio 45 valid; Datafolha (3 Oct) 45 x 42 valid; AtlasIntel (3 Oct) 47 x 44.1 valid; Real Time Big Data (1 Oct) 43 x 39; BTG/Nexus (28 Sep) 42 x 37",
     "minute", "Confirms Datafolha released 3 Oct had Lula ahead (45 x 42 valid votes)."),
    (D + "17:00:00", "TSE via g1 / Poder360 / InfoMoney / Veja", "https://www.poder360.com.br/poder-eleicoes-2026/urnas-sao-fechadas-no-pais-siga-a-apuracao-em-tempo-real/",
     "tse", "Polls close nationwide at 17:00 BRT (unified time); voters already in line may still vote; TSE may start releasing results.", "",
     "exact", "Scheduled. g1 live entry 17:00:14; Poder360 article 17:00:01; InfoMoney live 17h00; Veja live 17h. Exit polls could legally be released from 17:00, none was."),
    (D + "17:05:00", "Veja live blog", "https://veja.abril.com.br/brasil/ao-vivo-acompanhe-a-apuracao-do-primeiro-turno-das-eleicoes-de-2026/",
     "campaign", "Dozens of journalists gather at Flávio's PL campaign HQ in Brasília, where he will follow the count and speak at the end of the day.", "",
     "minute", "Live-blog stamp 17h05."),
    (D + "17:12:59", "Veja", "https://veja.abril.com.br/politica/a-preocupacao-de-campanha-de-lula-sobre-estrategia-de-voto-util-do-time-de-flavio/",
     "campaign", "Backstage report: Lula's campaign admits worry that Flávio's 'voto útil' push succeeds and that Flávio finishes ahead going into a runoff; PT sees outright first-round outcome as remote.", "",
     "minute", "Publish time; the information was gathered earlier ('pesquisas divulgadas ontem')."),
    (D + "17:13:00", "Metrópoles (Milena Teixeira column)", "https://www.metropoles.com/colunas/milena-teixeira/sidonio-tenho-seguranca-que-a-gente-sai-na-frente-no-primeiro-turno",
     "campaign", "Secom minister and Lula strategist Sidônio Palmeira: 'tenho segurança de que a gente sai na frente no primeiro turno', while acknowledging late 'voto útil' movement.", "",
     "approx", "Quote is from the morning (after voting in Salvador); Metrópoles publish 17:13; Poder360 republished at 18:05:06 (WP modified 17:52)."),
    (D + "17:20:10", "g1 live blog", "https://g1.globo.com/politica/eleicoes/2026/ao-vivo/apuracao-eleicoes-2026-resultados-primeiro-turno.ghtml",
     "other", "g1 tally of foreign boletins up to 17:00 shows Lula leading abroad (China, Germany, France, Spain); Flávio wins Japan, Israel, Thailand, UAE.", "",
     "minute", "JSON-LD liveBlogUpdate datePublished."),
    (D + "17:23:03", "g1 live blog", "https://g1.globo.com/politica/eleicoes/2026/ao-vivo/apuracao-eleicoes-2026-resultados-primeiro-turno.ghtml",
     "tse", "g1 announces 'Começa a contagem de votos no Brasil' (first official partials visible).", "",
     "minute", "TSE first national file with counted sections generated 17:21:47 (own scrape). No public count number found before that."),
    (D + "17:27:00", "InfoMoney live blog", "https://www.infomoney.com.br/politica/ao-vivo-eleicoes-gerais-primeiro-turno-2026/",
     "tse", "First national partial relayed by press: Flávio ahead.", "1.51% counted; Flávio 49%; Lula 42%",
     "minute", "Media relay of TSE partial. Next entries: SP 0.03% (17h28), RJ 0.05% (17h32), MG 2.09% (17h38)."),
    (D + "17:29:24", "Veja", "https://veja.abril.com.br/brasil/com-as-urnas-fechadas-valdemar-projeta-vitoria-de-flavio-no-1o-turno-vamos-terminar-um-ponto-na-frente/",
     "campaign", "With polls closed, PL president Valdemar Costa Neto projects Flávio finishing first: 'Acho que terminamos a apuração de hoje com 1% na frente do Lula. O voto útil vai ter efeito.'", "Flávio ~1 pt ahead of Lula (Valdemar projection)",
     "minute", "Publish 17:29:24, modified 17:48; text says the remark came after the 17:00 close, so the quote is between 17:00 and 17:29. Not a poll; no internal numbers cited."),
    (D + "17:30:00", "Veja live blog", "https://veja.abril.com.br/brasil/ao-vivo-acompanhe-a-apuracao-do-primeiro-turno-das-eleicoes-de-2026/",
     "tse", "TSE totalization of the foreign vote: about 58% of sections abroad counted, Lula leads abroad.", "Exterior ~58% counted: Lula 52.8%; Flávio 37.6%; Cury 3.25%",
     "minute", "Live-blog stamp 17h30 ('Até as 17h30')."),
    (D + "17:35:00", "Veja live blog", "https://veja.abril.com.br/brasil/ao-vivo-acompanhe-a-apuracao-do-primeiro-turno-das-eleicoes-de-2026/",
     "tse", "Count order: the Federal District is the most advanced unit (~25% counted at 17:35); South follows (PR 18.52% at 17:42 per InfoMoney).", "DF ~25% counted; PR 18.52% (17h42)",
     "minute", "g1: DF first unit to reach 100% at 20:11. Supports the 'South/DF first, Northeast later' reporting."),
    (D + "17:36:44", "Jovem Pan", "https://jovempan.com.br/politica/lula-deve-comparecer-a-debates-contra-flavio-se-houver-2o-turno-diz-sidonio-palmeira/",
     "campaign", "Sidônio Palmeira says Lula will attend debates against Flávio if there is a runoff.", "",
     "approx", "Statement made in Salvador during the day; InfoMoney ran it at 17:46:58."),
    (D + "17:39:00", "InfoMoney live blog", "https://www.infomoney.com.br/politica/ao-vivo-eleicoes-gerais-primeiro-turno-2026/",
     "tse", "National partial: Flávio above 50% of valid votes.", "3% counted; Flávio 50.09%; Lula 41.36%",
     "minute", "Media relay of TSE partial."),
    (D + "17:43:23", "CartaCapital", "https://www.cartacapital.com.br/politica/nunes-marques-fachin-e-andrei-acompanham-apuracao-das-eleicoes-na-sede-do-tse/",
     "tse", "TSE president Nunes Marques, STF president Fachin and other authorities follow the count at TSE headquarters.", "",
     "minute", ""),
    (D + "17:45:00", "Veja live blog", "https://veja.abril.com.br/brasil/ao-vivo-acompanhe-a-apuracao-do-primeiro-turno-das-eleicoes-de-2026/",
     "campaign", "Flávio expected to speak at 20:00; he has not yet reached the Brasília HQ (at home with mother and wife); running mate Alfredo Gaspar already there.", "",
     "minute", "Live-blog stamp 17h45. He arrived at the HQ at 19:40 (Veja) and actually spoke ~21:42-21:57."),
    (D + "17:45:07", "Veja", "https://veja.abril.com.br/politica/pt-minimiza-inicio-avassalador-de-flavio-no-inicio-da-apuracao-de-votos/",
     "campaign", "Lula allies play down Flávio's 'avassalador' start, betting the race tightens when Northeast votes come in, as in past elections.", "4.97% counted; Flávio 50.31%; Lula 41.24%",
     "minute", "Publish time (modified 18:29)."),
    (D + "17:46:00", "InfoMoney live blog", "https://www.infomoney.com.br/politica/ao-vivo-eleicoes-gerais-primeiro-turno-2026/",
     "tse", "National partial.", "6% counted; Flávio 50.51%; Lula 40.97%",
     "minute", "Media relay of TSE partial."),
    (D + "17:46:06", "Veja", "https://veja.abril.com.br/politica/as-principais-pesquisas-erraram-em-2022-sobre-lula-x-bolsonaro-relembre-numeros-dos-ultimos-levantamentos/",
     "other", "Reminder that in 2022 the polls had the order right but overstated Lula's margin.", "2022 final: Lula 48.43% x Bolsonaro 43.20%",
     "minute", ""),
    (D + "17:49:17", "Veja", "https://veja.abril.com.br/brasil/flavio-se-frustra-com-demonstracoes-do-bolsonarismo-no-rio/",
     "campaign", "Backstage: Flávio told allies he was frustrated to see more Lula flags than bolsonarista ones in Rio when voting.", "",
     "approx", "Remark made in the morning; publish 17:49:17."),
    (D + "17:50:00", "Poder360", "https://www.poder360.com.br/poder-flash/lula-acompanha-apuracao-em-hotel-em-sao-paulo/",
     "campaign", "Lula leaves his São Paulo home for the Renaissance hotel near Av. Paulista to follow the count with Janja, PT president Edinho Silva and ministers.", "",
     "approx", "Poder360 (publish 18:15:43) says he left 'por volta das 17h50'. Arrival: Veja live 18h10; Money Times 18:48:42 'Lula chega a hotel' (publish lag)."),
    (D + "17:56:00", "InfoMoney live blog / g1", "https://g1.globo.com/politica/eleicoes/2026/ao-vivo/apuracao-eleicoes-2026-resultados-primeiro-turno.ghtml",
     "tse", "National partial at 10% counted; Flávio near 51%.", "10.08% counted; Flávio 50.96%; Lula 40.78%; turnout 78.41% at 9.08%",
     "minute", "InfoMoney live 17h56; g1 live 17:57:50; InfoMoney article 18:11:01. Veja live '18h' reports 12.45%: Flávio 51.09%, Lula 40.71% (stamp may be rounded). TSE national file then paused 18:00:33-18:10:48 (own scrape)."),
    (D + "18:10:00", "Veja live blog", "https://veja.abril.com.br/brasil/ao-vivo-acompanhe-a-apuracao-do-primeiro-turno-das-eleicoes-de-2026/",
     "campaign", "Lula arrives at Hotel Renaissance (São Paulo); will speak once all results are in.", "",
     "minute", "See 17:50 row; Money Times reported arrival only at 18:48:42."),
    (D + "18:14:00", "InfoMoney live blog", "https://www.infomoney.com.br/politica/ao-vivo-eleicoes-gerais-primeiro-turno-2026/",
     "tse", "National partial.", "17.22% counted; Flávio 51.22%; Lula 40.66%",
     "minute", "Media relay of TSE partial."),
    (D + "18:21:00", "InfoMoney live blog", "https://www.infomoney.com.br/politica/ao-vivo-eleicoes-gerais-primeiro-turno-2026/",
     "tse", "National partial.", "21.96% counted; Flávio 51.07%; Lula 40.82%",
     "minute", "g1 18:26:22: 24.45% counted, Flávio 50.94%, Lula 40.97%."),
    (D + "18:32:00", "InfoMoney live blog / Veja", "https://www.infomoney.com.br/politica/ao-vivo-eleicoes-gerais-primeiro-turno-2026/",
     "tse", "National partial; Flávio about 3 million votes ahead.", "27.88% counted; Flávio 50.85% (16,317,418); Lula 41.05% (13,172,611)",
     "minute", "Veja live 18h35 gives the vote counts."),
    (D + "18:41:28", "CartaCapital", "https://www.cartacapital.com.br/politica/lula-virou-contra-bolsonaro-com-mais-de-70-das-urnas-apuradas-em-2022/",
     "other", "Count-order reporting: in 2022 Lula overtook Bolsonaro at 20:02 with >70% counted; North and Northeast usually report later, so the early lead may change.", "2026 at 41% counted: Flávio 50.41% x Lula 41.44%; 2022 start Bolsonaro 48.8% x Lula 41.9%",
     "minute", "Body says 'às 18h50' for the 41% figure but WP publish is 18:41:28 (modified 18:50:40). O Globo ran a similar piece at 17:39:09 ('Com quantos por cento das urnas apuradas Lula passou Jair Bolsonaro...')."),
    (D + "18:42:00", "InfoMoney live blog / g1", "https://g1.globo.com/politica/eleicoes/2026/ao-vivo/apuracao-eleicoes-2026-resultados-primeiro-turno.ghtml",
     "tse", "National partial.", "36.60% counted; Flávio 50.63%; Lula 41.23%",
     "minute", "g1 live 18:42:27."),
    (D + "18:46:18", "Brasil de Fato (Datafolha projection)", "https://www.brasildefato.com.br/2026/10/04/tarcisio-de-freitas-vence-em-primeiro-turno-e-e-reeleito-governador-de-sao-paulo-projeta-datafolha/",
     "media_call", "Earliest Datafolha count-based projection found: Tarcísio re-elected governor of São Paulo in the first round ('projeta Datafolha' in URL).", "",
     "approx", "WP publish time; body later rewritten with 90.02% counted (modified 20:12), the projection wording survives only in the slug. Further Datafolha state projections: Piauí 18:50:12, SC 18:59:31 (Brasil de Fato), Minas/Cleitinho 19:10:11 (DCM, 41.54% counted). Folha/Datafolha originals not consulted."),
    (D + "18:51:32", "Money Times", "https://www.moneytimes.com.br/jose-dezene-se-flavio-terminar-empatado-ou-levemente-a-frente-do-lula-no-1o-turno-acabou-a-eleicao/",
     "other", "Monte Bravo's José Dezene on a market live: if Flávio finishes first or tied, 'acabou a eleição' for Lula.", "36.6% counted; Flávio 50.63%; Lula 41.23%",
     "minute", "Seu Dinheiro re-ran it 19:11:00."),
    (D + "18:57:41", "g1 live blog", "https://g1.globo.com/politica/eleicoes/2026/ao-vivo/apuracao-eleicoes-2026-resultados-primeiro-turno.ghtml",
     "tse", "National partial.", "47.26% counted; Flávio 50.20%; Lula 41.63%",
     "minute", "TSE national file paused 18:48:59-19:14:08 (own scrape). DCM 19:10:38 reports the same 47% figure and says states where Flávio led had counted faster."),
    (D + "19:10:22", "g1 live blog (Datafolha projection)", "https://g1.globo.com/politica/eleicoes/2026/ao-vivo/apuracao-eleicoes-2026-resultados-primeiro-turno.ghtml",
     "media_call", "Datafolha projection: Flávio Bolsonaro and Lula go to the runoff (no first-round winner).", "Per g1: 55.6% counted at 19h06; Flávio 49.17%; Lula 42.01%",
     "minute", "DCM 19:18:18 reports the same projection citing 47.26% counted and 'Às 19h08' Flávio 50.2% x Lula 41.6%; Brasil de Fato 19:21:57 (slug '...projeta-datafolha'). The 55.6% figure at 19:06 does not match the TSE national file then frozen at 47.26% (own scrape), so it may be Datafolha's own sample. Projection is of the runoff, not of who finishes first."),
    (D + "19:17:00", "InfoMoney live blog / g1", "https://www.infomoney.com.br/politica/ao-vivo-eleicoes-gerais-primeiro-turno-2026/",
     "tse", "National partial after the 18:49-19:14 freeze.", "64.81% counted; Flávio 49.58%; Lula 42.25%",
     "minute", "g1 live 19:29:13 same numbers. Metrópoles says the presidential tally showed 64.81% 'até às 19h06'; own scrape has this file at 19:14:08."),
    (D + "19:30:28", "Poder360", "https://www.poder360.com.br/poder-eleicoes-2026/ao-vivo-presidente-do-tse-faz-balanco-das-eleicoes/",
     "tse", "Poder360 announces the TSE president's evening press conference, to happen after the court's 20:00 bulletin.", "",
     "minute", "Announcement only; the press conference itself is the 21:40 row."),
    (D + "19:40:00", "Veja live blog", "https://veja.abril.com.br/brasil/ao-vivo-acompanhe-a-apuracao-do-primeiro-turno-das-eleicoes-de-2026/",
     "campaign", "Flávio arrives at the PL campaign HQ in Brasília; will speak after the count ends.", "",
     "minute", ""),
    (D + "19:58:50", "Poder360", "https://www.poder360.com.br/poder-eleicoes-2026/valdemar-espera-uniao-brasil-pp-e-republicanos-com-flavio-no-2o-turno/",
     "campaign", "Valdemar Costa Neto (on Poder360 live) expects União Brasil, PP and Republicanos to back Flávio in the runoff.", "",
     "minute", ""),
    (D + "20:07:00", "InfoMoney live blog", "https://www.infomoney.com.br/politica/ao-vivo-eleicoes-gerais-primeiro-turno-2026/",
     "tse", "Presidential tally resumes after about an hour without updates.", "84.96% counted; Flávio 48.47%; Lula 43.49%",
     "minute", "Metrópoles: 'A plataforma retornou novamente às 20h08 com 84,96%'. Own scrape: national file resumed 20:04:39."),
    (D + "20:09:18", "Money Times", "https://www.moneytimes.com.br/flavio-dispara-para-84-no-polymarket-apos-resultado-acima-do-esperado-na-apuracao-das-eleicoes-2026/",
     "other", "Press reports Polymarket aggregate jumped to 83.9% for Flávio winning the presidency (Lula 16%), from about 60% over the previous 24 hours.", "Polymarket Flávio 83.9%; Lula 16%; prior ~60%",
     "minute", "Seu Dinheiro re-ran it 21:17:12."),
    (D + "20:10:00", "InfoMoney live blog", "https://www.infomoney.com.br/politica/ao-vivo-eleicoes-gerais-primeiro-turno-2026/",
     "other", "Eleven research head Fernando Siqueira: Flávio and allies are doing better than polls indicated; expects positive market reaction.", "",
     "minute", ""),
    (D + "20:21:00", "Metrópoles", "https://www.metropoles.com/brasil/sistema-do-tse-fica-travado-por-mais-de-1-hora-devido-a-volume-de-dados",
     "tse", "First press report found of the freeze: TSE system 'travou' for over an hour due to data volume; the presidential tally stopped while state results kept flowing.", "Presidential tally stuck at 64.81% 'até 19h06', back at 20h08 with 84.96%",
     "minute", "Publish time from page metadata. Own scrape: national-file pauses 18:48:59-19:14:08 and 19:14:08-20:04:39. No press report of the freeze was found while it was happening (19:14-20:04)."),
    (D + "20:56:00", "TSE via g1", "https://g1.globo.com/politica/eleicoes/2026/noticia/2026/10/04/flavio-e-lula-vao-ao-segundo-turno-e-eleicao-presidencial-sera-decidida-dia-25-de-outubro.ghtml",
     "media_call", "TSE confirms there will be a runoff (Flávio x Lula on 25 Oct); outlets declare the runoff and Flávio's first place.", "96.78% counted; Flávio 47.39%; Lula 44.74%",
     "exact", "g1 article (published 20:56:27) states 'anunciada pelo TSE ... às 20h56'. O Globo (20:59:43): 'O resultado foi definido às 20h57'; InfoMoney live 20h59 (Flávio 47.45%, Lula 44.66%); Veja live '21h - URGENTE ... matematicamente definido, segundo o TSE'. Own scrape: first place mathematically decided ~20:59 at 97.8%."),
    (D + "21:03:01", "InfoMoney", "https://www.infomoney.com.br/politica/flavio-supera-lula-nas-urnas-o-que-pode-explicar-o-resultado-acima-das-pesquisas/",
     "other", "Poll-miss piece: Datafolha, Quaest and AtlasIntel all had Lula ahead on the eve; analysts point to late 'voto útil' consolidation on Flávio.", "Atlas eve: Lula 47% x Flávio 44.1% valid",
     "minute", "WP publish time (later modified)."),
    (D + "21:15:00", "Metrópoles (Milena Teixeira column)", "https://www.metropoles.com/colunas/milena-teixeira/campanha-de-lula-faz-reuniao-virtual-apos-resultado-do-1o-turno",
     "campaign", "Part of Lula's campaign holds an emergency virtual meeting; members surprised, they expected Lula to finish first.", "",
     "minute", "Publish time from page metadata."),
    (D + "21:25:20", "Veja", "https://veja.abril.com.br/politica/o-vexame-das-pesquisas-para-presidencia-da-republica-em-2026/",
     "other", "'O vexame das pesquisas': every major pollster had Lula leading; Quaest director Felipe Nunes replies 'A Quaest não errou', citing its eve numbers as closest.", "99.02% counted; Flávio 47.21%; Lula 44.95%; Datafolha eve 45 x 42; Quaest 46 x 45; Atlas 47 x 44.1; RTBD 46 x 41 valid",
     "minute", "WP publish 21:25:20 but modified 20:53 (scheduled/edited before publication). Metrópoles 22:28 'Pesquisas acertaram votação de Lula, mas subestimaram Flávio'; Veja 22:02:29 comparison piece."),
    (D + "21:40:45", "O Globo", "https://oglobo.globo.com/politica/eleicoes-2026/noticia/2026/10/04/presidente-do-tse-faz-balanco-das-eleicoes.ghtml",
     "tse", "Evening press conference: Nunes Marques denies foreign interference and explains the delay as a 'fluxo superior ao normal' (data congestion) in the results-disclosure system; a security protocol isolated and restarted systems.", "Delay ~1 hour; stuck at ~64% around 19:00, resumed ~20:00 at 84%",
     "approx", "Press conference time not stated; O Globo article published 21:40:45 and O Globo live entry 21:54:08, so it happened before ~21:40. Poder360 (19:30) said it would follow the 20:00 bulletin. Jovem Pan 22:33:53 and Money Times 22:31:13 quote 'O que ocorreu foi um congestionamento de dados'. Metrópoles 22:36: Kassio also announced more didactic poll-registration info."),
    (D + "21:43:00", "O Globo / InfoMoney / g1 live blogs", "https://oglobo.globo.com/politica/eleicoes-2026/ao-vivo/eleicoes-2026-acompanhe-ao-vivo-o-primeiro-turno-no-brasil.ghtml",
     "campaign", "Lula speaks at Hotel Renaissance: result 'inesperado', 'estava convencido de que ia ganhar no primeiro turno'; new campaign starts tomorrow, focus on abstainers.", "",
     "minute", "O Globo live 21:42:50 and article 21:43:07; InfoMoney live 21h43-21h52; g1 live 21:46:49; Veja live 21h50; Poder360 'Ao vivo: Lula faz pronunciamento' WP 22:02:50."),
    (D + "21:42:56", "g1 / O Globo / InfoMoney live blogs", "https://oglobo.globo.com/politica/eleicoes-2026/noticia/2026/10/04/flavio-discurso.ghtml",
     "campaign", "Flávio speaks in Brasília: 'muito feliz', 'quase 56 milhões' votes, 'fim da era do PT', Brazil wants change.", "~56 million votes",
     "approx", "Sources conflict: time is the g1 live video entry 21:42:56; O Globo article on the speech has datePublished 21:37:29 (earliest, but Globo articles can be created before content is final); O Globo live 21:44:32; Poder360 'Ao vivo: Flávio faz pronunciamento' WP 21:50:19; InfoMoney live quotes stamped 21h57-22h02. Both speeches were roughly simultaneous, ~21:40-22:00."),
    (D + "21:57:21", "InfoMoney", "https://www.infomoney.com.br/mercados/ewz-sobe-7-no-aftermarket-apos-resultado-do-1o-turno-liderado-por-flavio/",
     "other", "EWZ (Brazil ETF in New York) up ~7% in after-hours trading after Flávio's first place; Petrobras ADRs +5% at 21:55.", "EWZ +7%; PBR ADR +5.08% at 21:55 BRT",
     "minute", ""),
    (D + "23:15:06", "Poder360", "https://www.poder360.com.br/poder-eleicoes-2026/edinho-minimiza-lula-atras-de-flavio-e-diz-que-diferenca-e-so-2/",
     "campaign", "PT president Edinho Silva plays down the gap as 'só 2%'.", "23:03, 99.97% counted: Flávio 47.04%; Lula 45.15%",
     "minute", "WP modified 23:02:57, publish 23:15:06."),
]


def main(out):
    rows = []
    for t, src, url, et, desc, nums, q, notes in ROWS:
        b = dt.datetime.strptime(t, "%Y-%m-%d %H:%M:%S")
        u = b + dt.timedelta(hours=3)
        rows.append({"time_brt": t, "time_utc": u.strftime("%Y-%m-%d %H:%M:%S"), "source": src,
                     "source_url": url, "event_type": et, "description": desc, "numbers": nums,
                     "timestamp_quality": q, "notes": notes})
    rows.sort(key=lambda r: r["time_brt"])
    with open(out, "w", newline="", encoding="utf-8") as f:
        w = csv.DictWriter(f, fieldnames=COLS)
        w.writeheader()
        w.writerows(rows)
    print(len(rows), "rows ->", out)


if __name__ == "__main__":
    main(sys.argv[1])


==> anc/code/timeline_extract_1t.py <==
"""Print title, JSON-LD dates (incl. LiveBlogPosting liveBlogUpdate entries),
meta publish times and the visible paragraph text of downloaded pages.

Usage: python -I timeline_extract_1t.py <file.html> [<file.html> ...]
Prints to stdout; times are printed as found plus converted to BRT (UTC-3).
"""
import datetime as dt
import html
import json
import re
import sys
from html.parser import HTMLParser

BRT = dt.timezone(dt.timedelta(hours=-3))


def to_brt(s):
    try:
        t = dt.datetime.fromisoformat(s.replace("Z", "+00:00"))
        if t.tzinfo is None:
            return s + " (naive)"
        return t.astimezone(BRT).strftime("%Y-%m-%d %H:%M:%S BRT")
    except Exception:  # noqa: BLE001
        return "?"


class Text(HTMLParser):
    def __init__(self):
        super().__init__()
        self.skip = 0
        self.out = []
        self.cur = []

    def handle_starttag(self, tag, attrs):
        if tag in ("script", "style", "noscript", "svg"):
            self.skip += 1
        a = dict(attrs)
        if tag == "time" and a.get("datetime"):
            self.cur.append(f"[time {a['datetime']}] ")

    def handle_endtag(self, tag):
        if tag in ("script", "style", "noscript", "svg"):
            self.skip = max(0, self.skip - 1)
        if tag in ("p", "h1", "h2", "h3", "h4", "li", "div", "time", "span", "strong"):
            s = "".join(self.cur).strip()
            if s:
                self.out.append(re.sub(r"\s+", " ", s))
            self.cur = []

    def handle_data(self, d):
        if not self.skip:
            self.cur.append(d)


def walk(o, depth=0):
    if isinstance(o, dict):
        t = o.get("@type")
        for k in ("datePublished", "dateModified", "coverageStartTime"):
            if k in o and depth == 0:
                print(f"  {t} {k}: {o[k]} -> {to_brt(str(o[k]))}")
        if "liveBlogUpdate" in o:
            ups = o["liveBlogUpdate"]
            ups = ups if isinstance(ups, list) else [ups]
            print(f"  liveBlogUpdate entries: {len(ups)}")
            for u in ups:
                dp = u.get("datePublished", "")
                body = u.get("articleBody") or u.get("headline") or ""
                print(f"   * {to_brt(dp)} | {u.get('headline','')} | {re.sub(chr(10),' ',str(body))[:600]}")
        if "@graph" in o:
            for g in o["@graph"]:
                walk(g, 0)
    elif isinstance(o, list):
        for x in o:
            walk(x, depth)


def main(paths):
    for p in paths:
        raw = open(p, "rb").read().decode("utf-8", "replace")
        m = re.search(r"<title[^>]*>(.*?)</title>", raw, re.S)
        print("=" * 100)
        print(p, "|", html.unescape(m.group(1).strip()) if m else "")
        for mm in re.finditer(r'<meta[^>]+(?:property|name|itemprop)="([^"]*(?:published|modified)[^"]*)"[^>]+content="([^"]+)"', raw):
            print(f"  meta {mm.group(1)}: {mm.group(2)} -> {to_brt(mm.group(2))}")
        for js in re.findall(r'<script[^>]*application/ld\+json[^>]*>(.*?)</script>', raw, re.S):
            try:
                walk(json.loads(js.strip()))
            except Exception:  # noqa: BLE001
                pass
        t = Text()
        t.feed(raw)
        seen = set()
        for line in t.out:
            if len(line) < 25 or line in seen:
                continue
            seen.add(line)
            print("  |", line[:1200])


if __name__ == "__main__":
    main(sys.argv[1:])


==> anc/code/timeline_fetch_1t.py <==
"""Download public news / live-blog pages for the 2026 first-round election-night
timeline (2026-10-04) so per-entry timestamps can be parsed from the raw HTML.

Usage: python -I timeline_fetch_1t.py <out_dir> <url> [<url> ...]
Writes <out_dir>/<sha1(url)[:16]>.html and appends url,file,status,fetched_utc
to <out_dir>/_index.csv. Already-fetched URLs (status 200) are skipped.
Pages that block or paywall the fetch are only logged, never retried via mirrors.
"""
import csv
import gzip
import datetime as dt
import hashlib
import sys
import urllib.request
from pathlib import Path

UA = ("Mozilla/5.0 (X11; Linux x86_64) AppleWebKit/537.36 (KHTML, like Gecko) "
      "Chrome/126.0 Safari/537.36")


def main(out_dir, urls):
    out = Path(out_dir)
    out.mkdir(parents=True, exist_ok=True)
    idx = out / "_index.csv"
    done = set()
    if idx.exists():
        with idx.open() as f:
            for r in csv.DictReader(f):
                if r["status"] == "200":
                    done.add(r["url"])
    new = not idx.exists()
    with idx.open("a", newline="") as f:
        w = csv.writer(f)
        if new:
            w.writerow(["url", "file", "status", "fetched_utc"])
        for u in urls:
            if u in done:
                print("skip", u)
                continue
            name = hashlib.sha1(u.encode()).hexdigest()[:16] + ".html"
            req = urllib.request.Request(u, headers={"User-Agent": UA,
                                                     "Accept-Language": "pt-BR,pt;q=0.9"})
            try:
                with urllib.request.urlopen(req, timeout=40) as r:
                    body = r.read(8_000_000)
                    st = r.status
                if body[:2] == b"\x1f\x8b":
                    body = gzip.decompress(body)
                (out / name).write_bytes(body)
            except Exception as e:  # noqa: BLE001
                st = getattr(e, "code", type(e).__name__)
            w.writerow([u, name, st, dt.datetime.now(dt.timezone.utc).isoformat(timespec="seconds")])
            print(st, name, u)


if __name__ == "__main__":
    main(sys.argv[1], sys.argv[2:])


==> anc/code/timeline_fetch_2t.py <==
"""Helpers for the 2nd-round (2026-10-25) public-information timeline.

Usage:
  python -I timeline_fetch_2t.py text <file.html> [maxchars]
      Print JSON-LD/meta publication times and the visible article text.
  python -I timeline_fetch_2t.py liveblog <file.html>
      Print every liveBlogUpdate / BlogPosting entry found in JSON-LD
      (datePublished in the page's own offset, converted to BRT) with text.
  python -I timeline_fetch_2t.py grep <file.html> <regex> [context]
      Print visible-text snippets around regex matches.

Downloaded HTML is treated as data only.
"""
import html as htmlmod
import json
import re
import sys
from datetime import datetime, timedelta, timezone

BRT = timezone(timedelta(hours=-3))


def load(path):
    return open(path, encoding="utf-8", errors="replace").read()


def to_brt(s):
    if not s:
        return ""
    try:
        t = datetime.fromisoformat(s.replace("Z", "+00:00"))
    except ValueError:
        return s + " (unparsed)"
    if t.tzinfo is None:
        return t.strftime("%Y-%m-%d %H:%M:%S") + " (naive)"
    return t.astimezone(BRT).strftime("%Y-%m-%d %H:%M:%S")


def visible_text(h):
    h = re.sub(r"(?is)<(script|style|noscript|svg)[^>]*>.*?</\1>", " ", h)
    h = re.sub(r"(?i)<br\s*/?>|</p>|</h\d>|</li>|</div>", "\n", h)
    h = re.sub(r"<[^>]+>", " ", h)
    h = htmlmod.unescape(h)
    h = re.sub(r"[ \t\r\f\v]+", " ", h)
    h = re.sub(r"\n\s*\n+", "\n", h)
    return h.strip()


def jsonld(h):
    out = []
    for m in re.finditer(r'(?is)<script[^>]*application/ld\+json[^>]*>(.*?)</script>', h):
        try:
            out.append(json.loads(m.group(1).strip()))
        except json.JSONDecodeError:
            pass
    return out


def walk(o):
    if isinstance(o, dict):
        yield o
        for v in o.values():
            yield from walk(v)
    elif isinstance(o, list):
        for v in o:
            yield from walk(v)


def cmd_text(path, maxchars=6000):
    h = load(path)
    for k in ("datePublished", "dateModified", "dateCreated"):
        for m in set(re.findall(r'"%s"\s*:\s*"([^"]+)"' % k, h)):
            print(f"{k}: {m} -> BRT {to_brt(m)}")
    for m in set(re.findall(r'<meta[^>]+(?:article:published_time|article:modified_time)[^>]+>', h)):
        print(m)
    t = re.search(r"(?is)<title>(.*?)</title>", h)
    print("TITLE:", htmlmod.unescape(t.group(1).strip()) if t else "")
    print(visible_text(h)[: int(maxchars)])


def cmd_liveblog(path):
    h = load(path)
    seen = set()
    rows = []
    for d in jsonld(h):
        for o in walk(d):
            if not isinstance(o, dict):
                continue
            if "datePublished" in o and ("articleBody" in o or "headline" in o or "text" in o):
                body = o.get("articleBody") or o.get("text") or ""
                key = (o.get("datePublished"), (o.get("headline") or "")[:50], body[:50])
                if key in seen:
                    continue
                seen.add(key)
                rows.append((to_brt(o["datePublished"]), o["datePublished"],
                             o.get("headline", ""), body))
    rows.sort()
    for r in rows:
        print(f"[{r[0]}] (raw {r[1]}) {r[2]}\n    {re.sub(chr(10), ' ', r[3])[:1500]}")
    print(f"# {len(rows)} entries")


def cmd_article(path, maxchars=2500):
    """Print title, publication/modification times and JSON-LD articleBody
    (falls back to visible text)."""
    h = load(path)
    t = re.search(r"(?is)<title>(.*?)</title>", h)
    print("TITLE:", htmlmod.unescape(t.group(1).strip()) if t else "")
    pub = re.findall(r'itemprop="datePublished"[^>]*(?:content|datetime)="([^"]+)"', h) + \
        re.findall(r'"datePublished"\s*:\s*"([^"]+)"', h)
    mod = re.findall(r'itemprop="dateModified"[^>]*(?:content|datetime)="([^"]+)"', h) + \
        re.findall(r'"dateModified"\s*:\s*"([^"]+)"', h)
    if pub:
        print("PUB:", pub[0], "-> BRT", to_brt(pub[0]))
    if mod:
        print("MOD:", mod[0], "-> BRT", to_brt(mod[0]))
    body = ""
    for d in jsonld(h):
        for o in walk(d):
            if isinstance(o, dict) and isinstance(o.get("articleBody"), str) \
                    and len(o["articleBody"]) > len(body):
                body = o["articleBody"]
    if not body:
        ps = re.findall(r'(?is)<p[^>]*content-text__container[^>]*>(.*?)</p>', h) or \
            re.findall(r"(?is)<p[^>]*>(.*?)</p>", h)
        ps = [visible_text(p) for p in ps if '">' not in p[:3000] or "content-text" in p]
        body = " ".join(p for p in ps if len(p) > 60)
    if not body:
        body = visible_text(h)
    print(htmlmod.unescape(re.sub(r"\s+", " ", body))[: int(maxchars)])


def cmd_terra(path, n=700):
    """Terra live blog: posts carry data-published-date="DD-MM-YYYY HH:MM:SS"
    in UTC (checked against posts that quote BRT clock times)."""
    h = load(path)
    idx = [m.start() for m in re.finditer(r'data-published-date="', h)]
    rows = []
    for k, i in enumerate(idx):
        seg = h[i: idx[k + 1] if k + 1 < len(idx) else i + 8000]
        d = re.match(r'data-published-date="([^"]*)"', seg).group(1)
        t = datetime.strptime(d, "%d-%m-%Y %H:%M:%S").replace(tzinfo=timezone.utc)
        txt = visible_text(re.sub(r'^[^>]*>', '', seg)).replace("\n", " ")
        txt = re.sub(r"^há \d+ \w+ Pinado pela redação ", "", txt)
        rows.append((t.astimezone(BRT).strftime("%Y-%m-%d %H:%M:%S"), d, txt))
    for r in sorted(rows):
        print(f"[{r[0]} BRT] (raw {r[1]} UTC) {r[2][:int(n)]}")
    print(f"# {len(rows)} posts")


def cmd_grep(path, rx, ctx=300):
    t = visible_text(load(path))
    for m in re.finditer(rx, t, flags=re.I):
        a, b = max(0, m.start() - int(ctx)), m.end() + int(ctx)
        print("...", t[a:b].replace("\n", " "), "...\n")


if __name__ == "__main__":
    c = sys.argv[1]
    if c == "text":
        cmd_text(*sys.argv[2:])
    elif c == "liveblog":
        cmd_liveblog(sys.argv[2])
    elif c == "grep":
        cmd_grep(*sys.argv[2:])
    elif c == "terra":
        cmd_terra(*sys.argv[2:])
    elif c == "article":
        for p in sys.argv[2:]:
            if p.isdigit():
                continue
            print("=" * 10, p.rsplit("/", 1)[-1])
            n = [a for a in sys.argv[2:] if a.isdigit()]
            cmd_article(p, *(n[:1]))


==> anc/code/timeline_list_1t.py <==
"""Merge the wp_*.json post lists into one time-sorted table (BRT).

Usage: python -I timeline_list_1t.py <raw_dir> <from_brt> <to_brt> [regex] [--body]
  from/to as 'YYYY-MM-DD HH:MM'. Optional regex filters title+content (case-insens.).
  --body prints the stripped post content (first 1500 chars).
"""
import datetime as dt
import html
import json
import re
import sys
from pathlib import Path

BRT = dt.timezone(dt.timedelta(hours=-3))


def strip(s):
    return re.sub(r"\s+", " ", html.unescape(re.sub(r"<[^>]+>", " ", s or ""))).strip()


def main(raw, a, b, rx=None, *flags):
    rows = []
    for p in Path(raw).glob("wp_*.json"):
        for x in json.loads(p.read_text()):
            t = dt.datetime.fromisoformat(x["date_gmt"]).replace(tzinfo=dt.timezone.utc).astimezone(BRT)
            title = strip(x["title"]["rendered"])
            body = strip(x.get("content", {}).get("rendered", ""))
            rows.append((t.strftime("%Y-%m-%d %H:%M:%S"), p.stem[3:], title, x["link"], body,
                         x.get("modified_gmt", "")))
    rows.sort()
    pat = re.compile(rx, re.I) if rx and rx != "-" else None
    for t, site, title, link, body, mod in rows:
        if not (a <= t[:16] <= b):
            continue
        if pat and not pat.search(title + " " + body):
            continue
        print(f"{t} | {site} | {title} | {link}")
        if "--body" in flags:
            print("     ", body[:1500])


if __name__ == "__main__":
    main(*sys.argv[1:])


==> anc/code/timeline_parse_infomoney_1t.py <==
"""Parse InfoMoney live-blog HTML (WP content) into entries: stamp | title | text.

Usage: python -I timeline_parse_infomoney_1t.py <content.html> [maxchars]
Entry stamps are 'HHhMM' (BRT) without a date; the blog covers 2026-10-04.
"""
import html
import re
import sys

raw = open(sys.argv[1], encoding="utf-8").read()
n = int(sys.argv[2]) if len(sys.argv) > 2 else 700
for blk in raw.split('<div class="live-container">')[1:]:
    m = re.search(r'live-published-icon">update</span>\s*([0-9]{1,2}h[0-9]{2})', blk)
    t = re.search(r'class="live-title"[^>]*>(.*?)</h2>', blk, re.S)
    body = re.sub(r"<[^>]+>", " ", blk.split('class="live-content"', 1)[-1])
    body = re.sub(r"\s+", " ", html.unescape(body)).strip().lstrip("> ")
    print(f"{m.group(1) if m else '?'} | {html.unescape(t.group(1)) if t else ''} | {body[:n]}")


==> anc/code/timeline_wp_1t.py <==
"""List every post a WordPress news site published in a time window via the
public REST API (/wp-json/wp/v2/posts), with exact publish time (date_gmt),
title, link and the post content (for live blogs / short notes).

Usage: python -I timeline_wp_1t.py <out_dir> <base_url> <after_local> <before_local> [label]
  after/before are site-local times (BRT for Brazilian sites), e.g.
  2026-10-04T12:00:00 2026-10-05T01:00:00
Writes <out_dir>/wp_<label>.json (list of posts, raw API fields kept).
"""
import gzip
import json
import sys
import time
import urllib.parse
import urllib.request
from pathlib import Path

UA = ("Mozilla/5.0 (X11; Linux x86_64) AppleWebKit/537.36 (KHTML, like Gecko) "
      "Chrome/126.0 Safari/537.36")
FIELDS = "id,date,date_gmt,modified_gmt,link,title,excerpt,content"


def get(url):
    req = urllib.request.Request(url, headers={"User-Agent": UA, "Accept": "application/json"})
    with urllib.request.urlopen(req, timeout=60) as r:
        body = r.read()
        total_pages = int(r.headers.get("X-WP-TotalPages", "1") or 1)
    if body[:2] == b"\x1f\x8b":
        body = gzip.decompress(body)
    return json.loads(body), total_pages


def main(out_dir, base, after, before, label=None):
    label = label or urllib.parse.urlparse(base).netloc.replace("www.", "")
    out = Path(out_dir)
    out.mkdir(parents=True, exist_ok=True)
    posts, page, pages = [], 1, 1
    while page <= pages:
        q = urllib.parse.urlencode({"after": after, "before": before, "per_page": 100,
                                    "page": page, "_fields": FIELDS, "orderby": "date",
                                    "order": "asc"})
        data, pages = get(f"{base.rstrip('/')}/wp-json/wp/v2/posts?{q}")
        posts.extend(data)
        print(f"{label} page {page}/{pages}: {len(data)}", file=sys.stderr)
        page += 1
        time.sleep(1)
    (out / f"wp_{label}.json").write_text(json.dumps(posts, ensure_ascii=False))
    print(f"{label}: {len(posts)} posts", file=sys.stderr)


if __name__ == "__main__":
    main(*sys.argv[1:])


==> anc/code/tradeability.py <==
"""Could the runoff-night gap be traded? Volume, prices, fees and depth while the market sat
below the projection.

Window 19:06-20:24 BRT (from the minute the projection passed 0.99 under the 2022 calibration
to the minute the markets passed 0.9). For each venue: the contracts (Polymarket: Lula-equivalent
shares) bought for Lula by takers, their volume-weighted price, the fee, and the payoff at
resolution (Lula won, so each pays 1). Kalshi fee per contract: 0.07 p (1 - p) (the general
taker schedule, before per-order rounding). Polymarket: no fee assumed.
Depth: Polymarket Lula-YES book snapshots in the window, ask depth within 2 and 5 cents of the
best ask (tokens and USDC), median and minimum.
Usage: python -I tradeability.py <cache_dir> <out_dir>
"""
import json
import sys
from pathlib import Path

import numpy as np
import pandas as pd

BRT = pd.Timedelta(hours=3)
A, B = pd.Timestamp("2026-10-25 19:06"), pd.Timestamp("2026-10-25 20:24")


def main(cache, out):
    cache, out = Path(cache), Path(out)
    out.mkdir(parents=True, exist_ok=True)
    res = {}
    k = pd.read_parquet(cache / "derived/kalshi_trades.parquet")
    k = k[k.ticker.isin(["KXBRPRES-26-LULA", "KXBRPRES-26-FBOL"])].copy()
    k["t"] = k.ts_utc.dt.tz_localize(None) - BRT
    k = k[(k.t >= A) & (k.t < B)]
    lula = k.ticker == "KXBRPRES-26-LULA"
    buy = lula == (k.taker_side == "yes")
    k["p"] = np.where(lula, k.yes_price, 1 - k.yes_price)  # price of Lula exposure
    kb = k[buy]
    q, vw = kb["count"].sum(), np.average(kb.p, weights=kb["count"])
    fee = np.average(0.07 * kb.p * (1 - kb.p), weights=kb["count"])
    res["kalshi"] = {"contracts_all": float(k["count"].sum()), "taker_buy_lula_contracts": float(q),
                     "vwap": vw, "fee_per_contract": fee, "profit_per_contract": 1 - vw - fee,
                     "profit_total": float(q * (1 - vw - fee))}
    p = pd.read_parquet(cache / "derived/pm_trades.parquet")
    p = p[p.market.isin(["winner_lula", "winner_flavio"])].copy()
    p["t"] = p.ts_utc.dt.tz_localize(None) - BRT
    p = p[(p.t >= A) & (p.t < B)]
    pl = p.market == "winner_lula"
    p["p"] = np.where(pl, p.price_yes, 1 - p.price_yes)
    pb = p[pl == p.aggressor_buys_yes]
    q, vw = pb.size_tokens.sum(), np.average(pb.p, weights=pb.size_tokens)
    res["polymarket"] = {"shares_all": float(p.size_tokens.sum()), "taker_buy_lula_shares": float(q),
                         "vwap": vw, "profit_per_share": 1 - vw, "profit_total": float(q * (1 - vw))}
    b = pd.read_parquet(cache / "derived/pm_book_snapshots.parquet",
                        columns=["token", "collected_at", "best_ask", "ask_tokens_2c", "ask_usdc_2c",
                                 "ask_tokens_5c", "ask_usdc_5c", "spread"])
    b = b[b.token == "winner_lula_yes"].copy()
    b["t"] = b.collected_at.dt.tz_localize(None) - BRT
    b = b[(b.t >= A) & (b.t < B)]
    res["pm_book"] = {"snapshots": int(len(b)),
                      **{f"{c}_{s}": float(getattr(b[c], s)()) for c in
                         ("ask_usdc_2c", "ask_usdc_5c", "ask_tokens_5c", "spread") for s in ("median", "min")}}
    (out / "tradeability.json").write_text(json.dumps(res, indent=1, default=float))
    print(json.dumps(res, indent=1, default=float))


if __name__ == "__main__":
    main(*sys.argv[1:3])


==> anc/code/us_night.py <==
"""US 2024 election night: markets against the NYT needle, nationally and in the seven swing states.

The US count is observed only by state, so the county-swing model of the Brazil nights cannot be
built from it. The yardstick is the NYT live model instead (state models and the national needle,
both public from 01:00 UTC). For each race and minute: P(Trump) of the market (Trump / (Trump +
Harris) per venue) and of the NYT model (last published value).
- confidence ratio |Phi^-1(p_NYT)| / |Phi^-1(p_market)|: if both centre on the same expected
  margin, the market's implied sd over the NYT's; masked as on the other nights (|p_market - 0.5|
  > 0.05, 0.01 < p_market < 0.99), NYT clipped to [0.001, 0.999]
- first minute each source reaches 0.9 / 0.99 for Trump and stays (Trump won all eight races)
- mean log score of P(Trump), 01:00 to the AP call (national: 10:34 UTC)
- lead-lag: corr of 1-min changes in logit market at t+k with logit NYT at t
Usage: python -I us_night.py <us2024_derived_dir> <out_dir>
"""
import sys
from pathlib import Path
from statistics import NormalDist

import numpy as np
import pandas as pd

N = NormalDist()
RACES = ["national", "PA", "MI", "WI", "GA", "NC", "AZ", "NV"]
START, END = "2024-11-06 01:00", "2024-11-06 10:40"


def first_perm(q, thr):
    below = q[q < thr]
    if len(q) == 0 or q.iloc[-1] < thr:
        return None
    return q.index[0] if below.empty else q[q.index > below.index[-1]].index.min()


def logit(p):
    p = p.clip(1e-4, 1 - 1e-4)
    return np.log(p / (1 - p))


def main(d, out):
    d, out = Path(d), Path(out)
    out.mkdir(parents=True, exist_ok=True)
    p = pd.read_parquet(d / "prices_1m.parquet")
    p["t"] = p.t_utc.dt.tz_localize(None).astype("datetime64[ns]")
    w = p.pivot_table(index="t", columns=["venue", "market", "contract"], values="p")
    nd = pd.read_csv(d / "needle_national.csv")
    st = pd.read_csv(d / "count_path_states.csv")
    st = st[st.source == "nyt_timeseries"]
    calls = pd.read_csv(d / "calls.csv").set_index("state")
    grid = pd.date_range(START, END, freq="1min")
    rows, lead = [], []
    pd.set_option("display.width", 220)
    for race in RACES:
        if race == "national":
            nyt = nd.assign(t=pd.to_datetime(nd.ts_utc, format="ISO8601")).set_index("t").winprob_trump
            call = pd.Timestamp("2024-11-06 10:34")
        else:
            s = st[st.state == race]
            nyt = s.assign(t=pd.to_datetime(s.ts_utc, format="ISO8601")).set_index("t").winprob_trump.dropna()
            c = calls.loc[race]
            call = pd.to_datetime(c.ap_call_published_utc if pd.notna(c.ap_call_published_utc) else c.call_ts_utc,
                                  format="ISO8601").tz_convert(None)  # AP's own minute where known
        nyt.index = nyt.index.tz_convert(None).astype("datetime64[ns]")
        nyt = nyt[~nyt.index.duplicated(keep="last")].sort_index()
        D = pd.DataFrame(index=grid)
        D["nyt"] = nyt.reindex(nyt.index.union(grid)).ffill().reindex(grid)
        for v in ("kalshi", "polymarket"):
            a, b = w[(v, race, "trump")], w[(v, race, "harris")]
            D[v] = (a / (a + b)).reindex(grid)
        D["race"] = race
        end = min(call, pd.Timestamp(END))
        W = D.loc[:end]
        rec = {"race": race, "call_utc": call, "nyt_0.9": first_perm(D.nyt.dropna(), 0.9), "nyt_0.99": first_perm(D.nyt.dropna(), 0.99)}
        for v in ("kalshi", "polymarket"):
            rec[f"{v}_0.9"] = first_perm(D[v].dropna(), 0.9)
            rec[f"{v}_0.99"] = first_perm(D[v].dropna(), 0.99)
        for c in ("nyt", "kalshi", "polymarket"):
            rec[f"ls_{c}"] = float(np.log(W[c].clip(1e-6, 1 - 1e-6)).mean())
        for v in ("kalshi", "polymarket"):
            k = ((W[v] - 0.5).abs() > 0.05) & (W[v] > 0.01) & (W[v] < 0.99)
            z_n = W.nyt.clip(0.001, 0.999).map(N.inv_cdf)
            z_m = W[v].map(lambda q: N.inv_cdf(q) if 0 < q < 1 else np.nan)
            r = (z_n / z_m)[k & (np.sign(z_n) == np.sign(z_m))].dropna()
            rec[f"ratio_{v}"] = r.median()
            rec[f"ratio_{v}_p10"], rec[f"ratio_{v}_p90"] = r.quantile(.1), r.quantile(.9)
            rec[f"n_{v}"] = len(r)
            dn, dm = logit(W.nyt).diff(), logit(W[v]).diff()
            for lag in range(-5, 11):
                lead.append({"race": race, "venue": v, "k": lag, "corr": dn.corr(dm.shift(-lag))})
        rows.append(rec)
        D.to_csv(out / f"us2024_{race}.csv")
    R = pd.DataFrame(rows).set_index("race")
    R.to_csv(out / "us2024_summary.csv")
    for c in [c for c in R.columns if c.endswith(("_0.9", "_0.99")) or c == "call_utc"]:
        R[c] = pd.to_datetime(R[c]).dt.strftime("%H:%M")
    print(R[["call_utc", "nyt_0.9", "kalshi_0.9", "polymarket_0.9", "nyt_0.99", "kalshi_0.99", "polymarket_0.99"]].to_string())
    print(R[["ls_nyt", "ls_kalshi", "ls_polymarket", "ratio_kalshi", "ratio_kalshi_p10", "ratio_kalshi_p90", "n_kalshi",
             "ratio_polymarket", "n_polymarket"]].round(3).to_string())
    L = pd.DataFrame(lead).groupby(["venue", "k"])["corr"].median().unstack(0)
    print("median over races of corr(d logit NYT at t, d logit market at t+k):")
    print(L.round(3).T.to_string())
    L.to_csv(out / "us2024_leadlag.csv")


if __name__ == "__main__":
    main(*sys.argv[1:3])


==> anc/code/us_prior_adjusted.py <==
"""US 2024 election night: markets against the NYT live model, adjusted for the markets' prior.

At 01:00 UTC, when the NYT model first published, the markets already leaned further to Trump
than the model did. A market that only starts from a different prior, and then updates on the
count exactly as the model does, sits a constant distance from the model in log-odds (posterior
log-odds = prior log-odds + log likelihood ratio). So the comparison that isolates the reading
of the count shifts the NYT log-odds by the 01:00 gap:
  gap_v      = logit p_v(01:00) - logit p_NYT(first value, 01:00:0x), per venue v
  p_NYT,adj  = expit(logit p_NYT(t) + gap_v)
For the national race and the seven swing states, raw and adjusted:
  - first minute P(Trump) stays >= 0.9 / 0.95 / 0.99 (01:00-10:40)
  - mean log score of P(Trump), 01:00 to the AP call (ap_call_published_utc; national 10:34) or 10:40
  - ratio = median over minutes of |Phi^-1(p_NYT)| / |Phi^-1(p_mkt)| (mask |p_mkt-0.5|>0.05,
    0.01<p_mkt<0.99, same sign; NYT clipped to [0.001, 0.999]); > 1 = market less confident
  - drift = logit p_mkt(t) - logit p_NYT(t) - gap_v: how much more the market has moved toward
    Trump since 01:00 than the model (median over the window; > 0 = market ahead)
Usage: python -I us_prior_adjusted.py <us2024_derived_dir> <out_dir>
"""
import sys
from pathlib import Path
from statistics import NormalDist

import numpy as np
import pandas as pd

N = NormalDist()
RACES = ["national", "PA", "MI", "WI", "GA", "NC", "AZ", "NV"]
START, END = pd.Timestamp("2024-11-06 01:00"), pd.Timestamp("2024-11-06 10:40")
THR = (0.9, 0.95, 0.99)
VEN = ("kalshi", "polymarket")


def first_perm(q, thr):
    q = q.dropna()
    if len(q) == 0 or q.iloc[-1] < thr:
        return None
    below = q[q < thr]
    return q.index[0] if below.empty else q[q.index > below.index[-1]].index.min()


def logit(p):
    p = np.clip(p, 1e-4, 1 - 1e-4)
    return np.log(p / (1 - p))


def expit(x):
    return 1 / (1 + np.exp(-x))


def ratio(nyt, mkt):
    k = ((mkt - 0.5).abs() > 0.05) & (mkt > 0.01) & (mkt < 0.99)
    zn = nyt.clip(0.001, 0.999).map(N.inv_cdf)
    zm = mkt.map(lambda q: N.inv_cdf(q) if 0 < q < 1 else np.nan)
    r = (zn / zm)[k & (np.sign(zn) == np.sign(zm))].dropna()
    return r.median(), r.quantile(.1), r.quantile(.9), len(r)


def main(d, out):
    d, out = Path(d), Path(out)
    out.mkdir(parents=True, exist_ok=True)
    p = pd.read_parquet(d / "prices_1m.parquet")
    p["t"] = p.t_utc.dt.tz_localize(None).astype("datetime64[ns]")
    w = p.pivot_table(index="t", columns=["venue", "market", "contract"], values="p")
    nd = pd.read_csv(d / "needle_national.csv")
    st = pd.read_csv(d / "count_path_states.csv")
    st = st[st.source == "nyt_timeseries"]
    calls = pd.read_csv(d / "calls.csv").set_index("state")
    grid = pd.date_range(START, END, freq="1min")
    rows, paths = [], []
    for race in RACES:
        if race == "national":
            nyt = nd.assign(t=pd.to_datetime(nd.ts_utc, format="ISO8601")).set_index("t").winprob_trump
            call = pd.Timestamp("2024-11-06 10:34")
        else:
            s = st[st.state == race]
            nyt = s.assign(t=pd.to_datetime(s.ts_utc, format="ISO8601")).set_index("t").winprob_trump.dropna()
            c = calls.loc[race]
            call = pd.to_datetime(c.ap_call_published_utc if pd.notna(c.ap_call_published_utc) else c.call_ts_utc,
                                  format="ISO8601").tz_convert(None)
        nyt.index = nyt.index.tz_convert(None).astype("datetime64[ns]")
        nyt = nyt[~nyt.index.duplicated(keep="last")].sort_index()
        nyt0_t = nyt[nyt.index >= START].index[0]
        nyt0 = float(nyt.loc[nyt0_t])
        D = pd.DataFrame(index=grid)
        D["nyt"] = nyt.reindex(nyt.index.union(grid)).ffill().reindex(grid)
        D.loc[START, "nyt"] = nyt0  # the opening value (01:00:0x) stands for the 01:00 minute
        rec = {"race": race, "call_utc": call, "nyt_01": nyt0, "nyt_01_ts": nyt0_t}
        for v in VEN:
            a, b = w[(v, race, "trump")], w[(v, race, "harris")]
            D[v] = (a / (a + b)).reindex(grid)
            rec[f"{v}_01"] = float(D.loc[START, v])
            gap = float(logit(D.loc[START, v]) - logit(nyt0))
            rec[f"gap_{v}"] = gap
            D[f"nyt_adj_{v}"] = expit(logit(D.nyt) + gap)
            D[f"drift_{v}"] = logit(D[v]) - logit(D.nyt) - gap
        rec["gap_mean"] = (rec["gap_kalshi"] + rec["gap_polymarket"]) / 2
        end = min(call, END)
        W = D.loc[:end]
        for thr in THR:
            rec[f"nyt_{thr}"] = first_perm(D.nyt, thr)
            for v in VEN:
                rec[f"{v}_{thr}"] = first_perm(D[v], thr)
                rec[f"nytadj_{v}_{thr}"] = first_perm(D[f"nyt_adj_{v}"], thr)
        cols = ["nyt", *VEN, *[f"nyt_adj_{v}" for v in VEN]]
        C = W[cols].dropna()
        for c in cols:
            rec[f"ls_{c}"] = float(np.log(C[c].clip(1e-6, 1 - 1e-6)).mean())
        rec["n_ls"] = len(C)
        for v in VEN:
            for tag, col in (("raw", "nyt"), ("adj", f"nyt_adj_{v}")):
                m, lo, hi, n = ratio(W[col], W[v])
                rec[f"ratio_{tag}_{v}"], rec[f"ratio_{tag}_{v}_p10"], rec[f"ratio_{tag}_{v}_p90"], rec[f"ratio_{tag}_{v}_n"] = m, lo, hi, n
            dr = W[f"drift_{v}"].dropna()
            rec[f"drift_{v}_median"], rec[f"drift_{v}_share_pos"] = dr.median(), float((dr > 0).mean())
            for hh in ("02:00", "03:00", "04:00", "05:00", "06:00"):
                ts = pd.Timestamp(f"2024-11-06 {hh}")
                rec[f"drift_{v}_{hh}"] = float(D.loc[ts, f"drift_{v}"]) if ts <= end else np.nan
        rows.append(rec)
        paths.append(D.assign(race=race))
    R = pd.DataFrame(rows).set_index("race")
    R.to_csv(out / "us2024_prior_adjusted_summary.csv")
    pd.concat(paths).to_csv(out / "us2024_prior_adjusted_paths.csv", index_label="t")
    pd.set_option("display.width", 250)
    T = R.copy()
    for c in [c for c in T if c.endswith(tuple(f"_{x}" for x in THR))]:
        T[c] = pd.to_datetime(T[c]).dt.strftime("%H:%M")
    T["call_utc"] = pd.to_datetime(T.call_utc).dt.strftime("%d %H:%M")
    print("01:00 UTC gap (logit market - logit NYT opening value):")
    print(T[["nyt_01", "kalshi_01", "polymarket_01", "gap_kalshi", "gap_polymarket", "gap_mean"]].round(3).to_string())
    for thr in THR:
        print(f"\nfirst minute P(Trump) stays >= {thr}:")
        print(T[[f"nyt_{thr}", f"nytadj_kalshi_{thr}", f"nytadj_polymarket_{thr}", f"kalshi_{thr}", f"polymarket_{thr}"]].to_string())
    print("\nmean log score, 01:00 to AP call or 10:40:")
    print(T[["call_utc", "n_ls", "ls_nyt", "ls_nyt_adj_kalshi", "ls_nyt_adj_polymarket", "ls_kalshi", "ls_polymarket"]].round(3).to_string())
    print("\nconfidence ratio |Phi^-1(p_NYT)| / |Phi^-1(p_mkt)| (>1: market less confident):")
    print(T[[f"ratio_{a}_{v}{s}" for v in VEN for a in ("raw", "adj") for s in ("", "_p10", "_p90", "_n")]].round(2).to_string())
    print("\ndrift (logit mkt - logit NYT - 01:00 gap; >0 = market moved further to Trump than the model):")
    print(T[[c for c in T if c.startswith("drift_")]].round(2).to_string())


if __name__ == "__main__":
    main(*sys.argv[1:3])


==> anc/code/wallet_forensics.py <==
"""Polymarket wallet forensics for the 2026 Brazil winner markets.

Every fill is restated as a position in "Lula" (winner markets: Lula wins = 1; round-1 markets:
Lula first = 1, which resolved 0): buying Lula YES at p is +q at price p; buying Flavio YES at p
is -q at Lula price 1 - p. P&L at resolution = s q (value - price) for the aggressor, the
negative for the maker.
W1 concentration of volume and of net Lula positions, by period.
W2 skill persistence: wallets active on both election nights, P&L per dollar traded on night 1
   (round-1 markets) against night 2 (winner markets); rank correlation, and night-2 P&L of the
   night-1 top quintile.
W3 the underconfident window on runoff night (19:00-20:24 BRT): who bought Lula, how much they
   made, and how they did on night 1.
W4 between the rounds (5-24 Oct): wallets accumulating Flavio; new wallets (first fill after
   round 1); do the largest accumulators' daily flows move the price?
Usage: python -I wallet_forensics.py <pm_trades_parquet> <out_dir>
"""
import sys
from pathlib import Path

import numpy as np
import pandas as pd

NIGHT1 = ("2026-10-04 18:00", "2026-10-05 03:00")  # UTC
NIGHT2 = ("2026-10-25 18:00", "2026-10-26 03:00")
WIN = {"winner_lula": (1, 1.0), "winner_flavio": (-1, 1.0), "r1winner_lula": (1, 0.0), "r1winner_flavio": (-1, 0.0)}


def legs(T):
    s = T.market.map(lambda m: WIN[m][0])
    val = T.market.map(lambda m: WIN[m][1])
    T = T.assign(t=T.ts_utc.dt.tz_localize(None),
                 lp=np.where(s > 0, T.price_yes, 1 - T.price_yes),
                 q=np.where(T.aggressor_buys_yes, 1, -1) * s * T.size_tokens, val=val)
    T["usd"] = T.size_tokens * T.lp  # Lula-equivalent dollars (size_usdc is the maker's leg, on the other token in mints)
    a = T[["t", "market", "taker", "q", "lp", "val", "usd"]].rename(columns={"taker": "w"})
    m = T[["t", "market", "maker", "q", "lp", "val", "usd"]].rename(columns={"maker": "w"}).assign(q=lambda d: -d.q)
    L = pd.concat([a.assign(role="taker"), m.assign(role="maker")], ignore_index=True)
    L["pnl"] = L.q * (L.val - L.lp)
    return L


def spearman(x, y):
    return pd.Series(x).rank().corr(pd.Series(y).rank())


def main(pm, out):
    out = Path(out)
    out.mkdir(parents=True, exist_ok=True)
    T = pd.read_parquet(pm)
    L = legs(T)
    first = L.groupby("w").t.min()
    print(f"fills {len(T):,}; wallets {L.w.nunique():,}")

    # W1 concentration
    print("\nW1 concentration (share of dollar volume of the top 10 / top 100 wallets, both sides):")
    per = {"pre_r1 (to 4 Oct 18:00)": (None, NIGHT1[0]), "night1": NIGHT1, "between": (NIGHT1[1], NIGHT2[0]), "night2": NIGHT2}
    for k, (a, b) in per.items():
        x = L[((L.t >= a) if a else True) & (L.t < b)]
        v = x.groupby("w").usd.sum().sort_values(ascending=False)
        print(f"  {k:24s} wallets {len(v):6,}  volume ${v.sum() / 2:13,.0f}  top10 {v.head(10).sum() / v.sum():.2f}  top100 {v.head(100).sum() / v.sum():.2f}")

    # W2 skill persistence across nights
    def night(a, b, mk):
        x = L[(L.t >= a) & (L.t < b) & L.market.isin(mk)]
        return x.groupby("w").agg(pnl=("pnl", "sum"), usd=("usd", "sum"), n=("q", "size"))
    n1 = night(*NIGHT1, ["r1winner_lula", "r1winner_flavio"])
    n2 = night(*NIGHT2, ["winner_lula", "winner_flavio"])
    B = n1.join(n2, lsuffix="1", rsuffix="2", how="inner")
    B = B[(B.usd1 >= 100) & (B.usd2 >= 100)]
    B["r1"], B["r2"] = B.pnl1 / B.usd1, B.pnl2 / B.usd2
    print(f"\nW2 wallets with >= $100 on both nights: {len(B)}; rank corr of P&L per $ {spearman(B.r1, B.r2):.3f}")
    rng = np.random.default_rng(0)
    perm = [spearman(B.r1.values, rng.permutation(B.r2.values)) for _ in range(2000)]
    print(f"  permutation p (two-sided) {np.mean(np.abs(perm) >= abs(spearman(B.r1, B.r2))):.3f}")
    B["q1"] = pd.qcut(B.r1.rank(method="first"), 5, labels=False)
    print(B.groupby("q1").agg(n=("r2", "size"), r1=("r1", "mean"), r2=("r2", "mean"), pnl2=("pnl2", "sum")).round(3).to_string())
    B.to_csv(out / "wallets_both_nights.csv")
    # market makers earn the spread on both nights; repeat on aggressive (taker) fills only
    Lt = L[L.role == "taker"]
    def night_t(a, b, mk):
        x = Lt[(Lt.t >= a) & (Lt.t < b) & Lt.market.isin(mk)]
        return x.groupby("w").agg(pnl=("pnl", "sum"), usd=("usd", "sum"))
    Bt = night_t(*NIGHT1, ["r1winner_lula", "r1winner_flavio"]).join(
        night_t(*NIGHT2, ["winner_lula", "winner_flavio"]), lsuffix="1", rsuffix="2", how="inner")
    Bt = Bt[(Bt.usd1 >= 100) & (Bt.usd2 >= 100)]
    rt = spearman(Bt.pnl1 / Bt.usd1, Bt.pnl2 / Bt.usd2)
    permt = [spearman((Bt.pnl1 / Bt.usd1).values, rng.permutation((Bt.pnl2 / Bt.usd2).values)) for _ in range(2000)]
    print(f"  taker fills only: wallets {len(Bt)}, rank corr {rt:.3f}, permutation p {np.mean(np.abs(permt) >= abs(rt)):.3f}")

    # W3 the underconfident window, runoff night
    a, b = "2026-10-25 22:00", "2026-10-25 23:24"  # 19:00-20:24 BRT
    x = L[(L.t >= a) & (L.t < b) & L.market.isin(["winner_lula", "winner_flavio"])]
    w = x.groupby("w").agg(net_lula=("q", "sum"), pnl=("pnl", "sum"), usd=("usd", "sum"),
                           taker_share=("role", lambda r: (r == "taker").mean()))
    w["first_seen"] = w.index.map(first)
    w["night1_pnl"] = w.index.map(n1.pnl).fillna(0)
    w = w.sort_values("pnl", ascending=False)
    pos = w[w.pnl > 0]
    print(f"\nW3 19:00-20:24 BRT: wallets {len(w):,}, ${w.usd.sum() / 2:,.0f} traded; winners' P&L ${pos.pnl.sum():,.0f}; "
          f"top 10 take {pos.pnl.head(10).sum() / pos.pnl.sum():.2f} of it")
    print(f"  top-10 winners: taker share of their fills {w.head(10).taker_share.mean():.2f}; "
          f"first seen before Oct 2026: {(w.head(10).first_seen < '2026-10-01').mean():.1f}")
    print(w.head(10).to_string())
    print(f"  among wallets also active on night 1: corr(night-1 P&L, window P&L) "
          f"{spearman(w.night1_pnl[w.night1_pnl != 0], w.pnl[w.night1_pnl != 0]):.3f} (n={(w.night1_pnl != 0).sum()})")
    w.to_csv(out / "wallets_underconfident_window.csv")

    # W4 between the rounds
    x = L[(L.t >= "2026-10-05 03:00") & (L.t < "2026-10-25 18:00") & L.market.isin(["winner_lula", "winner_flavio"])]
    acc = x.groupby("w").agg(net_lula=("q", "sum"), usd=("usd", "sum"), pnl=("pnl", "sum")).sort_values("net_lula")
    acc["first_seen"] = acc.index.map(first)
    acc["new"] = acc.first_seen >= pd.Timestamp("2026-10-05 03:00")
    print(f"\nW4 5-25 Oct: wallets {len(acc):,}, new after round 1 {acc.new.mean():.2f} "
          f"(their share of volume {acc.usd[acc.new].sum() / acc.usd.sum():.2f})")
    top = acc.head(10)
    print("  largest net Flavio accumulators (net_lula < 0):")
    print(top.to_string())
    print(f"  top-10 accumulators: {(-top.net_lula).sum():,.0f} Flavio-equivalent shares, "
          f"{top.usd.sum() / (acc.usd.sum()):.2f} of volume, P&L at resolution ${top.pnl.sum():,.0f}")
    xt = x[x.w.isin(top.index) & (x.role == "taker")]
    d = pd.DataFrame({"flow": xt.groupby(xt.t.dt.floor("1D")).q.sum()})
    px = x[x.market == "winner_lula"].groupby(x.t.dt.floor("1D")).lp.last()
    d["dp"] = px.diff()
    d = d.dropna()
    print(f"  daily taker flow of the top-10 vs same-day Lula price change: corr {d.flow.corr(d.dp):.2f} (n={len(d)} days)")
    acc.to_csv(out / "wallets_between_rounds.csv")


if __name__ == "__main__":
    main(*sys.argv[1:3])


==> anc/results/belief_tests/ev_live.csv <==
band_x,kalshi_ev_cents,kalshi_contracts,pm_ev_cents,pm_shares
1,17.98297838687996,1941736.33,21.21811464324219,10052966.030563
2,12.472239877119392,1941736.33,15.459770853054602,10052966.030563
3,3.7848930135557888,1941736.33,6.664178672851969,10052966.030563


==> anc/results/belief_tests/headline_timing.csv <==
night,headline_lead_for_good,headline_share_then,projection 0.5,projection 0.9,"projection, sd x3 0.5","projection, sd x3 0.9",Kalshi 0.5,Kalshi 0.9,Polymarket 0.5,Polymarket 0.9,projection (2026-calibrated) 0.5,projection (2026-calibrated) 0.9,Polymarket AMM 0.5,Polymarket AMM 0.9
2026 runoff (Lula),2026-10-25 20:25:00,0.5000403619369965,2026-10-25 17:07:00,2026-10-25 17:08:00,2026-10-25 17:07:00,2026-10-25 19:25:00,2026-10-25 19:09:00,2026-10-25 20:24:00,2026-10-25 19:10:00,2026-10-25 20:24:00,,,,
2026 round 1 (Flavio first),2026-10-04 17:23:00,0.53473434528575,2026-10-04 17:23:00,2026-10-04 19:30:00,,,2026-10-04 17:39:00,2026-10-04 18:28:00,2026-10-04 17:39:00,2026-10-04 18:29:00,,,,
2022 runoff (Lula),2022-10-30 18:45:00,0.5001555448745693,,,,,,,,,2022-10-30 17:00:00,2022-10-30 17:10:00,2022-10-30 17:00:00,2022-10-30 18:30:00


==> anc/results/belief_tests/movement_tests.csv <==
night,series,step,p_start,p_end,m,r,m_over_r,t_excess,steps
BR26 runoff,model,0 days 00:05:00,0.9207487236779928,1.0,0.004549506923387657,0.0729705115233401,0.06234719790791747,-1.0721009308677119,89
BR26 runoff,kalshi,0 days 00:05:00,0.245,0.996,0.07602149999999996,0.18099099999999999,0.42002917272129536,-0.7571516502861018,90
BR26 runoff,polymarket,0 days 00:05:00,0.245,0.9995,0.09222675000000001,0.18447525000000006,0.49994104900250835,-0.6719657601042728,90
BR22 runoff,model,0 days 00:10:00,0.8651571981541434,1.0,0.008504931786729675,0.11666022063621567,0.07290344335324725,-1.0845722405460316,45
BR22 runoff,pm_lula,0 days 00:10:00,0.7252449086653991,0.9954137185617816,0.024258626600471248,0.1946994836595282,0.12459522821792589,-1.6761845017077552,45
BR26 round 1,model,0 days 00:05:00,0.4817466995727307,2.6711248976106735e-91,0.04443713725728376,0.24966681702351187,0.17798575632539498,-1.7058225141209655,104
BR26 round 1,kalshi,0 days 00:05:00,0.6881188,0.0015,0.04987964891194076,0.21311356708655999,0.2340519639074936,-1.6099177830695501,108
BR26 round 1,polymarket,0 days 00:05:00,0.6831683,0.0005,0.07315446192843336,0.21594962387511002,0.33875707035609715,-1.460850957061772,108
RO25 runoff,model,0 days 00:05:00,0.2535729387305896,1.0,0.20541656902770858,0.18927370347412226,1.08528847514094,0.1256653502702741,78
RO25 runoff,kalshi,0 days 00:05:00,0.678391959798995,0.995,0.019196076307221765,0.21320130867907375,0.09003732869256027,-1.599122640193723,78
RO25 runoff,polymarket,0 days 00:05:00,0.665,0.9995,0.025595132545939918,0.22227525000000006,0.11515061864035654,-1.6493179571321128,78
PE26 runoff,model,0 days 00:05:00,0.806219935941232,0.6688711339346247,0.014568427279949251,-0.06525318929148627,,1.2781592865930393,740
PE26 runoff,kalshi,0 days 00:05:00,0.795,0.9515968063872255,0.15840522632172363,0.11691467553914126,1.3548788942983636,0.25837768595877364,740
PE26 runoff,polymarket,0 days 00:05:00,0.8048289738430584,0.944527736131934,0.16807095462352525,0.10468420489637034,1.605504429153406,0.39121843948080787,740
US24 national,model,0 days 00:05:00,0.5256,1.0,0.014018219999999998,0.24934464,0.05622025803321859,-3.0397346121692252,116
US24 national,kalshi,0 days 00:05:00,0.685,0.9848484848484848,0.014313904991837217,0.20085305325987132,0.07126555837474545,-2.7339700761169636,116
US24 national,polymarket,0 days 00:05:00,0.6999002991026919,0.998495486459378,0.013290935963382548,0.20853762043902627,0.06373399646261259,-2.7312864118532896,116
US24 PA,model,0 days 00:05:00,0.509,1.0,0.02225598000000001,0.249919,0.08905277309848394,-1.9257134385066454,116
US24 PA,kalshi,0 days 00:05:00,0.6069651741293532,0.9899497487437184,0.031291431839246105,0.22860920781750996,0.13687739062647408,-2.291363362559007,116
US24 PA,polymarket,0 days 00:05:00,0.625,0.9994969818913482,0.03362191673914061,0.2338722349185658,0.14376189952966306,-2.168588273450766,116
US24 MI,model,0 days 00:05:00,0.4724,0.9127,0.031240870000000007,0.16955952999999999,0.1842472080454576,-2.3293601529817307,116
US24 MI,kalshi,0 days 00:05:00,0.3668341708542713,0.964824120603015,0.061897992679414024,0.19832832504229686,0.3120986004707761,-1.3290322839093147,116
US24 MI,polymarket,0 days 00:05:00,0.4079601990049751,0.9910089910089912,0.06359989776950906,0.23261850428446385,0.2734085921717311,-1.7195995198957053,116
US24 WI,model,0 days 00:05:00,0.461,1.0,0.03390795999999998,0.24847899999999998,0.13646207526591778,-2.762041664009933,116
US24 WI,kalshi,0 days 00:05:00,0.53,0.955665024630542,0.037605789813075996,0.20673061467155246,0.1819072123053616,-1.857920606156745,116
US24 WI,polymarket,0 days 00:05:00,0.6030150753768844,0.9974823766364552,0.036314947763389616,0.23687660930895071,0.15330744504209434,-1.9362013051200864,116
US24 GA,model,0 days 00:05:00,0.575,1.0,0.02885057999999999,0.244375,0.11805863938618921,-2.01856179690001,116
US24 GA,kalshi,0 days 00:05:00,0.84,0.9949494949494948,0.01167270467931342,0.12937500255076,0.09022380250569394,-2.100091320497839,116
US24 GA,polymarket,0 days 00:05:00,0.8358208955223881,0.9995,0.01179738346353474,0.13672457613054134,0.0862857563534948,-2.1758017127799727,116
US24 NC,model,0 days 00:05:00,0.5769,1.0,0.02460292999999997,0.24408639000000001,0.10079599276305397,-2.229087487042115,116
US24 NC,kalshi,0 days 00:05:00,0.6915422885572139,0.985,0.016370260648159753,0.19853655169426498,0.08245464378453105,-2.135437971499269,116
US24 NC,polymarket,0 days 00:05:00,0.7263681592039801,0.9994979919678716,0.015267359942679758,0.19825570047853744,0.07700842853864147,-2.1273478103531875,116
US24 AZ,model,0 days 00:05:00,0.6189,0.8321,0.01376937999999997,0.09615319999999997,0.14320251432089598,-1.9759511796349807,116
US24 AZ,kalshi,0 days 00:05:00,0.8391959798994975,0.9507389162561576,0.06413628586567337,0.08811165784779515,0.7278978449873563,-0.22695151405809652,116
US24 AZ,polymarket,0 days 00:05:00,0.8571428571428572,0.9669172932330828,0.03390312718990269,0.09046073831194536,0.37478278226064154,-0.47747869987841035,116
US24 NV,model,0 days 00:05:00,0.5,0.9061,0.03708949,0.16491721,0.22489763196939846,-1.8033912697321939,116
US24 NV,kalshi,0 days 00:05:00,0.5454545454545455,0.946078431372549,0.037647972338056626,0.19691985123331457,0.19118424121421135,-1.4050908795924595,116
US24 NV,polymarket,0 days 00:05:00,0.5951219512195123,0.9949799196787148,0.044528230437277466,0.23595693528133968,0.18871337849927955,-1.7157494425670419,116
BR26 runoff,model,1min,0.8652131711777822,1.0,0.005696983365737268,0.11661933959826797,0.04885110295910027,-1.4708444189168717,443
BR26 runoff,kalshi,1min,0.225,0.996,0.07805699999999997,0.170391,0.4581051816117047,-0.6493469709972649,390
BR26 runoff,polymarket,1min,0.245,0.9995,0.09634725000000004,0.18447525000000006,0.5222773786727488,-0.629085486358463,390
BR26 campaign,kalshi,1D,0.6857143,0.175,0.12222540789331583,0.07113519877551003,1.7182127835059178,0.44538447161689304,296
BR26 campaign,polymarket,1D,0.75376886,0.16458854,0.13636919518852378,0.048102213193632004,2.8349879586533655,0.7026647769329681,296
BR26 campaign,model,1D,0.8979525608137606,0.3441534428622212,0.16014972427176605,-0.1340780912865309,,1.7925532143305172,296


==> anc/results/belief_tests/predictability.csv <==
night,venue,h,b,se,t,n
BR26 runoff,kalshi,30,0.2587834228669529,0.08223422535307641,3.1469065557054186,84
BR26 runoff,kalshi,60,0.598882455493337,0.1249073225827304,4.794614463829185,78
BR26 runoff,polymarket,30,0.19229607034495183,0.06143390320283787,3.1301294614155157,84
BR26 runoff,polymarket,60,0.4517209022472154,0.10455048195423174,4.320600860022451,78
BR22 runoff,pm_lula,30,0.29820950528690504,0.16707535101028234,1.7848803158794637,43
BR22 runoff,pm_lula,60,0.6344542632060062,0.12128010008302945,5.231313816295114,40
BR26 round 1,kalshi,30,-0.12180336826515124,0.07173991559457438,-1.697846551053973,99
BR26 round 1,kalshi,60,-0.20071143283850915,0.1064580297557611,-1.8853573873101612,93
BR26 round 1,polymarket,30,-0.20658237174419286,0.06119256435916799,-3.3759391178912455,99
BR26 round 1,polymarket,60,-0.41716218032869734,0.11398308380320622,-3.659860449546488,93
RO25 runoff,kalshi,30,-0.28938468703044834,0.17247204444167444,-1.6778643052979563,73
RO25 runoff,kalshi,60,-0.856972809537401,0.1834035482308755,-4.6726075793179875,67
RO25 runoff,polymarket,30,0.14155331370433794,0.13097668959821285,1.0807519577611115,73
RO25 runoff,polymarket,60,0.09591672505134145,0.31291333583622705,0.3065280832311425,67
PE26 runoff,kalshi,30,0.01788078885051452,0.026772213381941357,0.6678860875423784,735
PE26 runoff,kalshi,60,0.04279774685308215,0.044572357416038266,0.9601858491263564,729
PE26 runoff,polymarket,30,0.018400008261668,0.02620971312319144,0.7020301281125778,735
PE26 runoff,polymarket,60,0.0430724241799929,0.04200955471434971,1.0253006601205448,729
US24 national,kalshi,30,-0.06999518551452827,0.024145782210591146,-2.8988576515788353,111
US24 national,kalshi,60,-0.17710475053411334,0.03891197803147026,-4.551419883894851,105
US24 national,polymarket,30,-0.057493288743783996,0.0753355768418165,-0.7631625210025764,111
US24 national,polymarket,60,-0.13531593437748307,0.08296061173880177,-1.6310865064920204,105
US24 PA,kalshi,30,-0.0434819602510433,0.03361017056568359,-1.2937143584578807,111
US24 PA,kalshi,60,-0.0824685013728008,0.03839599988451313,-2.14784096314325,105
US24 PA,polymarket,30,-0.34141345312631577,0.2100136001818859,-1.6256730651283002,111
US24 PA,polymarket,60,-0.7718457226138477,0.29170659811358085,-2.6459659383958005,105
US24 MI,kalshi,30,0.16483055363669608,0.05258033029644824,3.13483298236014,111
US24 MI,kalshi,60,0.3203042437115097,0.0920952154639248,3.4779683406786543,105
US24 MI,polymarket,30,0.1486951876443884,0.055208720494657255,2.6933279074775545,111
US24 MI,polymarket,60,0.2610165517884484,0.08860492078438026,2.945847132165844,105
US24 WI,kalshi,30,0.45611801595376783,0.14582518479110876,3.1278411654828107,111
US24 WI,kalshi,60,0.5653774255201298,0.1588878409326971,3.5583429304676413,105
US24 WI,polymarket,30,0.12738118398817,0.11001246141097874,1.157879592497309,111
US24 WI,polymarket,60,0.35282942893523356,0.19146020749403614,1.8428342555004489,105
US24 GA,kalshi,30,0.0682300739047901,0.05590126004565637,1.2205462604790016,111
US24 GA,kalshi,60,0.04211721151813251,0.0635442146129866,0.662801669273051,105
US24 GA,polymarket,30,0.053854614418298585,0.06718020810864475,0.8016440546180531,111
US24 GA,polymarket,60,0.08341087624325128,0.12055309567271393,0.6919015706548177,105
US24 NC,kalshi,30,-0.09202309511837861,0.03168031237216928,-2.9047407751957537,111
US24 NC,kalshi,60,-0.21547646707019813,0.05078319986113781,-4.2430659678673175,105
US24 NC,polymarket,30,-0.06728698308701356,0.05661019664959544,-1.1886018256305495,111
US24 NC,polymarket,60,-0.22132852417513232,0.06407019086160866,-3.4544695621900208,105
US24 AZ,kalshi,30,0.3364216879910553,0.0835076316271293,4.028634047403175,111
US24 AZ,kalshi,60,0.5168230854901965,0.09522523104519226,5.427375495102985,105
US24 AZ,polymarket,30,0.4059842704888049,0.11150710993441229,3.640882368196988,111
US24 AZ,polymarket,60,0.6465017258282305,0.21221510952105202,3.046445313377164,105
US24 NV,kalshi,30,0.2145395323109155,0.10011848022363445,2.1428564619808346,111
US24 NV,kalshi,60,0.2799784151592497,0.19949190457228805,1.4034575275599541,105
US24 NV,polymarket,30,0.04107977835553724,0.0499052462573842,0.8231555084142862,111
US24 NV,polymarket,60,0.0699002449994732,0.07400696508805436,0.9445090055551536,105


==> anc/results/belief_tests/ratio_ci.csv <==
label,venue,ratio,lo90,hi90,n
"2026 runoff, calibrated on 2022 (ex ante)",kalshi,8.416407644523867,6.867166835895213,12.256978271225234,112
"2026 runoff, calibrated on 2026 (in sample)",kalshi,7.191488072148359,6.110568579061292,9.836502940521376,112
"2026 runoff, calibrated on 2022 (ex ante)",polymarket,8.524324355187442,6.98701392207002,12.392841124930733,114
"2026 runoff, calibrated on 2026 (in sample)",polymarket,7.395746907260812,6.288373309197686,10.33584703197804,114
"2022 runoff, calibrated on 2022 (in sample)",pm_lula,5.781371315141773,4.061056957210178,8.071442827228424,24
"2022 runoff, calibrated on 2026 (ex ante)",pm_lula,5.07183195016542,3.6079596717864373,8.071442827228424,24


==> anc/results/belief_tests/runoff_ranges_projection.csv <==
floor,k,tails,P_1906,P_1830,cross_0.9,cross_0.99,logscore
0.0005,1,normal,0.999458608715085,0.9207487236779928,2026-10-25 17:08:00,2026-10-25 19:06:00,-0.000539101488279353
0.0005,1,t5,0.9958324090219831,0.9358337767157245,2026-10-25 17:08:00,2026-10-25 19:06:00,-0.0012299378850648627
0.0005,1,t3,0.9945409708475221,0.9538491727309514,2026-10-25 17:07:00,2026-10-25 19:06:00,-0.001587998975491699
0.0005,2,normal,0.9488749795146948,0.7596144469130336,2026-10-25 19:06:00,2026-10-25 19:36:00,-0.012057764389030308
0.0005,2,t5,0.9556631482456153,0.7977782714643893,2026-10-25 19:06:00,2026-10-25 19:42:00,-0.011721444857528298
0.0005,2,t3,0.9669118147011413,0.8453865739329476,2026-10-25 19:03:00,2026-10-25 19:42:00,-0.009572975885109702
0.0005,3,normal,0.8620027058829831,0.6808374657613365,2026-10-25 19:25:00,2026-10-25 20:05:00,-0.03697225390715646
0.0005,3,t5,0.8906896505335186,0.7147670192654,2026-10-25 19:21:00,2026-10-25 20:07:00,-0.03138434952367126
0.0005,3,t3,0.9221794579269774,0.7624079996710748,2026-10-25 19:06:00,2026-10-25 20:07:00,-0.02351776036561683
0.0005,5,normal,0.7433206355476653,0.6110378877346941,2026-10-25 19:57:00,2026-10-25 20:29:00,-0.09479984900699984
0.0005,5,t5,0.7813653479943781,0.6346607365816965,2026-10-25 19:47:00,2026-10-25 20:33:00,-0.07920793913433194
0.0005,5,t3,0.830049216438125,0.6706560351903885,2026-10-25 19:36:00,2026-10-25 20:33:00,-0.05956755303247645
0.001,1,normal,0.999458608715085,0.9207487236779928,2026-10-25 17:08:00,2026-10-25 19:06:00,-0.000539101488279353
0.001,1,t5,0.9958324090219831,0.9358337767157245,2026-10-25 17:08:00,2026-10-25 19:06:00,-0.0012326056959414732
0.001,1,t3,0.9945409708475221,0.9538491727309514,2026-10-25 17:07:00,2026-10-25 19:06:00,-0.0016094479039421249
0.001,2,normal,0.9488749795146948,0.7596144469130336,2026-10-25 19:06:00,2026-10-25 19:36:00,-0.012063721170144058
0.001,2,t5,0.9556631482456153,0.7977782714643893,2026-10-25 19:06:00,2026-10-25 19:42:00,-0.011791822343812442
0.001,2,t3,0.9669118147011413,0.8453865739329476,2026-10-25 19:03:00,2026-10-25 19:42:00,-0.009737915274782138
0.001,3,normal,0.8620027058829831,0.6808374657613365,2026-10-25 19:25:00,2026-10-25 20:05:00,-0.03709855897868795
0.001,3,t5,0.8906896505335186,0.7147670192654,2026-10-25 19:21:00,2026-10-25 20:07:00,-0.0317607584633702
0.001,3,t3,0.9221794579269774,0.7624079996710748,2026-10-25 19:06:00,2026-10-25 20:08:00,-0.02404196478529926
0.001,5,normal,0.7433206355476653,0.6110378877346941,2026-10-25 19:57:00,2026-10-25 20:33:00,-0.09662629182360145
0.001,5,t5,0.7813653479943781,0.6346607365816965,2026-10-25 19:47:00,2026-10-25 20:50:00,-0.08152329024337765
0.001,5,t3,0.830049216438125,0.6706560351903885,2026-10-25 19:36:00,2026-10-25 20:50:00,-0.06163333494690541
0.002,1,normal,0.9994579517220165,0.9207318470629584,2026-10-25 17:08:00,2026-10-25 19:06:00,-0.0005394227426224281
0.002,1,t5,0.9958306346053449,0.9358215898022013,2026-10-25 17:08:00,2026-10-25 19:06:00,-0.0012587764489986628
0.002,1,t3,0.9945393688173496,0.9538410226606874,2026-10-25 17:07:00,2026-10-25 19:06:00,-0.0017281017819295024
0.002,2,normal,0.9488569593754861,0.7595966612657346,2026-10-25 19:06:00,2026-10-25 19:36:00,-0.012143367689950496
0.002,2,t5,0.9556506885796976,0.7977605864472069,2026-10-25 19:06:00,2026-10-25 19:42:00,-0.012376627302598016
0.002,2,t3,0.9669037016752224,0.8453703374606361,2026-10-25 19:03:00,2026-10-25 19:42:00,-0.010626708731952069
0.002,3,normal,0.8619774858282794,0.6808238530688787,2026-10-25 19:25:00,2026-10-25 20:05:00,-0.038424937471127005
0.002,3,t5,0.8906690185004968,0.7147519293071702,2026-10-25 19:21:00,2026-10-25 20:13:00,-0.03462075453811512
0.002,3,t3,0.9221642227572004,0.7623917250418202,2026-10-25 19:06:00,2026-10-25 20:13:00,-0.02676031912284822
0.002,5,normal,0.7432985146984471,0.6110291218111424,2026-10-25 20:01:00,,-0.11423837993534514
0.002,5,t5,0.7813427814237446,0.6346503773951502,2026-10-25 19:47:00,,-0.09558233457376361
0.002,5,t3,0.8300277589335996,0.6706435450591013,2026-10-25 19:36:00,,-0.07130953875881946


==> anc/results/belief_tests/runoff_ranges_ratio.csv <==
floor,venue,contest_c,median,p10,p90,third1,third2,third3,n
0.0005,kalshi,0.0,8.416407644523867,7.115394844474246,14.760691692215895,9.796244072252128,8.443990370672015,8.296512644243261,112
0.0005,kalshi,0.02,8.082119756320331,6.85022303496368,14.63444248533287,9.592262860676092,8.234623728994167,7.724991308412677,104
0.0005,kalshi,0.05,7.7449621303117,6.400975470195378,14.199458556761114,9.285938638583142,7.917964102890507,7.267150025706826,99
0.0005,polymarket,0.0,8.524324355187442,7.359588704508761,16.14725012670848,9.784398040763833,8.576499323858751,8.357996941666984,114
0.0005,polymarket,0.02,8.219162983501342,6.880255329276883,16.028619927126428,9.572737894164613,8.348184216906095,7.833906438808742,105
0.0005,polymarket,0.05,7.747397333384594,6.480238815314144,15.718873013913319,9.2544783371177,8.029734249529913,7.362635581521048,100
0.001,kalshi,0.0,7.7300613794664645,6.546572216225324,14.731068832543926,9.796244072252128,8.382528669561232,7.012064281043192,112
0.001,kalshi,0.02,7.701269321885466,6.40353661087316,14.601841786308725,9.592262860676092,8.174685955480232,6.734884175712521,104
0.001,kalshi,0.05,7.370859013229696,5.998618573753693,14.16775590619403,9.285938638583142,7.86033121586259,6.401435247713399,99
0.001,polymarket,0.0,7.880780071214986,6.55388210645982,16.121936882112617,9.784398040763833,8.496824559395101,7.3258831663923365,114
0.001,polymarket,0.02,7.7736887834676125,6.371687300667601,16.014458170409146,9.572737894164613,8.287718538666132,6.945726746558783,105
0.001,polymarket,0.05,7.5726592940637625,6.043757747191685,15.718873013913319,9.2544783371177,7.971575185506085,6.5052298744969566,100
0.002,kalshi,0.0,6.995910768316401,4.682052736563384,14.526980854861373,9.795188324674427,8.12386678866797,5.564894221313308,112
0.002,kalshi,0.02,6.936487935807996,5.174327475593382,14.352135428567554,9.59122909628587,7.922437531608519,5.3673601515455385,104
0.002,kalshi,0.05,6.685939552571018,4.893762819360105,13.914572542075977,9.28493788695302,7.6177829184589765,4.943494921744105,99
0.002,polymarket,0.0,7.343996709702861,4.527023999988835,15.99469247876759,9.738874200340664,7.97989927585119,5.611150809225983,114
0.002,polymarket,0.02,7.285506992644631,5.297851940359811,15.966642779951007,9.533765014527273,7.772325452498478,5.41797268412764,105
0.002,polymarket,0.05,7.1178969592734305,4.923553412403376,15.717181981047725,9.225635777648982,7.457458462319112,5.1435939384202385,100


==> anc/results/belief_tests/signal_strength.csv <==
,beta,n,lo90,hi90,label,gap,b1,b2,c
"[0, 0.05)",0.7414924842827738,90,-0.4403957123987296,1.9772127154083838,"polls, sigma 3, r1d",False,0.11417377554062763,-0.036618436977346756,
"[0.05, 0.15)",0.2343624909993073,152,0.0570277980382379,0.40447649918329986,"polls, sigma 3, r1d",False,0.11417377554062763,-0.036618436977346756,
"[0.15, 0.5)",0.15078341807727552,74,0.03746027587077186,0.261479231845834,"polls, sigma 3, r1d",False,0.11417377554062763,-0.036618436977346756,
"[0.5, 1.5)",0.10348897209823743,8,0.032201481764397744,0.18189802618643042,"polls, sigma 3, r1d",False,0.11417377554062763,-0.036618436977346756,
"[1.5, 4)",-0.012981332218960265,4,-0.11117496505281542,0.01821498900885736,"polls, sigma 3, r1d",False,0.11417377554062763,-0.036618436977346756,
"[4, 20)",,0,,,"polls, sigma 3, r1d",False,0.11417377554062763,-0.036618436977346756,
"[0, 0.05)",0.8007651984339238,90,-0.35400389680685324,2.0105249912726353,"polls, sigma 3, r1d",True,0.1296488715392708,-0.039062028457102105,0.01802908593573692
"[0.05, 0.15)",0.23888661615996054,152,0.056845156393393846,0.40907542975205646,"polls, sigma 3, r1d",True,0.1296488715392708,-0.039062028457102105,0.01802908593573692
"[0.15, 0.5)",0.16411403341470293,74,0.051061629769951135,0.26759332141754943,"polls, sigma 3, r1d",True,0.1296488715392708,-0.039062028457102105,0.01802908593573692
"[0.5, 1.5)",0.11148919242991455,8,0.03148100667468561,0.20026665539301766,"polls, sigma 3, r1d",True,0.1296488715392708,-0.039062028457102105,0.01802908593573692
"[1.5, 4)",-0.0041357423334902055,4,-0.11910775622043886,0.028035140962279395,"polls, sigma 3, r1d",True,0.1296488715392708,-0.039062028457102105,0.01802908593573692
"[4, 20)",,0,,,"polls, sigma 3, r1d",True,0.1296488715392708,-0.039062028457102105,0.01802908593573692
"[0, 0.05)",0.5280085671554229,82,-0.7704611655362368,2.1083984757392327,"polls, sigma 3, r3d",False,0.08739225657320916,-0.007572718459125746,
"[0.05, 0.15)",0.5354669159298326,130,0.19448223994779895,0.9348158327951427,"polls, sigma 3, r3d",False,0.08739225657320916,-0.007572718459125746,
"[0.15, 0.5)",-0.004135011892304703,72,-0.19103388912646502,0.14614644649205424,"polls, sigma 3, r3d",False,0.08739225657320916,-0.007572718459125746,
"[0.5, 1.5)",0.17266564514923566,8,0.05312005251285394,0.29037749841707255,"polls, sigma 3, r3d",False,0.08739225657320916,-0.007572718459125746,
"[1.5, 4)",0.04661515208016246,4,-0.0765871313742301,0.08575677358577528,"polls, sigma 3, r3d",False,0.08739225657320916,-0.007572718459125746,
"[4, 20)",,0,,,"polls, sigma 3, r3d",False,0.08739225657320916,-0.007572718459125746,
"[0, 0.05)",0.6584040885007549,82,-0.7131512429056701,2.208277669003715,"polls, sigma 3, r3d",True,0.12236087793698362,-0.013145896540575415,0.04037905306760563
"[0.05, 0.15)",0.545297548439677,130,0.1935198882014952,0.94012095400579,"polls, sigma 3, r3d",True,0.12236087793698362,-0.013145896540575415,0.04037905306760563
"[0.15, 0.5)",0.025264160013453968,72,-0.1247499466094544,0.1470145461006237,"polls, sigma 3, r3d",True,0.12236087793698362,-0.013145896540575415,0.04037905306760563
"[0.5, 1.5)",0.1904235957004788,8,0.03762094592402112,0.3607270376964491,"polls, sigma 3, r3d",True,0.12236087793698362,-0.013145896540575415,0.04037905306760563
"[1.5, 4)",0.06624955479289685,4,-0.08740681492878,0.11425149024589844,"polls, sigma 3, r3d",True,0.12236087793698362,-0.013145896540575415,0.04037905306760563
"[4, 20)",,0,,,"polls, sigma 3, r3d",True,0.12236087793698362,-0.013145896540575415,0.04037905306760563
"[0, 0.05)",0.7285773367206969,78,-0.9150664761883106,2.1998165582957463,"polls, sigma 2, r1d",False,0.10858568699157586,-0.033447848259414166,
"[0.05, 0.15)",0.22887028441964447,140,0.06363325183331041,0.41317489918131906,"polls, sigma 2, r1d",False,0.10858568699157586,-0.033447848259414166,
"[0.15, 0.5)",0.1461255730772478,96,0.051952842232977144,0.24494863304471542,"polls, sigma 2, r1d",False,0.10858568699157586,-0.033447848259414166,
"[0.5, 1.5)",0.08950416246137381,10,0.025484235153924756,0.1584924156600051,"polls, sigma 2, r1d",False,0.10858568699157586,-0.033447848259414166,
"[1.5, 4)",-0.012539139629998248,4,-0.1067135009859814,0.017526781200874437,"polls, sigma 2, r1d",False,0.10858568699157586,-0.033447848259414166,
"[4, 20)",,0,,,"polls, sigma 2, r1d",False,0.10858568699157586,-0.033447848259414166,
"[0, 0.05)",0.7204273913504455,78,-0.9759495641099024,2.2243498126235237,"polls, sigma 2, r1d",True,0.11815497395275842,-0.03491246554665751,0.011211907654309874
"[0.05, 0.15)",0.2381172372444375,140,0.0660967482210531,0.42051046189169317,"polls, sigma 2, r1d",True,0.11815497395275842,-0.03491246554665751,0.011211907654309874
"[0.15, 0.5)",0.15138954151215006,96,0.05667545078718024,0.24493841546827227,"polls, sigma 2, r1d",True,0.11815497395275842,-0.03491246554665751,0.011211907654309874
"[0.5, 1.5)",0.09492374258362896,10,0.025759531931316998,0.17365208934153448,"polls, sigma 2, r1d",True,0.11815497395275842,-0.03491246554665751,0.011211907654309874
"[1.5, 4)",-0.007783436328459403,4,-0.11797450559404242,0.022645656078889145,"polls, sigma 2, r1d",True,0.11815497395275842,-0.03491246554665751,0.011211907654309874
"[4, 20)",,0,,,"polls, sigma 2, r1d",True,0.11815497395275842,-0.03491246554665751,0.011211907654309874
"[0, 0.05)",0.47019427032114575,134,-0.3646202687047712,1.2961262731151912,"polls, sigma 5, r1d",False,0.1245031287612163,-0.04442911191859934,
"[0.05, 0.15)",0.20758110199752156,138,0.03517448711566592,0.4008421592579827,"polls, sigma 5, r1d",False,0.1245031287612163,-0.04442911191859934,
"[0.15, 0.5)",0.2045732163147087,46,0.08924874626653792,0.3288825075946247,"polls, sigma 5, r1d",False,0.1245031287612163,-0.04442911191859934,
"[0.5, 1.5)",0.10159270948178485,6,0.0011785740048766596,0.2070351258281725,"polls, sigma 5, r1d",False,0.1245031287612163,-0.04442911191859934,
"[1.5, 4)",-0.014300477272019104,4,-0.12461250352942707,0.020280635286221062,"polls, sigma 5, r1d",False,0.1245031287612163,-0.04442911191859934,
"[4, 20)",,0,,,"polls, sigma 5, r1d",False,0.1245031287612163,-0.04442911191859934,
"[0, 0.05)",0.5708065802820158,134,-0.20191894445626482,1.3231891432394565,"polls, sigma 5, r1d",True,0.14384310855597598,-0.04747264697374728,0.02370935086007306
"[0.05, 0.15)",0.19962558150130458,138,0.010533410832010596,0.3947101814960791,"polls, sigma 5, r1d",True,0.14384310855597598,-0.04747264697374728,0.02370935086007306
"[0.15, 0.5)",0.22421515464613379,46,0.10469812061943688,0.34439241910045526,"polls, sigma 5, r1d",True,0.14384310855597598,-0.04747264697374728,0.02370935086007306
"[0.5, 1.5)",0.11385551007079919,6,-0.010000184912796065,0.2393651741504813,"polls, sigma 5, r1d",True,0.14384310855597598,-0.04747264697374728,0.02370935086007306
"[1.5, 4)",-0.001731230744958595,4,-0.12856543412660026,0.03631349379591111,"polls, sigma 5, r1d",True,0.14384310855597598,-0.04747264697374728,0.02370935086007306
"[4, 20)",,0,,,"polls, sigma 5, r1d",True,0.14384310855597598,-0.04747264697374728,0.02370935086007306
"[0, 0.05)",2.159891190997122,1174,0.2515299483977229,4.256982402073036,"all nights, h=30",False,0.9784771052862674,-0.2832479289123644,
"[0.05, 0.15)",1.6421366370564747,510,0.9711976798395094,2.3678752569624075,"all nights, h=30",False,0.9784771052862674,-0.2832479289123644,
"[0.15, 0.5)",1.2795979772381798,159,0.5124676134920886,2.0261557902166127,"all nights, h=30",False,0.9784771052862674,-0.2832479289123644,
"[0.5, 1.5)",0.5367594437637446,82,0.2543167757962949,0.8890638865174965,"all nights, h=30",False,0.9784771052862674,-0.2832479289123644,
"[1.5, 4)",0.3500011853012104,16,0.18473995497005183,0.5060788563191312,"all nights, h=30",False,0.9784771052862674,-0.2832479289123644,
"[4, 20)",,0,,,"all nights, h=30",False,0.9784771052862674,-0.2832479289123644,
"[0, 0.05)",2.0972637903135336,1174,0.27635061945563816,3.960373162949237,"all nights, h=30",True,0.5355208339738493,-0.1874353612654221,-0.027031384091592118
"[0.05, 0.15)",1.6285176511885717,510,1.1056627701716442,2.1783873091142243,"all nights, h=30",True,0.5355208339738493,-0.1874353612654221,-0.027031384091592118
"[0.15, 0.5)",0.6555166971341415,159,0.3162366839783293,0.871259269169587,"all nights, h=30",True,0.5355208339738493,-0.1874353612654221,-0.027031384091592118
"[0.5, 1.5)",0.23226802401065744,82,0.022909231268623414,0.4534523680461148,"all nights, h=30",True,0.5355208339738493,-0.1874353612654221,-0.027031384091592118
"[1.5, 4)",0.09272088249324197,16,-0.121593055005702,0.2717003550693674,"all nights, h=30",True,0.5355208339738493,-0.1874353612654221,-0.027031384091592118
"[4, 20)",,0,,,"all nights, h=30",True,0.5355208339738493,-0.1874353612654221,-0.027031384091592118
"[0, 0.05)",3.0959354181202583,592,1.1620466959421945,5.288702736005746,"ex-ante benchmarks (Brazil, US), h=30",False,0.7874101402817586,-0.21546500956127151,
"[0.05, 0.15)",1.6704138846539172,480,1.0200471293399678,2.365689496528727,"ex-ante benchmarks (Brazil, US), h=30",False,0.7874101402817586,-0.21546500956127151,
"[0.15, 0.5)",0.9866810502884499,143,0.43611672624840436,1.6818911672969559,"ex-ante benchmarks (Brazil, US), h=30",False,0.7874101402817586,-0.21546500956127151,
"[0.5, 1.5)",0.400122762980465,72,0.17459261814803906,0.701277339514067,"ex-ante benchmarks (Brazil, US), h=30",False,0.7874101402817586,-0.21546500956127151,
"[1.5, 4)",0.3099085567802628,14,0.1394548093302423,0.4399396865376001,"ex-ante benchmarks (Brazil, US), h=30",False,0.7874101402817586,-0.21546500956127151,
"[4, 20)",,0,,,"ex-ante benchmarks (Brazil, US), h=30",False,0.7874101402817586,-0.21546500956127151,
"[0, 0.05)",2.954209496801491,592,1.2542260601239823,4.988128213918658,"ex-ante benchmarks (Brazil, US), h=30",True,0.47325505335617973,-0.15418926452747433,-0.049878843201708684
"[0.05, 0.15)",1.558414364127364,480,1.0718477943509839,2.0607786479207286,"ex-ante benchmarks (Brazil, US), h=30",True,0.47325505335617973,-0.15418926452747433,-0.049878843201708684
"[0.15, 0.5)",0.6002099425350336,143,0.254306911682965,0.8639196784602475,"ex-ante benchmarks (Brazil, US), h=30",True,0.47325505335617973,-0.15418926452747433,-0.049878843201708684
"[0.5, 1.5)",0.16708703574659528,72,-0.0641772074791471,0.44391895715717916,"ex-ante benchmarks (Brazil, US), h=30",True,0.47325505335617973,-0.15418926452747433,-0.049878843201708684
"[1.5, 4)",0.11830585837908786,14,-0.13764944649358843,0.322665302670119,"ex-ante benchmarks (Brazil, US), h=30",True,0.47325505335617973,-0.15418926452747433,-0.049878843201708684
"[4, 20)",,0,,,"ex-ante benchmarks (Brazil, US), h=30",True,0.47325505335617973,-0.15418926452747433,-0.049878843201708684
"[0, 0.05)",,0,,,"Brazil runoffs, h=30",False,1.5748583283264785,-0.504763642267714,
"[0.05, 0.15)",,0,,,"Brazil runoffs, h=30",False,1.5748583283264785,-0.504763642267714,
"[0.15, 0.5)",1.7538345119327317,1,1.7538345119327314,1.7538345119327323,"Brazil runoffs, h=30",False,1.5748583283264785,-0.504763642267714,
"[0.5, 1.5)",,0,,,"Brazil runoffs, h=30",False,1.5748583283264785,-0.504763642267714,
"[1.5, 4)",0.38067357028619364,6,0.10217503269040443,0.6652940010671642,"Brazil runoffs, h=30",False,1.5748583283264785,-0.504763642267714,
"[4, 20)",,0,,,"Brazil runoffs, h=30",False,1.5748583283264785,-0.504763642267714,
"[0, 0.05)",,0,,,"Brazil runoffs, h=30",True,1.4986965683309903,-0.7197230711684588,0.422042451359508
"[0.05, 0.15)",,0,,,"Brazil runoffs, h=30",True,1.4986965683309903,-0.7197230711684588,0.422042451359508
"[0.15, 0.5)",-3.7796620660115448,1,-5.8783521788823,-0.07984442820776613,"Brazil runoffs, h=30",True,1.4986965683309903,-0.7197230711684588,0.422042451359508
"[0.5, 1.5)",,0,,,"Brazil runoffs, h=30",True,1.4986965683309903,-0.7197230711684588,0.422042451359508
"[1.5, 4)",-0.49480523146559563,6,-2.8892551014236,0.2665169040256746,"Brazil runoffs, h=30",True,1.4986965683309903,-0.7197230711684588,0.422042451359508
"[4, 20)",,0,,,"Brazil runoffs, h=30",True,1.4986965683309903,-0.7197230711684588,0.422042451359508
"[0, 0.05)",2.0602377358193604,570,0.42333163824875536,3.692244843421619,"US 2024, h=30",False,0.7426070037247953,-0.2091150529440223,
"[0.05, 0.15)",1.3667571296248893,466,0.785815371816251,1.9272286079802061,"US 2024, h=30",False,0.7426070037247953,-0.2091150529440223,
"[0.15, 0.5)",0.9110734545599162,136,0.3046742039950526,1.5810659042918058,"US 2024, h=30",False,0.7426070037247953,-0.2091150529440223,
"[0.5, 1.5)",0.43193772384283197,66,0.19731454687748606,0.7631652516925395,"US 2024, h=30",False,0.7426070037247953,-0.2091150529440223,
"[1.5, 4)",0.294754672794768,6,-0.055321952901820036,0.5021825374780251,"US 2024, h=30",False,0.7426070037247953,-0.2091150529440223,
"[4, 20)",,0,,,"US 2024, h=30",False,0.7426070037247953,-0.2091150529440223,
"[0, 0.05)",1.9759733588464963,570,0.46273268756057795,3.4198736581287323,"US 2024, h=30",True,0.4850358955651334,-0.17164287859402103,-0.04799396254685669
"[0.05, 0.15)",1.3312758794069062,466,0.891688203004478,1.7572768974030286,"US 2024, h=30",True,0.4850358955651334,-0.17164287859402103,-0.04799396254685669
"[0.15, 0.5)",0.5574226249660585,136,0.23056625568755929,0.7936166687350531,"US 2024, h=30",True,0.4850358955651334,-0.17164287859402103,-0.04799396254685669
"[0.5, 1.5)",0.22045395435602272,66,0.03850441194255113,0.493354000407807,"US 2024, h=30",True,0.4850358955651334,-0.17164287859402103,-0.04799396254685669
"[1.5, 4)",0.10327065482140421,6,-0.292047713242324,0.32612941480927765,"US 2024, h=30",True,0.4850358955651334,-0.17164287859402103,-0.04799396254685669
"[4, 20)",,0,,,"US 2024, h=30",True,0.4850358955651334,-0.17164287859402103,-0.04799396254685669
"[0, 0.05)",2.540179753589861,604,-4.091726695338875,9.95072102759661,"Romania, Peru, BR round 1, h=30",False,2.0038224550539194,-0.725099793467902,
"[0.05, 0.15)",4.623902471547906,44,-1.895390154559212,7.758952487069464,"Romania, Peru, BR round 1, h=30",False,2.0038224550539194,-0.725099793467902,
"[0.15, 0.5)",2.5828339792964186,22,-0.6234115079915412,4.2002898380965465,"Romania, Peru, BR round 1, h=30",False,2.0038224550539194,-0.725099793467902,
"[0.5, 1.5)",0.8836215881250312,16,-0.1100446877164799,1.6212228123496801,"Romania, Peru, BR round 1, h=30",False,2.0038224550539194,-0.725099793467902,
"[1.5, 4)",0.36594218564198927,4,0.17440592200838137,0.7953628940220516,"Romania, Peru, BR round 1, h=30",False,2.0038224550539194,-0.725099793467902,
"[4, 20)",,0,,,"Romania, Peru, BR round 1, h=30",False,2.0038224550539194,-0.725099793467902,
"[0, 0.05)",2.1271511094913333,604,-4.52661296329911,8.682773707476654,"Romania, Peru, BR round 1, h=30",True,0.5877320832150073,-0.34478335542061256,0.0075016598492144634
"[0.05, 0.15)",4.642899612188179,44,0.11972222013236783,6.841989227560763,"Romania, Peru, BR round 1, h=30",True,0.5877320832150073,-0.34478335542061256,0.0075016598492144634
"[0.15, 0.5)",0.34784769047850944,22,-0.7295354360276998,1.3722572225839815,"Romania, Peru, BR round 1, h=30",True,0.5877320832150073,-0.34478335542061256,0.0075016598492144634
"[0.5, 1.5)",0.0766558444058858,16,-0.632205481873396,0.8178983630876203,"Romania, Peru, BR round 1, h=30",True,0.5877320832150073,-0.34478335542061256,0.0075016598492144634
"[1.5, 4)",-0.24715180014284005,4,-0.36029009264647016,0.2635098769561383,"Romania, Peru, BR round 1, h=30",True,0.5877320832150073,-0.34478335542061256,0.0075016598492144634
"[4, 20)",,0,,,"Romania, Peru, BR round 1, h=30",True,0.5877320832150073,-0.34478335542061256,0.0075016598492144634
"[0, 0.05)",0.6534579827822576,1168,0.10916847349075248,1.18928272686412,"all nights, anticipation (market change over the interval before)",False,0.1239455256747949,-0.019056875931283072,
"[0.05, 0.15)",-0.06601695619106827,500,-0.27762343771255793,0.15916807878063366,"all nights, anticipation (market change over the interval before)",False,0.1239455256747949,-0.019056875931283072,
"[0.15, 0.5)",0.049878177106825905,158,-0.15413341201232902,0.2513567429930559,"all nights, anticipation (market change over the interval before)",False,0.1239455256747949,-0.019056875931283072,
"[0.5, 1.5)",0.14845475103585212,82,0.05517901560907151,0.2500173203180571,"all nights, anticipation (market change over the interval before)",False,0.1239455256747949,-0.019056875931283072,
"[1.5, 4)",0.06296428300751299,16,0.008347037644766025,0.10658448541861552,"all nights, anticipation (market change over the interval before)",False,0.1239455256747949,-0.019056875931283072,
"[4, 20)",,0,,,"all nights, anticipation (market change over the interval before)",False,0.1239455256747949,-0.019056875931283072,
"[0, 0.05)",0.6069877740754742,1168,0.06018288631660023,1.1292684615592128,"all nights, anticipation (market change over the interval before)",True,0.062330861457785595,-0.0004553344509610653,-0.017000962858125118
"[0.05, 0.15)",-0.10091462905958742,500,-0.3214489334956314,0.13906034241246953,"all nights, anticipation (market change over the interval before)",True,0.062330861457785595,-0.0004553344509610653,-0.017000962858125118
"[0.15, 0.5)",-0.04353932742048211,158,-0.24210822103901136,0.15907859978876568,"all nights, anticipation (market change over the interval before)",True,0.062330861457785595,-0.0004553344509610653,-0.017000962858125118
"[0.5, 1.5)",0.11529267190981311,82,0.02434531217237114,0.2029594525542273,"all nights, anticipation (market change over the interval before)",True,0.062330861457785595,-0.0004553344509610653,-0.017000962858125118
"[1.5, 4)",0.04020972878365395,16,-0.00812717344418283,0.08354306371829218,"all nights, anticipation (market change over the interval before)",True,0.062330861457785595,-0.0004553344509610653,-0.017000962858125118
"[4, 20)",,0,,,"all nights, anticipation (market change over the interval before)",True,0.062330861457785595,-0.0004553344509610653,-0.017000962858125118
"[0, 0.05)",3.2841294926660343,1154,0.40418918816284133,6.604103994612114,"all nights, h=60",False,1.6028306843099887,-0.4311814765034287,
"[0.05, 0.15)",4.008711058494045,490,2.7981039740069575,5.3328893071631835,"all nights, h=60",False,1.6028306843099887,-0.4311814765034287,
"[0.15, 0.5)",1.9870264291567064,147,0.9066590809292656,3.055062978237146,"all nights, h=60",False,1.6028306843099887,-0.4311814765034287,
"[0.5, 1.5)",0.7730213981903233,82,0.4608416052100229,1.20451812544133,"all nights, h=60",False,1.6028306843099887,-0.4311814765034287,
"[1.5, 4)",0.7254114546893412,16,0.5391648977548749,0.948011228288096,"all nights, h=60",False,1.6028306843099887,-0.4311814765034287,
"[4, 20)",,0,,,"all nights, h=60",False,1.6028306843099887,-0.4311814765034287,
"[0, 0.05)",2.9326554373258316,1154,0.5062296356702591,5.618975887574857,"all nights, h=60",True,0.653861648834253,-0.15187650271930214,-0.04459722016353749
"[0.05, 0.15)",3.17346274945663,490,2.2444810884601343,4.056507868784241,"all nights, h=60",True,0.653861648834253,-0.15187650271930214,-0.04459722016353749
"[0.15, 0.5)",0.7424661089705994,147,0.23555295794857817,1.1383474107252463,"all nights, h=60",True,0.653861648834253,-0.15187650271930214,-0.04459722016353749
"[0.5, 1.5)",0.27595711476830476,82,0.07677103617795412,0.47341498911693647,"all nights, h=60",True,0.653861648834253,-0.15187650271930214,-0.04459722016353749
"[1.5, 4)",0.3237837508317149,16,0.07811624160690823,0.5612714549492279,"all nights, h=60",True,0.653861648834253,-0.15187650271930214,-0.04459722016353749
"[4, 20)",,0,,,"all nights, h=60",True,0.653861648834253,-0.15187650271930214,-0.04459722016353749
"[0, 0.05)",4.855352422656598,576,1.810414523345955,8.193366925400404,"ex-ante benchmarks (Brazil, US), h=60",False,1.3013907006684438,-0.32367942162398744,
"[0.05, 0.15)",4.218063558078313,460,3.005868698155651,5.6222300112502905,"ex-ante benchmarks (Brazil, US), h=60",False,1.3013907006684438,-0.32367942162398744,
"[0.15, 0.5)",1.4571662311730291,131,0.7639470892681904,2.125721927259878,"ex-ante benchmarks (Brazil, US), h=60",False,1.3013907006684438,-0.32367942162398744,
"[0.5, 1.5)",0.5552574300070214,72,0.3541400978128197,0.823207772597545,"ex-ante benchmarks (Brazil, US), h=60",False,1.3013907006684438,-0.32367942162398744,
"[1.5, 4)",0.6518848664500659,14,0.49887121996900013,0.8343585108339968,"ex-ante benchmarks (Brazil, US), h=60",False,1.3013907006684438,-0.32367942162398744,
"[4, 20)",,0,,,"ex-ante benchmarks (Brazil, US), h=60",False,1.3013907006684438,-0.32367942162398744,
"[0, 0.05)",4.359360936643828,576,1.8465515853711332,6.9769829370756575,"ex-ante benchmarks (Brazil, US), h=60",True,0.5387808988094376,-0.08436651137338005,-0.08770874217780147
"[0.05, 0.15)",3.216298190356173,460,2.3467887129830842,4.09556426723156,"ex-ante benchmarks (Brazil, US), h=60",True,0.5387808988094376,-0.08436651137338005,-0.08770874217780147
"[0.15, 0.5)",0.5536336618159602,131,0.056039288860927586,0.9860207222961491,"ex-ante benchmarks (Brazil, US), h=60",True,0.5387808988094376,-0.08436651137338005,-0.08770874217780147
"[0.5, 1.5)",0.16245952508933686,72,-0.04454030213834553,0.3882805299581287,"ex-ante benchmarks (Brazil, US), h=60",True,0.5387808988094376,-0.08436651137338005,-0.08770874217780147
"[1.5, 4)",0.39126555512517763,14,0.14629308457337334,0.6711126972455148,"ex-ante benchmarks (Brazil, US), h=60",True,0.5387808988094376,-0.08436651137338005,-0.08770874217780147
"[4, 20)",,0,,,"ex-ante benchmarks (Brazil, US), h=60",True,0.5387808988094376,-0.08436651137338005,-0.08770874217780147
"[0, 0.05)",2.0183267403187712,1264,0.20941883492322916,3.790744520336283,polls (1 day) and nights (h=30) pooled,False,0.8440210402902599,-0.24006675240957512,
"[0.05, 0.15)",1.277948049256847,662,0.7266837058999209,1.811342648195087,polls (1 day) and nights (h=30) pooled,False,0.8440210402902599,-0.24006675240957512,
"[0.15, 0.5)",0.9655824282593745,233,0.4268966249585176,1.5451399093669027,polls (1 day) and nights (h=30) pooled,False,0.8440210402902599,-0.24006675240957512,
"[0.5, 1.5)",0.5082052160895089,90,0.2481771725637088,0.7897307663330703,polls (1 day) and nights (h=30) pooled,False,0.8440210402902599,-0.24006675240957512,
"[1.5, 4)",0.24756102735546356,20,0.11619589700478164,0.39557953134081186,polls (1 day) and nights (h=30) pooled,False,0.8440210402902599,-0.24006675240957512,
"[4, 20)",,0,,,polls (1 day) and nights (h=30) pooled,False,0.8440210402902599,-0.24006675240957512,
"[0, 0.05)",1.889202811836986,1264,0.1848122500732633,3.6418100686235713,polls (1 day) and nights (h=30) pooled,True,0.7921349902008732,-0.21909675169044918,-0.054352839365803006
"[0.05, 0.15)",1.1824555159966477,662,0.6442492580544713,1.6641521370339338,polls (1 day) and nights (h=30) pooled,True,0.7921349902008732,-0.21909675169044918,-0.054352839365803006
"[0.15, 0.5)",0.8694185459710897,233,0.2940891945550102,1.4525160794738792,polls (1 day) and nights (h=30) pooled,True,0.7921349902008732,-0.21909675169044918,-0.054352839365803006
"[0.5, 1.5)",0.49818050996750635,90,0.21700688990068606,0.7890037179572796,polls (1 day) and nights (h=30) pooled,True,0.7921349902008732,-0.21909675169044918,-0.054352839365803006
"[1.5, 4)",0.24713967558474903,20,0.10103762384646404,0.4125743156583616,polls (1 day) and nights (h=30) pooled,True,0.7921349902008732,-0.21909675169044918,-0.054352839365803006
"[4, 20)",,0,,,polls (1 day) and nights (h=30) pooled,True,0.7921349902008732,-0.21909675169044918,-0.054352839365803006


==> anc/results/belief_tests/tradeability.json <==
{
 "kalshi": {
  "contracts_all": 7428699.619999999,
  "taker_buy_lula_contracts": 2189608.87,
  "vwap": 0.7819914685219557,
  "fee_per_contract": 0.010944935192845104,
  "profit_per_contract": 0.20706359628519921,
  "profit_total": 453388.2870801713
 },
 "polymarket": {
  "shares_all": 22636553.725373,
  "taker_buy_lula_shares": 10774549.354922,
  "vwap": 0.7704367802248648,
  "profit_per_share": 0.22956321977513516,
  "profit_total": 2473440.241542
 },
 "pm_book": {
  "snapshots": 15,
  "ask_usdc_2c_median": 9299.5079,
  "ask_usdc_2c_min": 1146.8600000000001,
  "ask_usdc_5c_median": 27519.844399999998,
  "ask_usdc_5c_min": 6602.3152,
  "ask_tokens_5c_median": 48875.909999999996,
  "ask_tokens_5c_min": 9014.24,
  "spread_median": 0.009000000000000008,
  "spread_min": 0.0010000000000000009
 }
}

==> anc/results/bu/bu_paths_2t.csv <==
t,printed_sections,printed_pct,printed_lula_share,printed_proj_lula_share,printed_nat_swing,printed_ufs_seen,received_sections,received_pct,received_lula_share,received_proj_lula_share,received_nat_swing,received_ufs_seen,kalshi,polymarket,pct_counted,head_share
2026-10-25 16:55:00,556,0.11137708957242015,0.697340149662888,0.5127905925408018,0.02290553730810685,1,0,0.0,,,,,0.215,0.235,0.0,
2026-10-25 16:56:00,556,0.11137708957242015,0.697340149662888,0.5127905925408018,0.02290553730810685,1,0,0.0,,,,,0.215,0.235,0.0,
2026-10-25 16:57:00,556,0.11137708957242015,0.697340149662888,0.5127905925408018,0.02290553730810685,1,0,0.0,,,,,0.215,0.235,0.0,
2026-10-25 16:58:00,556,0.11137708957242015,0.697340149662888,0.5127905925408018,0.02290553730810685,1,0,0.0,,,,,0.225,0.235,0.0,
2026-10-25 16:59:00,556,0.11137708957242015,0.697340149662888,0.5127905925408018,0.02290553730810685,1,0,0.0,,,,,0.225,0.245,0.0,
2026-10-25 17:00:00,556,0.11137708957242015,0.697340149662888,0.5127905925408018,0.02290553730810685,1,0,0.0,,,,,0.225,0.245,0.0,
2026-10-25 17:01:00,1931,0.38681503590709226,0.561176161169849,0.520508940223581,0.030623884990885888,19,0,0.0,,,,,0.245,0.245,0.0,
2026-10-25 17:02:00,19383,3.8827736100399637,0.48404029987374925,0.5195618885413078,0.02967683330861275,26,0,0.0,,,,,0.255,0.245,0.0,
2026-10-25 17:03:00,130458,26.13315171122084,0.48749923250655275,0.5194140544990488,0.02952899926635371,27,0,0.0,,,,,0.255,0.245,0.0,
2026-10-25 17:04:00,258508,51.78393645896976,0.4988402119442453,0.5194605395468989,0.029575484314203794,27,0,0.0,,,,,0.245,0.245,0.0,
2026-10-25 17:05:00,346084,69.32702997766448,0.5047774455749435,0.5194855524416724,0.02960049720897746,27,0,0.0,,,,,0.25,0.245,0.0,
2026-10-25 17:06:00,400151,80.15765066455664,0.5084643899000472,0.5194782144138418,0.029593159181146748,27,1095,0.2193487645356116,0.584915173222108,0.5096293853644568,0.01974433013176174,6.0,0.245,0.245,0.0,
2026-10-25 17:07:00,432948,86.72749671978445,0.5109151876605658,0.5194690321230572,0.029583976890362046,27,1557,0.31189591450406146,0.5633001560100137,0.5138609912115478,0.02397593597885273,11.0,0.245,0.245,0.0015209603000493,0.775103734439834
2026-10-25 17:08:00,453373,90.8190022135195,0.5127867019163905,0.5194606587450113,0.029575603512316265,27,1868,0.3741949700023037,0.5553099970942249,0.5129722842277223,0.023087228995027263,12.0,0.255,0.26,0.0022580996091969,0.7374429223744292
2026-10-25 17:09:00,465709,93.29013130878096,0.5140096762588835,0.5194687917497999,0.029583736517104865,27,1868,0.3741949700023037,0.5553099970942249,0.5129722842277223,0.023087228995027263,12.0,0.28,0.28,0.0022580996091969,0.7374429223744292
2026-10-25 17:10:00,473601,94.87104496148876,0.514890073503812,0.5194812136117295,0.029596158379034364,27,1868,0.3741949700023037,0.5553099970942249,0.5129722842277223,0.023087228995027263,12.0,0.28,0.29,0.0022580996091969,0.7374429223744292
2026-10-25 17:11:00,478506,95.85360723550446,0.5155063161186844,0.5194848197404243,0.0295997645077292,27,1868,0.3741949700023037,0.5553099970942249,0.5129722842277223,0.023087228995027263,12.0,0.335,0.285,0.0022580996091969,0.7374429223744292
2026-10-25 17:12:00,481585,96.47038791678769,0.5159016916739277,0.5194948051526663,0.02960974991997124,27,1868,0.3741949700023037,0.5553099970942249,0.5129722842277223,0.023087228995027263,12.0,0.34,0.34,0.0022580996091969,0.7374429223744292
2026-10-25 17:13:00,483599,96.87382938872808,0.5161711108356131,0.5194970807584004,0.029612025525705302,27,1868,0.3741949700023037,0.5553099970942249,0.5129722842277223,0.023087228995027263,12.0,0.345,0.355,0.0022580996091969,0.7374429223744292
2026-10-25 17:14:00,484940,97.1424565058443,0.51637947155367,0.5194987615528238,0.02961370632012888,27,1868,0.3741949700023037,0.5553099970942249,0.5129722842277223,0.023087228995027263,12.0,0.34,0.345,0.0022580996091969,0.7374429223744292
2026-10-25 17:15:00,485856,97.32594825772979,0.5165205038330738,0.5195019067615938,0.02961685152889875,27,1868,0.3741949700023037,0.5553099970942249,0.5129722842277223,0.023087228995027263,12.0,0.325,0.32,0.0022580996091969,0.7374429223744292
2026-10-25 17:16:00,486530,97.46096293106038,0.5166388083275312,0.5195013313186524,0.029616276085957415,27,1868,0.3741949700023037,0.5553099970942249,0.5129722842277223,0.023087228995027263,12.0,0.295,0.295,0.0022580996091969,0.7374429223744292
2026-10-25 17:17:00,487021,97.55931931771516,0.516719398496709,0.519500195542278,0.029615140309582906,27,1868,0.3741949700023037,0.5553099970942249,0.5129722842277223,0.023087228995027263,12.0,0.255,0.27,0.0022580996091969,0.7374429223744292
2026-10-25 17:18:00,487423,97.63984735729811,0.516789773229985,0.5194978124123479,0.029612757179652827,27,1868,0.3741949700023037,0.5553099970942249,0.5129722842277223,0.023087228995027263,12.0,0.255,0.265,0.0022580996091969,0.7374429223744292
2026-10-25 17:19:00,487724,97.7001432277321,0.5168380641207687,0.5194966241078419,0.02961156887514692,27,1868,0.3741949700023037,0.5553099970942249,0.5129722842277223,0.023087228995027263,12.0,0.265,0.265,0.0022580996091969,0.7374429223744292
2026-10-25 17:20:00,487997,97.75483017998617,0.5168869419452523,0.5194939303847337,0.02960887515203867,27,1868,0.3741949700023037,0.5553099970942249,0.5129722842277223,0.023087228995027263,12.0,0.285,0.275,0.0022580996091969,0.7374429223744292
2026-10-25 17:21:00,488226,97.80070311795755,0.5169243360068844,0.5194920459563598,0.02960699072366468,27,1868,0.3741949700023037,0.5553099970942249,0.5129722842277223,0.023087228995027263,12.0,0.285,0.275,0.0022580996091969,0.7374429223744292
2026-10-25 17:22:00,488407,97.83696076762051,0.5169479482358219,0.5194906562660643,0.029605601033369282,27,1868,0.3741949700023037,0.5553099970942249,0.5129722842277223,0.023087228995027263,12.0,0.275,0.285,0.0022580996091969,0.7374429223744292
2026-10-25 17:23:00,488579,97.87141555072566,0.5169682547739501,0.5194902828799788,0.029605227647283728,27,1868,0.3741949700023037,0.5553099970942249,0.5129722842277223,0.023087228995027263,12.0,0.275,0.28,0.0022580996091969,0.7374429223744292
2026-10-25 17:24:00,488716,97.89885918610591,0.5169814493309807,0.5194894715997053,0.029604416367010212,27,1868,0.3741949700023037,0.5553099970942249,0.5129722842277223,0.023087228995027263,12.0,0.275,0.285,0.0022580996091969,0.7374429223744292
2026-10-25 17:25:00,488858,97.9273044140183,0.5169961028872616,0.5194890974246291,0.029604042191934046,27,1868,0.3741949700023037,0.5553099970942249,0.5129722842277223,0.023087228995027263,12.0,0.275,0.285,0.0022580996091969,0.7374429223744292
2026-10-25 17:26:00,488976,97.95094199777647,0.5170064692178593,0.5194885969459645,0.02960354171326941,27,1868,0.3741949700023037,0.5553099970942249,0.5129722842277223,0.023087228995027263,12.0,0.275,0.295,0.0022580996091969,0.7374429223744292
2026-10-25 17:27:00,489075,97.97077352991256,0.5170135233946735,0.519488249084991,0.02960319385229591,27,1868,0.3741949700023037,0.5553099970942249,0.5129722842277223,0.023087228995027263,12.0,0.285,0.295,0.0022580996091969,0.7374429223744292
2026-10-25 17:28:00,489164,97.9886018769844,0.5170254309700627,0.5194880495431827,0.029602994310487664,27,1868,0.3741949700023037,0.5553099970942249,0.5129722842277223,0.023087228995027263,12.0,0.305,0.295,0.0022580996091969,0.7374429223744292
2026-10-25 17:29:00,489265,98.00883404613336,0.517047392536077,0.5194884310263528,0.02960337579365771,27,1868,0.3741949700023037,0.5553099970942249,0.5129722842277223,0.023087228995027263,12.0,0.305,0.315,0.0022580996091969,0.7374429223744292
2026-10-25 17:30:00,489345,98.02485952664738,0.5170501968318075,0.5194883443162024,0.029603289083507373,27,1868,0.3741949700023037,0.5553099970942249,0.5129722842277223,0.023087228995027263,12.0,0.335,0.315,0.0022580996091969,0.7374429223744292
2026-10-25 17:31:00,489401,98.03607736300718,0.5170574782266558,0.5194880720928065,0.02960301686011134,27,1868,0.3741949700023037,0.5553099970942249,0.5129722842277223,0.023087228995027263,12.0,0.315,0.315,0.0022580996091969,0.7374429223744292
2026-10-25 17:32:00,489471,98.05009965845694,0.5170634050791644,0.5194882846360277,0.029603229403332595,27,1868,0.3741949700023037,0.5553099970942249,0.5129722842277223,0.023087228995027263,12.0,0.33,0.315,0.0022580996091969,0.7374429223744292
2026-10-25 17:33:00,489526,98.06111717631033,0.5170693548485304,0.519488010375354,0.029602955142658847,27,1868,0.3741949700023037,0.5553099970942249,0.5129722842277223,0.023087228995027263,12.0,0.325,0.325,0.0022580996091969,0.7374429223744292
2026-10-25 17:34:00,489567,98.06933023507376,0.5170738794911939,0.5194876512300775,0.02960259599738216,27,1868,0.3741949700023037,0.5553099970942249,0.5129722842277223,0.023087228995027263,12.0,0.335,0.335,0.0022580996091969,0.7374429223744292
2026-10-25 17:35:00,489641,98.08415380454923,0.517084067408933,0.5194866102241142,0.029601554991419123,27,1868,0.3741949700023037,0.5553099970942249,0.5129722842277223,0.023087228995027263,12.0,0.335,0.315,0.0022580996091969,0.7374429223744292
2026-10-25 17:36:00,489673,98.09056399675484,0.5170867701043599,0.5194863335314969,0.02960127829880177,27,1868,0.3741949700023037,0.5553099970942249,0.5129722842277223,0.023087228995027263,12.0,0.335,0.315,0.0022580996091969,0.7374429223744292
2026-10-25 17:37:00,489724,98.10078024058252,0.5170956718210943,0.5194854393918089,0.02960038415911377,27,1868,0.3741949700023037,0.5553099970942249,0.5129722842277223,0.023087228995027263,12.0,0.335,0.305,0.0022580996091969,0.7374429223744292
2026-10-25 17:38:00,489757,98.10739075129456,0.5171007350178567,0.5194853781236969,0.029600322891001632,27,1868,0.3741949700023037,0.5553099970942249,0.5129722842277223,0.023087228995027263,12.0,0.335,0.315,0.0022580996091969,0.7374429223744292
2026-10-25 17:39:00,489787,98.11340030648732,0.5171043657393982,0.5194853633970317,0.029600308164336567,27,1868,0.3741949700023037,0.5553099970942249,0.5129722842277223,0.023087228995027263,12.0,0.335,0.315,0.0022580996091969,0.7374429223744292
2026-10-25 17:40:00,489818,98.1196101801865,0.5171109175931907,0.5194856725218937,0.029600617289198595,27,1868,0.3741949700023037,0.5553099970942249,0.5129722842277223,0.023087228995027263,12.0,0.335,0.315,0.0022580996091969,0.7374429223744292
2026-10-25 17:41:00,489851,98.12622069089853,0.5171165868941451,0.5194854691927924,0.029600413960097254,27,1868,0.3741949700023037,0.5553099970942249,0.5129722842277223,0.023087228995027263,12.0,0.335,0.325,0.0022580996091969,0.7374429223744292
2026-10-25 17:42:00,489873,98.13062769803989,0.5171232508479533,0.5194858635457625,0.029600808313067432,27,1868,0.3741949700023037,0.5553099970942249,0.5129722842277223,0.023087228995027263,12.0,0.325,0.325,0.0022580996091969,0.7374429223744292
2026-10-25 17:43:00,489898,98.13563566070052,0.517125558919721,0.51948578644707,0.02960073121437487,27,1868,0.3741949700023037,0.5553099970942249,0.5129722842277223,0.023087228995027263,12.0,0.325,0.34,0.0022580996091969,0.7374429223744292
2026-10-25 17:44:00,489916,98.13924139381616,0.5171262727260484,0.5194854817823694,0.029600426549674284,27,1868,0.3741949700023037,0.5553099970942249,0.5129722842277223,0.023087228995027263,12.0,0.335,0.345,0.0022580996091969,0.7374429223744292
2026-10-25 17:45:00,489945,98.1450506305025,0.5171310747546114,0.5194851765301417,0.02960012129744649,27,1868,0.3741949700023037,0.5553099970942249,0.5129722842277223,0.023087228995027263,12.0,0.345,0.345,0.0022580996091969,0.7374429223744292
2026-10-25 17:46:00,489965,98.149057000631,0.5171339274096981,0.5194847400847162,0.02959968485202111,27,1868,0.3741949700023037,0.5553099970942249,0.5129722842277223,0.023087228995027263,12.0,0.355,0.355,0.0022580996091969,0.7374429223744292
2026-10-25 17:47:00,489978,98.15166114121453,0.5171361866489782,0.5194846262097775,0.02959957097708235,27,1868,0.3741949700023037,0.5553099970942249,0.5129722842277223,0.023087228995027263,12.0,0.355,0.355,0.0022580996091969,0.7374429223744292
2026-10-25 17:48:00,489992,98.15446560030449,0.517139534422982,0.5194845316419242,0.029599476409229022,27,1868,0.3741949700023037,0.5553099970942249,0.5129722842277223,0.023087228995027263,12.0,0.355,0.355,0.0022580996091969,0.7374429223744292
2026-10-25 17:49:00,490013,98.15867228893941,0.5171442356642654,0.5194843745854265,0.02959931935273136,27,1868,0.3741949700023037,0.5553099970942249,0.5129722842277223,0.023087228995027263,12.0,0.355,0.355,0.0022580996091969,0.7374429223744292
2026-10-25 17:50:00,490053,98.16668502919642,0.5171509959045647,0.519483328433238,0.02959827320054282,27,1868,0.3741949700023037,0.5553099970942249,0.5129722842277223,0.023087228995027263,12.0,0.355,0.355,0.0022580996091969,0.7374429223744292
2026-10-25 17:51:00,490084,98.1728949028956,0.5171566535642668,0.5194826574370599,0.02959760220436475,27,1868,0.3741949700023037,0.5553099970942249,0.5129722842277223,0.023087228995027263,12.0,0.355,0.355,0.0022580996091969,0.7374429223744292
2026-10-25 17:52:00,490112,98.17850382107551,0.5171618681897084,0.5194822207402573,0.029597165507562213,27,1868,0.3741949700023037,0.5553099970942249,0.5129722842277223,0.023087228995027263,12.0,0.345,0.355,0.0022580996091969,0.7374429223744292
2026-10-25 17:53:00,490144,98.18491401328112,0.5171630714920881,0.5194817155442398,0.029596660311544818,27,1868,0.3741949700023037,0.5553099970942249,0.5129722842277223,0.023087228995027263,12.0,0.345,0.355,0.0022580996091969,0.7374429223744292
2026-10-25 17:54:00,490166,98.18932102042247,0.5171664622032792,0.5194812914307718,0.029596236198076723,27,1868,0.3741949700023037,0.5553099970942249,0.5129722842277223,0.023087228995027263,12.0,0.345,0.355,0.0022580996091969,0.7374429223744292
2026-10-25 17:55:00,490195,98.1951302571088,0.5171720666102813,0.51948060489286,0.02959554966016486,27,1868,0.3741949700023037,0.5553099970942249,0.5129722842277223,0.023087228995027263,12.0,0.345,0.355,0.0022580996091969,0.7374429223744292
2026-10-25 17:56:00,490216,98.19933694574374,0.5171767495275797,0.5194802380154959,0.029595182782800888,27,1868,0.3741949700023037,0.5553099970942249,0.5129722842277223,0.023087228995027263,12.0,0.345,0.355,0.0022580996091969,0.7374429223744292
2026-10-25 17:57:00,490234,98.20294267885939,0.5171804723061885,0.5194800649284846,0.02959500969578957,27,1868,0.3741949700023037,0.5553099970942249,0.5129722842277223,0.023087228995027263,12.0,0.335,0.345,0.0022580996091969,0.7374429223744292
2026-10-25 17:58:00,490265,98.20915255255856,0.517185148894123,0.5194799548380199,0.02959489960532477,27,1868,0.3741949700023037,0.5553099970942249,0.5129722842277223,0.023087228995027263,12.0,0.325,0.345,0.0022580996091969,0.7374429223744292
2026-10-25 17:59:00,490295,98.21516210775133,0.5171905290047281,0.5194794438697261,0.029594388637031108,27,1868,0.3741949700023037,0.5553099970942249,0.5129722842277223,0.023087228995027263,12.0,0.325,0.345,0.0022580996091969,0.7374429223744292
2026-10-25 18:00:00,490332,98.22257389248905,0.5171960171730328,0.5194787153288514,0.02959366009615627,27,1868,0.3741949700023037,0.5553099970942249,0.5129722842277223,0.023087228995027263,12.0,0.325,0.345,0.0022580996091969,0.7374429223744292
2026-10-25 18:01:00,490363,98.22878376618824,0.5171992176131199,0.51947846999867,0.029593414765974872,27,1868,0.3741949700023037,0.5553099970942249,0.5129722842277223,0.023087228995027263,12.0,0.325,0.345,0.0022580996091969,0.7374429223744292
2026-10-25 18:02:00,490385,98.2331907733296,0.5172007575711473,0.519478272467482,0.029593217234786976,27,1868,0.3741949700023037,0.5553099970942249,0.5129722842277223,0.023087228995027263,12.0,0.315,0.3415,0.0022580996091969,0.7374429223744292
2026-10-25 18:03:00,490406,98.23739746196452,0.5172020085369267,0.5194781689536027,0.0295931137209075,27,1868,0.3741949700023037,0.5553099970942249,0.5129722842277223,0.023087228995027263,12.0,0.325,0.3415,0.0022580996091969,0.7374429223744292
2026-10-25 18:04:00,490426,98.24140383209303,0.5172033815049072,0.5194778710390937,0.029592815806398595,27,1868,0.3741949700023037,0.5553099970942249,0.5129722842277223,0.023087228995027263,12.0,0.325,0.341,0.0022580996091969,0.7374429223744292
2026-10-25 18:05:00,490450,98.24621147624724,0.5172052789271205,0.5194776822107763,0.02959262697808119,27,1868,0.3741949700023037,0.5553099970942249,0.5129722842277223,0.023087228995027263,12.0,0.32,0.3335,0.0022580996091969,0.7374429223744292
2026-10-25 18:06:00,490480,98.25222103143999,0.5172070789011022,0.519477258841707,0.029592203609011925,27,1868,0.3741949700023037,0.5553099970942249,0.5129722842277223,0.023087228995027263,12.0,0.315,0.3315,0.0022580996091969,0.7374429223744292
2026-10-25 18:07:00,490501,98.25642772007492,0.5172075420567809,0.519477365193967,0.02959230996127194,27,1868,0.3741949700023037,0.5553099970942249,0.5129722842277223,0.023087228995027263,12.0,0.315,0.326,0.0022580996091969,0.7374429223744292
2026-10-25 18:08:00,490522,98.26063440870985,0.5172086753407555,0.5194773651315077,0.029592309898812577,27,1868,0.3741949700023037,0.5553099970942249,0.5129722842277223,0.023087228995027263,12.0,0.315,0.326,0.0022580996091969,0.7374429223744292
2026-10-25 18:09:00,490542,98.26464077883836,0.5172116900847019,0.5194770836100585,0.02959202837736341,27,1868,0.3741949700023037,0.5553099970942249,0.5129722842277223,0.023087228995027263,12.0,0.315,0.31,0.0022580996091969,0.7374429223744292
2026-10-25 18:10:00,490568,98.26984906000541,0.5172174331509831,0.5194766086734866,0.02959155344079151,27,1868,0.3741949700023037,0.5553099970942249,0.5129722842277223,0.023087228995027263,12.0,0.315,0.304,0.0022580996091969,0.7374429223744292
2026-10-25 18:11:00,490590,98.27425606714677,0.5172198490332892,0.5194762762926466,0.029591221059951475,27,1868,0.3741949700023037,0.5553099970942249,0.5129722842277223,0.023087228995027263,12.0,0.315,0.298,0.0022580996091969,0.7374429223744292
2026-10-25 18:12:00,490612,98.27866307428812,0.5172233043732634,0.5194753979234898,0.029590342690794733,27,1868,0.3741949700023037,0.5553099970942249,0.5129722842277223,0.023087228995027263,12.0,0.315,0.316,0.0022580996091969,0.7374429223744292
2026-10-25 18:13:00,490629,98.28206848889735,0.5172246077214555,0.5194752775441643,0.029590222311469325,27,1868,0.3741949700023037,0.5553099970942249,0.5129722842277223,0.023087228995027263,12.0,0.315,0.3195,0.0022580996091969,0.7374429223744292
2026-10-25 18:14:00,490643,98.2848729479873,0.5172258377612856,0.5194750848562573,0.02959002962356216,27,1868,0.3741949700023037,0.5553099970942249,0.5129722842277223,0.023087228995027263,12.0,0.315,0.3245,0.0022580996091969,0.7374429223744292
2026-10-25 18:15:00,490662,98.28867899960937,0.5172275476415831,0.5194744985413866,0.029589443308691565,27,1868,0.3741949700023037,0.5553099970942249,0.5129722842277223,0.023087228995027263,12.0,0.315,0.329,0.0022580996091969,0.7374429223744292
2026-10-25 18:16:00,490683,98.29288568824431,0.5172311196936056,0.5194742971521333,0.029589241919438302,27,1868,0.3741949700023037,0.5553099970942249,0.5129722842277223,0.023087228995027263,12.0,0.325,0.3295,0.0022580996091969,0.7374429223744292
2026-10-25 18:17:00,490704,98.29709237687923,0.517234380232301,0.5194740476277011,0.029588992395006057,27,1868,0.3741949700023037,0.5553099970942249,0.5129722842277223,0.023087228995027263,12.0,0.325,0.326,0.0022580996091969,0.7374429223744292
2026-10-25 18:18:00,490722,98.3006981099949,0.517237280566498,0.5194736264385009,0.02958857120580582,27,1868,0.3741949700023037,0.5553099970942249,0.5129722842277223,0.023087228995027263,12.0,0.335,0.34,0.0022580996091969,0.7374429223744292
2026-10-25 18:19:00,490747,98.30570607265552,0.5172405405644378,0.5194736332243639,0.029588577991668735,27,1868,0.3741949700023037,0.5553099970942249,0.5129722842277223,0.023087228995027263,12.0,0.33,0.335,0.0022580996091969,0.7374429223744292
2026-10-25 18:20:00,490762,98.3087108502519,0.5172449872066753,0.5194736167152485,0.029588561482553344,27,1868,0.3741949700023037,0.5553099970942249,0.5129722842277223,0.023087228995027263,12.0,0.325,0.338,0.0022580996091969,0.7374429223744292
2026-10-25 18:21:00,490780,98.31231658336756,0.5172483469057011,0.5194730015738438,0.029587946341148735,27,1868,0.3741949700023037,0.5553099970942249,0.5129722842277223,0.023087228995027263,12.0,0.345,0.336,0.0022580996091969,0.7374429223744292
2026-10-25 18:22:00,490805,98.31732454602819,0.5172530304263632,0.5194725396543924,0.029587484421697348,27,1868,0.3741949700023037,0.5553099970942249,0.5129722842277223,0.023087228995027263,12.0,0.345,0.3375,0.0022580996091969,0.7374429223744292
2026-10-25 18:23:00,490820,98.32032932362456,0.5172542695024418,0.5194723745095526,0.02958731927685758,27,1868,0.3741949700023037,0.5553099970942249,0.5129722842277223,0.023087228995027263,12.0,0.345,0.3435,0.0022580996091969,0.7374429223744292
2026-10-25 18:24:00,490831,98.32253282719525,0.5172553355501162,0.5194720822295443,0.029587026996849303,27,1868,0.3741949700023037,0.5553099970942249,0.5129722842277223,0.023087228995027263,12.0,0.345,0.342,0.0022580996091969,0.7374429223744292
2026-10-25 18:25:00,490841,98.32453601225949,0.517257401620635,0.5194720426683282,0.029586987435633087,27,1868,0.3741949700023037,0.5553099970942249,0.5129722842277223,0.023087228995027263,12.0,0.345,0.338,0.0022580996091969,0.7374429223744292
2026-10-25 18:26:00,490850,98.32633887881732,0.5172590042049133,0.5194719220320312,0.029586866799336135,27,1868,0.3741949700023037,0.5553099970942249,0.5129722842277223,0.023087228995027263,12.0,0.325,0.3395,0.0022580996091969,0.7374429223744292
2026-10-25 18:27:00,490862,98.32874270089442,0.5172611649514911,0.5194718205240221,0.029586765291327016,27,1868,0.3741949700023037,0.5553099970942249,0.5129722842277223,0.023087228995027263,12.0,0.335,0.334,0.0022580996091969,0.7374429223744292
2026-10-25 18:28:00,490886,98.33355034504862,0.5172645164902767,0.5194712520720035,0.029586196839308507,27,1868,0.3741949700023037,0.5553099970942249,0.5129722842277223,0.023087228995027263,12.0,0.335,0.3405,0.0022580996091969,0.7374429223744292
2026-10-25 18:29:00,490896,98.33555353011288,0.5172669611753165,0.5194711180475754,0.029586062814880347,27,1868,0.3741949700023037,0.5553099970942249,0.5129722842277223,0.023087228995027263,12.0,0.335,0.3405,0.0022580996091969,0.7374429223744292
2026-10-25 18:30:00,490905,98.3373563966707,0.5172678948250191,0.5194707374071693,0.029585682174474135,27,1868,0.3741949700023037,0.5553099970942249,0.5129722842277223,0.023087228995027263,12.0,0.335,0.343,0.0022580996091969,0.7374429223744292
2026-10-25 18:31:00,490915,98.33935958173495,0.5172708885748758,0.5194708326038009,0.02958577737110578,27,1868,0.3741949700023037,0.5553099970942249,0.5129722842277223,0.023087228995027263,12.0,0.335,0.34,0.0022580996091969,0.7374429223744292
2026-10-25 18:32:00,490923,98.34096212978636,0.5172717451681846,0.5194706447302682,0.02958558949757312,27,1868,0.3741949700023037,0.5553099970942249,0.5129722842277223,0.023087228995027263,12.0,0.335,0.3415,0.0022580996091969,0.7374429223744292
2026-10-25 18:33:00,490927,98.34176340381207,0.517272277695159,0.5194707286886752,0.029585673455980097,27,1868,0.3741949700023037,0.5553099970942249,0.5129722842277223,0.023087228995027263,12.0,0.34,0.3395,0.0022580996091969,0.7374429223744292
2026-10-25 18:34:00,490929,98.34216404082491,0.5172725185959172,0.5194708007193815,0.029585745486686323,27,1868,0.3741949700023037,0.5553099970942249,0.5129722842277223,0.023087228995027263,12.0,0.34,0.34,0.0022580996091969,0.7374429223744292
2026-10-25 18:35:00,490933,98.34296531485062,0.5172723277098515,0.5194706919765927,0.029585636743897536,27,1868,0.3741949700023037,0.5553099970942249,0.5129722842277223,0.023087228995027263,12.0,0.34,0.342,0.0022580996091969,0.7374429223744292
2026-10-25 18:36:00,490939,98.34416722588917,0.5172726779813669,0.5194704327305518,0.029585377497856707,27,1868,0.3741949700023037,0.5553099970942249,0.5129722842277223,0.023087228995027263,12.0,0.345,0.3395,0.0022580996091969,0.7374429223744292
2026-10-25 18:37:00,490941,98.34456786290201,0.5172730590938486,0.5194704135108825,0.029585358278187326,27,1868,0.3741949700023037,0.5553099970942249,0.5129722842277223,0.023087228995027263,12.0,0.345,0.34,0.0022580996091969,0.7374429223744292
2026-10-25 18:38:00,490947,98.34576977394056,0.5172741083322207,0.5194700890938384,0.02958503386114324,27,1868,0.3741949700023037,0.5553099970942249,0.5129722842277223,0.023087228995027263,12.0,0.345,0.345,0.0022580996091969,0.7374429223744292
2026-10-25 18:39:00,490953,98.34697168497911,0.5172747511362465,0.5194697525018607,0.029584697269165548,27,1868,0.3741949700023037,0.5553099970942249,0.5129722842277223,0.023087228995027263,12.0,0.345,0.3435,0.0022580996091969,0.7374429223744292
2026-10-25 18:40:00,490959,98.34817359601767,0.517275453940947,0.5194697575759686,0.029584702343273525,27,1868,0.3741949700023037,0.5553099970942249,0.5129722842277223,0.023087228995027263,12.0,0.345,0.3435,0.0022580996091969,0.7374429223744292
2026-10-25 18:41:00,490963,98.34897487004336,0.517276881705107,0.5194697515440099,0.029584696311314804,27,1868,0.3741949700023037,0.5553099970942249,0.5129722842277223,0.023087228995027263,12.0,0.345,0.3465,0.0022580996091969,0.7374429223744292
2026-10-25 18:42:00,490972,98.3507777366012,0.5172789380240438,0.5194696099417575,0.029584554709062363,27,1868,0.3741949700023037,0.5553099970942249,0.5129722842277223,0.023087228995027263,12.0,0.345,0.344,0.0022580996091969,0.7374429223744292
2026-10-25 18:43:00,490980,98.3523802846526,0.5172811883408622,0.519469483808833,0.029584428576137904,27,1868,0.3741949700023037,0.5553099970942249,0.5129722842277223,0.023087228995027263,12.0,0.345,0.343,0.0022580996091969,0.7374429223744292
2026-10-25 18:44:00,490983,98.35298124017187,0.5172806757632283,0.519469364066274,0.02958430883357889,27,1868,0.3741949700023037,0.5553099970942249,0.5129722842277223,0.023087228995027263,12.0,0.345,0.343,0.0022580996091969,0.7374429223744292
2026-10-25 18:45:00,490987,98.35378251419758,0.5172809379906498,0.519469216887435,0.029584161654739795,27,1868,0.3741949700023037,0.5553099970942249,0.5129722842277223,0.023087228995027263,12.0,0.345,0.3405,0.0022580996091969,0.7374429223744292
2026-10-25 18:46:00,490988,98.353982832704,0.5172807827082971,0.5194692414805576,0.029584186247862534,27,1868,0.3741949700023037,0.5553099970942249,0.5129722842277223,0.023087228995027263,12.0,0.345,0.3385,0.0022580996091969,0.7374429223744292
2026-10-25 18:47:00,490991,98.35458378822328,0.5172806284217893,0.5194693824329677,0.02958432720027251,27,1868,0.3741949700023037,0.5553099970942249,0.5129722842277223,0.023087228995027263,12.0,0.345,0.3405,0.0022580996091969,0.7374429223744292
2026-10-25 18:48:00,490997,98.35578569926183,0.517281849680326,0.5194692318414251,0.029584176608729997,27,1868,0.3741949700023037,0.5553099970942249,0.5129722842277223,0.023087228995027263,12.0,0.355,0.3395,0.0022580996091969,0.7374429223744292
2026-10-25 18:49:00,491002,98.35678729179395,0.5172821406520156,0.5194688739463631,0.029583818713667918,27,1868,0.3741949700023037,0.5553099970942249,0.5129722842277223,0.023087228995027263,12.0,0.355,0.342,0.0022580996091969,0.7374429223744292
2026-10-25 18:50:00,491004,98.35718792880681,0.5172815839625569,0.519468898502889,0.029583843270193866,27,1868,0.3741949700023037,0.5553099970942249,0.5129722842277223,0.023087228995027263,12.0,0.355,0.349,0.0022580996091969,0.7374429223744292
2026-10-25 18:51:00,491009,98.35818952133893,0.5172812603200634,0.5194688649063468,0.029583809673651568,27,1868,0.3741949700023037,0.5553099970942249,0.5129722842277223,0.023087228995027263,12.0,0.375,0.3475,0.0022580996091969,0.7374429223744292
2026-10-25 18:52:00,491012,98.3587904768582,0.5172819966399821,0.5194689529060497,0.02958389767335445,27,1868,0.3741949700023037,0.5553099970942249,0.5129722842277223,0.023087228995027263,12.0,0.375,0.346,0.0022580996091969,0.7374429223744292
2026-10-25 18:53:00,491019,98.36019270640318,0.5172813162522343,0.5194690585170831,0.029584003284388087,27,1868,0.3741949700023037,0.5553099970942249,0.5129722842277223,0.023087228995027263,12.0,0.375,0.3505,0.0022580996091969,0.7374429223744292
2026-10-25 18:54:00,491023,98.36099398042889,0.51728158921076,0.5194688647956303,0.029583809562935104,27,1868,0.3741949700023037,0.5553099970942249,0.5129722842277223,0.023087228995027263,12.0,0.375,0.358,0.0022580996091969,0.7374429223744292
2026-10-25 18:55:00,491031,98.36259652848028,0.517284294875414,0.5194689125596882,0.029583857326993007,27,1868,0.3741949700023037,0.5553099970942249,0.5129722842277223,0.023087228995027263,12.0,0.375,0.351,0.0022580996091969,0.7374429223744292
2026-10-25 18:56:00,491035,98.36339780250599,0.5172844235809961,0.5194687822819524,0.029583727049257245,27,1868,0.3741949700023037,0.5553099970942249,0.5129722842277223,0.023087228995027263,12.0,0.385,0.353,0.0022580996091969,0.7374429223744292
2026-10-25 18:57:00,491045,98.36540098757024,0.5172853921125073,0.5194690391052788,0.029583983872583607,27,1868,0.3741949700023037,0.5553099970942249,0.5129722842277223,0.023087228995027263,12.0,0.385,0.372,0.0022580996091969,0.7374429223744292
2026-10-25 18:58:00,491059,98.36820544666018,0.5172854259625554,0.5194692193195614,0.029584164086866215,27,1868,0.3741949700023037,0.5553099970942249,0.5129722842277223,0.023087228995027263,12.0,0.395,0.3855,0.0022580996091969,0.7374429223744292
2026-10-25 18:59:00,491079,98.37221181678869,0.517287287241915,0.5194692375472741,0.02958418231457896,27,1868,0.3741949700023037,0.5553099970942249,0.5129722842277223,0.023087228995027263,12.0,0.435,0.405,0.0022580996091969,0.7374429223744292
2026-10-25 19:00:00,491129,98.38222774210996,0.51728828357508,0.5194687779095503,0.02958372267685518,27,1868,0.3741949700023037,0.5553099970942249,0.5129722842277223,0.023087228995027263,12.0,0.41,0.434,0.0022580996091969,0.7374429223744292
2026-10-25 19:01:00,491287,98.41387806612514,0.5172902429472654,0.5194681489769635,0.029583093744268388,27,1868,0.3741949700023037,0.5553099970942249,0.5129722842277223,0.023087228995027263,12.0,0.415,0.395,0.2974292131164739,0.5672016637540751
2026-10-25 19:02:00,491917,98.54007872517303,0.5173130094584707,0.5194646230994843,0.029579567866789155,27,1868,0.3741949700023037,0.5553099970942249,0.5129722842277223,0.023087228995027263,12.0,0.395,0.395,0.2974292131164739,0.5672016637540751
2026-10-25 19:03:00,493516,98.86038801694694,0.5174055752573331,0.5194572533814341,0.02957219814873904,27,1868,0.3741949700023037,0.5553099970942249,0.5129722842277223,0.023087228995027263,12.0,0.375,0.367,0.3801240576348708,0.5553099970942249
2026-10-25 19:04:00,494893,99.13622660029446,0.5174874132231713,0.5194518111971326,0.029566755964437485,27,7519,1.5061948498111999,0.5227041652870249,0.5178386758436918,0.027953620610996745,23.0,0.395,0.382,0.3801240576348708,0.5553099970942249
2026-10-25 19:05:00,495840,99.32592822587915,0.5175432613604646,0.5194472963635788,0.029562241130883675,27,7519,1.5061948498111999,0.5227041652870249,0.5178386758436918,0.027953620610996745,23.0,0.44,0.416,0.3801240576348708,0.5553099970942249
2026-10-25 19:06:00,496559,99.46995723199888,0.5175845358927186,0.5194486218612986,0.029563566628603457,27,7743,1.5510661952504483,0.5215798331112825,0.5178720240190271,0.027986968786331997,23.0,0.445,0.4325,0.9654986543911402,0.5613899298653128
2026-10-25 19:07:00,497027,99.56370629300588,0.5176328316526986,0.5194497577279331,0.029564702495238092,27,7851,1.5727005939443714,0.5215785692385838,0.5177814371702232,0.02789638193752813,24.0,0.455,0.4455,1.2966438066228172,0.5330521830944486
2026-10-25 19:08:00,497324,99.62320088941416,0.5176899584716949,0.5194506852821797,0.02956563004948464,27,7957,1.5939343556254444,0.5214265012490561,0.5177987856878838,0.02791373045518875,24.0,0.465,0.445,1.3748282135769134,0.5293135716647787
2026-10-25 19:09:00,497537,99.66586873128274,0.5177289916294582,0.5194503158280278,0.029565260595332717,27,8068,1.6161697098386434,0.5213974948212721,0.5178902726510066,0.02800521741831155,24.0,0.515,0.4765,1.3926033281501269,0.5305914507311578
2026-10-25 19:10:00,497669,99.69231077413087,0.517755254807159,0.5194497394022358,0.02956468416954076,27,8171,1.6368025160004407,0.5213488523133193,0.5179061444500952,0.028021089217400118,24.0,0.585,0.526,1.4076043249765666,0.5305439776237617
2026-10-25 19:11:00,497724,99.70332829198425,0.5177670640113308,0.5194494241021341,0.02956436886943904,27,8278,1.6582365961879388,0.5212375752214865,0.5178643358668568,0.027979280634161628,24.0,0.635,0.62,1.5092776601107063,0.5242552530599894
2026-10-25 19:12:00,497771,99.71274326178624,0.5177763212511012,0.5194503844678305,0.02956532923513543,27,8378,1.6782684468304605,0.5210027562021697,0.5178895144044767,0.028004459171781692,24.0,0.615,0.638,1.5303415209121112,0.5241708219347435
2026-10-25 19:13:00,497803,99.71915345399185,0.5177815262454932,0.5194501673152891,0.029565112082594124,27,8560,1.7147264149998498,0.5210526536701708,0.517813771215356,0.027928715982660883,24.0,0.575,0.5755,1.5519371026747415,0.5240212591620623
2026-10-25 19:14:00,497829,99.72436173515891,0.5177878000811895,0.5194501348277951,0.029565079595100137,27,8741,1.7509840646628139,0.5210473923235025,0.5177919827752836,0.027906927542588524,24.0,0.585,0.5585,1.5714225472948389,0.5237444276591998
2026-10-25 19:15:00,497835,99.72556364619746,0.5177888849087556,0.5194501138323073,0.029565058599612237,27,9194,1.8417283480734368,0.5203200374365692,0.5177918503610643,0.02790679512836928,24.0,0.605,0.5805,1.6255387284778886,0.5238528899458359
2026-10-25 19:16:00,497842,99.72696587574244,0.5177897460878692,0.5194501139015018,0.029565058668806644,27,9673,1.9376809126511152,0.5191915900622608,0.5176871391528893,0.027802083920194242,24.0,0.585,0.5805,1.686315051562799,0.5237226478663837
2026-10-25 19:17:00,497848,99.72816778678099,0.517789853241227,0.5194500617161443,0.029565006483449147,27,10172,2.037639847357298,0.5177676362176276,0.5179168983409275,0.02803184310823245,25.0,0.595,0.5705,1.7722606660724531,0.5232810117712109
2026-10-25 19:18:00,497857,99.72997065333881,0.517790105571291,0.5194500893607947,0.029565034128099715,27,10662,2.135795915505654,0.5171637313221523,0.5180024448145306,0.02811738958183552,25.0,0.595,0.5805,1.8865716987067245,0.5205749006155851
2026-10-25 19:19:00,497861,99.73077192736451,0.5177898062101122,0.5194501121325821,0.029565056899887015,27,11622,2.3281016816738616,0.516068000314759,0.5187545658351282,0.028869510602433212,26.0,0.635,0.5955,1.9882223927378704,0.5195393224604844
2026-10-25 19:20:00,497862,99.73097224587093,0.5177896918477302,0.5194500994049932,0.029565044172298157,27,12597,2.523412225438447,0.515715561037337,0.5190603128452003,0.029175257612505216,26.0,0.615,0.639,2.0717531395304887,0.5193566743748269
2026-10-25 19:21:00,497866,99.73177351989663,0.5177896927155085,0.5194500424970654,0.02956498726437034,27,13538,2.7119119399845757,0.5152751448891553,0.5194528884148537,0.02956783318215861,26.0,0.665,0.639,2.250000737652475,0.5165008248893147
2026-10-25 19:22:00,497867,99.73197383840306,0.5177902360815172,0.5194500768873338,0.029565021654638778,27,14488,2.902214521088531,0.5139867962947725,0.5200101489112361,0.030125093678541034,26.0,0.665,0.683,2.4193772617429103,0.5173811255402021
2026-10-25 19:23:00,497867,99.73197383840306,0.5177902360815172,0.5194500768873338,0.029565021654638778,27,15448,3.094520287256738,0.5137129914370245,0.5202018451981437,0.030316789965448596,26.0,0.715,0.7035,2.713179322170932,0.5155537254133435
2026-10-25 19:24:00,497867,99.73197383840306,0.5177902360815172,0.5194500768873338,0.029565021654638778,27,16403,3.2858244608928198,0.5134011184890872,0.520502953549041,0.030617898316345954,26.0,0.735,0.74,2.842706435927373,0.5156339834843807
2026-10-25 19:25:00,497868,99.73217415690948,0.5177905995878068,0.5194500402286925,0.02956498499599741,27,18221,3.6500035055738627,0.5125148822942346,0.5201465803566289,0.030261525123933757,26.0,0.795,0.7655,3.1170446690533944,0.5152130642786635
2026-10-25 19:26:00,497868,99.73217415690948,0.5177905995878068,0.5194500402286925,0.02956498499599741,27,20094,4.025200068108292,0.5123445240201095,0.5202498429982166,0.030364787765521577,26.0,0.835,0.8105,3.370288122074001,0.5147536901451822
2026-10-25 19:27:00,497869,99.73237447541591,0.5177904633056893,0.5194500351517908,0.029564979919095777,27,21996,4.406205867329053,0.5117939347855419,0.5205184178429579,0.030633362610262893,26.0,0.725,0.86,3.705902592086064,0.5140539330968331
2026-10-25 19:28:00,497870,99.73257479392234,0.5177904696858929,0.5194500355187504,0.029564980286055247,27,23758,4.759167075650284,0.5122255583509924,0.5205290727493496,0.03064401751665455,26.0,0.665,0.695,3.954232427230056,0.5137227501114819
2026-10-25 19:29:00,497870,99.73257479392234,0.5177904696858929,0.5194500355187504,0.029564980286055247,27,25614,5.130958223575485,0.511395783409415,0.5183663188651237,0.028481263632428658,27.0,0.665,0.6635,4.479766339100052,0.5133247209723477
2026-10-25 19:30:00,497870,99.73257479392234,0.5177904696858929,0.5194500355187504,0.029564980286055247,27,27508,5.510361474744844,0.5101345893617428,0.518724971676348,0.028839916443652976,27.0,0.725,0.6955,4.667604030570216,0.513602321353269
2026-10-25 19:31:00,497870,99.73257479392234,0.5177904696858929,0.5194500355187504,0.029564980286055247,27,30279,6.0654440560491185,0.5088423207724695,0.5187632620081422,0.028878206775447102,27.0,0.725,0.7315,5.038770302320499,0.5122730443356284
2026-10-25 19:32:00,497870,99.73257479392234,0.5177904696858929,0.5194500355187504,0.029564980286055247,27,33086,6.6277381035847,0.5084502191051613,0.5188480598505096,0.02896300461781452,27.0,0.765,0.7315,5.346446670294648,0.5122394199933018
2026-10-25 19:33:00,497872,99.73297543093518,0.517790407974797,0.5194500890946145,0.02956503386191945,27,35888,7.189030558588155,0.5081256270939218,0.5190206192759752,0.029135564043280143,27.0,0.745,0.7425,5.990668615094803,0.5130505157529289
2026-10-25 19:34:00,497872,99.73297543093518,0.517790407974797,0.5194500890946145,0.02956503386191945,27,38737,7.759737983393596,0.5071976625754879,0.5191026992158746,0.02921764398317948,27.0,0.705,0.728,6.683511336976607,0.5104305316489536
2026-10-25 19:35:00,497874,99.73337606794804,0.5177903492992734,0.5194499872777931,0.02956493204509795,27,41527,8.318626616319948,0.5062223247475806,0.5193256796647664,0.02944062443207127,27.0,0.675,0.671,7.146340467613842,0.5094092110800357
2026-10-25 19:36:00,497874,99.73337606794804,0.5177903492992734,0.5194499872777931,0.02956493204509795,27,44315,8.87711461223345,0.5054626677939416,0.5191247929372699,0.029239737704574723,27.0,0.685,0.67,7.781062527062449,0.5081085202366163
2026-10-25 19:37:00,497876,99.73377670496089,0.5177902402373344,0.5194499738067814,0.029564918574086305,27,47075,9.429993689967048,0.5048897882899984,0.5195147869149058,0.02962973168221071,27.0,0.675,0.6555,8.259991462397714,0.5077692729677462
2026-10-25 19:38:00,497877,99.73397702346732,0.5177902374519816,0.5194500223439305,0.02956496711123528,27,49843,9.984475315752046,0.5048071247544166,0.5197669576051804,0.029881902372485315,27.0,0.665,0.6825,8.778426182849564,0.5064486564238343
2026-10-25 19:39:00,497877,99.73397702346732,0.5177902374519816,0.5194500223439305,0.02956496711123528,27,52589,10.53454993439569,0.5043600224886726,0.5197913869326665,0.029906331699971336,27.0,0.675,0.6775,9.310944627048212,0.5072922639909965
2026-10-25 19:40:00,497877,99.73397702346732,0.5177902374519816,0.5194500223439305,0.02956496711123528,27,55418,11.101250989072625,0.503786078458658,0.519792380907884,0.029907325675188886,27.0,0.675,0.6865,10.420838200971358,0.5039394989020654
2026-10-25 19:41:00,497877,99.73397702346732,0.5177902374519816,0.5194500223439305,0.02956496711123528,27,58200,11.658537073947576,0.5035460132538568,0.5198204544420308,0.02993539920933584,27.0,0.685,0.7025,11.024571014898424,0.5036053219540902
2026-10-25 19:42:00,497878,99.73417734197373,0.5177900594449765,0.5194501007690135,0.029565045536318453,27,61030,12.225438447130939,0.5027561250928579,0.5198998961190785,0.0300148408863834,27.0,0.685,0.697,11.54474862021118,0.5035845115287121
2026-10-25 19:43:00,497878,99.73417734197373,0.5177900594449765,0.5194501007690135,0.029565045536318453,27,63876,12.795544916417104,0.502094084198087,0.5199000465065353,0.030014991273840358,28.0,0.685,0.7,12.044316385319938,0.5028630035252594
2026-10-25 19:44:00,497880,99.7345779789866,0.5177897202364441,0.5194501647379197,0.029565109505224674,27,66647,13.350627497721376,0.500454050823498,0.519781013836004,0.02989595860330885,28.0,0.695,0.686,12.504479492892974,0.5024519049656576
2026-10-25 19:45:00,497881,99.73477829749301,0.5177896203200416,0.5194501880155004,0.029565132782805176,27,69509,13.923939063110346,0.49958886648722983,0.5197189803455383,0.029833925112843336,28.0,0.705,0.669,13.151675437711912,0.5003330121818593
2026-10-25 19:46:00,497884,99.73537925301228,0.5177887309194001,0.5194502139406971,0.029565158708001988,27,72316,14.486233110645927,0.49960014987605805,0.5196697099570681,0.02978465472437309,28.0,0.69,0.6645,13.428604893595429,0.5000117675174691
2026-10-25 19:47:00,497884,99.73537925301228,0.5177887309194001,0.5194502139406971,0.029565158708001988,27,75135,15.050930980258611,0.4991650287791114,0.5197051089846189,0.029820053751923918,28.0,0.655,0.6255,14.04539472203972,0.4997051500906897
2026-10-25 19:48:00,497885,99.73557957151871,0.5177886372041605,0.51945029461574,0.029565239383044825,27,77903,15.60541260604361,0.4985474489723547,0.5197205107021029,0.02983545546940786,28.0,0.645,0.622,14.774217439055542,0.4990550365575616
2026-10-25 19:49:00,497885,99.73557957151871,0.5177886372041605,0.51945029461574,0.029565239383044825,27,77903,15.60541260604361,0.4985474489723547,0.5197205107021029,0.02983545546940786,28.0,0.655,0.6315,15.363947378874723,0.4991084793519415
2026-10-25 19:50:00,497885,99.73557957151871,0.5177886372041605,0.51945029461574,0.029565239383044825,27,77903,15.60541260604361,0.4985474489723547,0.5197205107021029,0.02983545546940786,28.0,0.655,0.626,15.363947378874723,0.4991084793519415
2026-10-25 19:51:00,497885,99.73557957151871,0.5177886372041605,0.51945029461574,0.029565239383044825,27,78159,15.656694143688465,0.49852935556491995,0.519687029388147,0.029801974155452025,28.0,0.655,0.644,15.363947378874723,0.4991084793519415
2026-10-25 19:52:00,497885,99.73557957151871,0.5177886372041605,0.51945029461574,0.029565239383044825,27,82274,16.48100479762823,0.497828774377137,0.5197597627760567,0.029874707543361693,28.0,0.655,0.6735,15.49174278430086,0.498639630415379
2026-10-25 19:53:00,497886,99.73577989002514,0.5177890891127224,0.5194502337052924,0.02956517847259733,27,85104,17.04790617081159,0.4976187646517585,0.5196675383255004,0.02978248309280539,28.0,0.685,0.672,15.93555499201925,0.4996538604508009
2026-10-25 19:54:00,497886,99.73577989002514,0.5177890891127224,0.5194502337052924,0.02956517847259733,27,88763,17.780871585821455,0.49682073149688877,0.519608060194048,0.02972300496135296,28.0,0.705,0.703,16.843325861431115,0.4972617345746111
2026-10-25 19:55:00,497886,99.73577989002514,0.5177890891127224,0.5194502337052924,0.02956517847259733,27,92573,18.54408509530153,0.4965708743402431,0.5196245817438996,0.029739526511204647,28.0,0.735,0.711,17.436229059177773,0.4972867561454221
2026-10-25 19:56:00,497886,99.73577989002514,0.5177890891127224,0.5194502337052924,0.02956517847259733,27,96380,19.306697649262325,0.495906592323382,0.5195821525516278,0.029697097318932643,28.0,0.765,0.7455,18.24425494658811,0.496550722884491
2026-10-25 19:57:00,497886,99.73577989002514,0.5177890891127224,0.5194502337052924,0.02956517847259733,27,100182,20.068308610691,0.4958292932122591,0.5196525016244117,0.02976744639171669,28.0,0.765,0.7845,19.01917435557764,0.4963680062045795
2026-10-25 19:58:00,497886,99.73577989002514,0.5177890891127224,0.5194502337052924,0.02956517847259733,27,103959,20.82491160945904,0.49510942234397054,0.5197320560621955,0.029847000829500526,28.0,0.765,0.785,19.86514908885736,0.495747063220915
2026-10-25 19:59:00,497887,99.73598020853157,0.5177894006568474,0.5194502812978333,0.029565226065138197,27,107695,21.573301549463647,0.49510682710761655,0.519709239132939,0.029824183900243963,28.0,0.775,0.7795,20.58735823418236,0.4949419369782908
2026-10-25 20:00:00,497887,99.73598020853157,0.5177894006568474,0.5194502812978333,0.029565226065138197,27,111995,22.434671127092077,0.4953701948586694,0.5197929273719049,0.0299078721392099,28.0,0.785,0.7875,21.288892777271204,0.4950798199932668
2026-10-25 20:01:00,497887,99.73598020853157,0.5177894006568474,0.5194502812978333,0.029565226065138197,27,117179,23.473122264400395,0.4951852241959795,0.519823273739724,0.029938218507028908,28.0,0.785,0.7825,22.083696820068653,0.4955265780333804
2026-10-25 20:02:00,497887,99.73598020853157,0.5177894006568474,0.5194502812978333,0.029565226065138197,27,121872,24.413217015053934,0.49502727234209953,0.519732538866088,0.029847483633392867,28.0,0.785,0.7845,23.19181714017946,0.4953030426509622
2026-10-25 20:03:00,497888,99.73618052703799,0.5177893990539002,0.5194503820480729,0.029565326815377796,27,126649,25.370138520247192,0.49483385582577744,0.5198803041231311,0.02999524889043601,28.0,0.815,0.7845,24.19942856773193,0.4948792964518297
2026-10-25 20:04:00,497888,99.73618052703799,0.5177893990539002,0.5194503820480729,0.029565326815377796,27,131452,26.332268306607507,0.495360519576537,0.5199946047026642,0.030109549469969132,28.0,0.825,0.8265,24.89263350243697,0.4947018654267758
2026-10-25 20:05:00,497888,99.73618052703799,0.5177893990539002,0.5194503820480729,0.029565326815377796,27,136256,27.294598411474244,0.4954321723822158,0.5200335367754467,0.03014848154275162,28.0,0.825,0.8275,25.984511408705195,0.4951988180826888
2026-10-25 20:06:00,497888,99.73618052703799,0.5177893990539002,0.5194503820480729,0.029565326815377796,27,141003,28.245510361474746,0.49552871051195213,0.5200645668751923,0.030179511642497256,28.0,0.855,0.8305,26.96698625212361,0.4957429604881305
2026-10-25 20:07:00,497888,99.73618052703799,0.5177893990539002,0.5194503820480729,0.029565326815377796,27,145729,29.192215622840315,0.49535900654240916,0.5200376242715073,0.030152569038812294,28.0,0.875,0.8415,28.078463340604124,0.4955826421343662
2026-10-25 20:08:00,497889,99.73638084554442,0.5177893963005562,0.5194504044435387,0.029565349210843663,27,150516,30.151140313097827,0.4953953166825309,0.5200244988700504,0.03013944363735531,28.0,0.855,0.8535,28.92560217259157,0.4953001780749349
2026-10-25 20:09:00,497889,99.73638084554442,0.5177893963005562,0.5194504044435387,0.029565349210843663,27,155769,31.203413427349485,0.4956512145865334,0.5199843630398304,0.03009930780713534,28.0,0.865,0.8725,29.42344213475481,0.4952904888678391
2026-10-25 20:10:00,497890,99.73658116405085,0.5177895547699587,0.5194504641490311,0.029565408916335925,27,161081,32.26750533348024,0.49571847185705237,0.52004311711541,0.030158061882714943,28.0,0.865,0.8675,30.526219003082456,0.495388493656675
2026-10-25 20:11:00,497890,99.73658116405085,0.5177895547699587,0.5194504641490311,0.029565408916335925,27,166393,33.33159723961098,0.4962559823257456,0.5200537122573018,0.030168657024606728,28.0,0.875,0.8265,31.28957276565243,0.4962391876839714
2026-10-25 20:12:00,497890,99.73658116405085,0.5177895547699587,0.5194504641490311,0.029565408916335925,27,171694,34.39348564217105,0.4967077916125341,0.5200530313112683,0.030167976078573206,28.0,0.875,0.8265,32.54523765407019,0.496218259091025
2026-10-25 20:13:00,497891,99.73678148255726,0.5177895758199937,0.5194504839626052,0.029565428729910075,27,176970,35.450366082070495,0.4969145449724506,0.5200313506799593,0.030146295447264295,28.0,0.87,0.8695,33.908463740298465,0.4965850244696111
2026-10-25 20:14:00,497892,99.73698180106369,0.5177894793877177,0.5194504560663177,0.029565400833622465,27,182253,36.50864875151491,0.4968046928166529,0.5200348468735623,0.03014979164086723,28.0,0.875,0.868,34.839743664083045,0.4968473438132039
2026-10-25 20:15:00,497892,99.73698180106369,0.5177894793877177,0.5194504560663177,0.029565400833622465,27,187539,37.5675323764786,0.49695482223587717,0.5199864668991726,0.030101411666477486,28.0,0.875,0.8665,35.974220987297606,0.4970084346095954
2026-10-25 20:16:00,497892,99.73698180106369,0.5177894793877177,0.5194504560663177,0.029565400833622465,27,192817,38.62481345339089,0.4971961667031893,0.5199961797558722,0.030111124523177143,28.0,0.895,0.885,37.06593041903234,0.4973151042431469
2026-10-25 20:17:00,497892,99.73698180106369,0.5177894793877177,0.5194504560663177,0.029565400833622465,27,198052,39.6734808345269,0.4976737907073335,0.5200002329493203,0.030115177716625197,28.0,0.906,0.885,38.09938414474151,0.4970438044978894
2026-10-25 20:18:00,497892,99.73698180106369,0.5177894793877177,0.5194504560663177,0.029565400833622465,27,203360,40.73677146663194,0.49800148319089804,0.5200373662606258,0.030152311027930822,28.0,0.9065,0.926,39.30582583785951,0.4981170799255298
2026-10-25 20:19:00,497893,99.73718211957012,0.5177895882051144,0.5194505771082926,0.02956552187559739,27,208660,41.79845955068559,0.4983022463443815,0.520065345617117,0.030180290384421923,28.0,0.9075,0.907,40.01427163728235,0.4980540252049105
2026-10-25 20:20:00,497893,99.73718211957012,0.5177895882051144,0.5194505771082926,0.02956552187559739,27,213916,42.85133362045653,0.498519152533746,0.5200361739131342,0.030151118680439164,28.0,0.904,0.9085,41.24923823993701,0.4986935327683432
2026-10-25 20:21:00,497893,99.73718211957012,0.5177895882051144,0.5194505771082926,0.02956552187559739,27,219199,43.909616289900946,0.49867440219045484,0.5199829336717484,0.030097878439053358,28.0,0.903,0.8935,42.5433112555848,0.4985665895125064
2026-10-25 20:22:00,497893,99.73718211957012,0.5177895882051144,0.5194505771082926,0.02956552187559739,27,224523,44.97611201810879,0.49918842328878954,0.5199806197442577,0.030095564511562613,28.0,0.895,0.8895,43.37855845731292,0.4990125048859463
2026-10-25 20:23:00,497894,99.73738243807654,0.5177897709232476,0.5194505812515202,0.029565526018825058,27,230322,46.13775903686862,0.49973346740293856,0.5199576091644574,0.03007255393176242,28.0,0.895,0.886,44.60096880100995,0.4993577828255242
2026-10-25 20:24:00,497894,99.73738243807654,0.5177897709232476,0.5194505812515202,0.029565526018825058,27,236161,47.30741879588546,0.5000766407906757,0.5199420328804314,0.030056977647736318,28.0,0.9015,0.9025,45.71729671743921,0.4994617008800105
2026-10-25 20:25:00,497894,99.73738243807654,0.5177897709232476,0.5194505812515202,0.029565526018825058,27,241993,48.47567632535732,0.5002726819258783,0.5199129376730018,0.03002788244030671,28.0,0.9065,0.9015,46.66083852710958,0.5003147215973999
2026-10-25 20:26:00,497894,99.73738243807654,0.5177897709232476,0.5194505812515202,0.029565526018825058,27,247826,49.6441341733356,0.5009147228235006,0.519904912622431,0.030019857389735942,28.0,0.9075,0.914,47.387441938053534,0.4996993514100715
2026-10-25 20:27:00,497894,99.73738243807654,0.5177897709232476,0.5194505812515202,0.029565526018825058,27,253542,50.78915475606214,0.5015019135116978,0.5198675123787639,0.02998245714606893,28.0,0.9195,0.926,48.77761815534674,0.5004633939830344
2026-10-25 20:28:00,497894,99.73738243807654,0.5177897709232476,0.5194505812515202,0.029565526018825058,27,259376,51.95781292254685,0.5016235894347525,0.5198859134922499,0.030000858259554786,28.0,0.9385,0.9335,49.7574641689152,0.5013724008391829
2026-10-25 20:29:00,497894,99.73738243807654,0.5177897709232476,0.5194505812515202,0.029565526018825058,27,265206,53.12566981500586,0.5022832461132586,0.5198861293738237,0.030001074141128584,28.0,0.9415,0.939,51.16551450105385,0.5016837579359233
2026-10-25 20:30:00,497894,99.73738243807654,0.5177897709232476,0.5194505812515202,0.029565526018825058,27,271034,54.29312607045202,0.503028266965669,0.5199223304016034,0.0300372751689083,28.0,0.9435,0.942,52.26284786535532,0.5020011193249788
2026-10-25 20:31:00,497894,99.73738243807654,0.5177897709232476,0.5194505812515202,0.029565526018825058,27,276905,55.46919602167446,0.5036955681978679,0.5199481044932842,0.03006304926058904,28.0,0.9425,0.942,53.333496509279925,0.502530384222523
2026-10-25 20:32:00,497894,99.73738243807654,0.5177897709232476,0.5194505812515202,0.029565526018825058,27,282723,56.63464909205637,0.5040312215724115,0.5199408829910109,0.03005582775831576,28.0,0.941,0.942,54.52322469748134,0.5037436640227647
2026-10-25 20:33:00,497894,99.73738243807654,0.5177897709232476,0.5194505812515202,0.029565526018825058,27,288558,57.803507577047505,0.5044251135164342,0.5199407852597602,0.030055730027065134,28.0,0.9455,0.937,55.70542660121026,0.504204997218555
2026-10-25 20:34:00,497894,99.73738243807654,0.5177897709232476,0.5194505812515202,0.029565526018825058,27,294392,58.972165743532216,0.5049253542062258,0.5199367784577351,0.030051723225039986,28.0,0.9405,0.9355,57.06143142130957,0.5044862569673605
2026-10-25 20:35:00,497894,99.73738243807654,0.5177897709232476,0.5194505812515202,0.029565526018825058,27,300216,60.13882072495267,0.5053080529532663,0.5199402367421366,0.030055181509441597,28.0,0.941,0.938,58.17163695749276,0.5050274418712665
2026-10-25 20:36:00,497894,99.73738243807654,0.5177897709232476,0.5194505812515202,0.029565526018825058,27,306062,61.30988271351449,0.5054876233051241,0.5199603311646419,0.030075275931946827,28.0,0.9425,0.938,59.63244015420383,0.5052452937599115
2026-10-25 20:37:00,497894,99.73738243807654,0.5177897709232476,0.5194505812515202,0.029565526018825058,27,311907,62.48074438356988,0.505819155001841,0.5199488822375787,0.030063827004883713,28.0,0.9425,0.9455,60.31639418186135,0.5057334209607365
2026-10-25 20:38:00,497894,99.73738243807654,0.5177897709232476,0.5194505812515202,0.029565526018825058,27,317759,63.65300828317024,0.5066177622286335,0.5199205265040644,0.030035471271369327,28.0,0.9465,0.9455,61.84276829226524,0.5058453810973917
2026-10-25 20:39:00,497894,99.73738243807654,0.5177897709232476,0.5194505812515202,0.029565526018825058,27,323583,64.8196632645907,0.5071498604728859,0.5199044606326101,0.030019405399915117,28.0,0.9445,0.9385,62.60835092074859,0.5067342775991991
2026-10-25 20:40:00,497894,99.73738243807654,0.5177897709232476,0.5194505812515202,0.029565526018825058,27,329307,65.96628639536864,0.5079127440176578,0.5198712114231878,0.02998615619049272,28.0,0.9525,0.944,63.95977566963556,0.5069027125138847
2026-10-25 20:41:00,497894,99.73738243807654,0.5177897709232476,0.5194505812515202,0.029565526018825058,27,334957,67.09808595667111,0.5084536422010136,0.519846138526398,0.02996108329370302,28.0,0.9605,0.948,65.02955630726463,0.5077109386090205
2026-10-25 20:42:00,497894,99.73738243807654,0.5177897709232476,0.5194505812515202,0.029565526018825058,27,340778,68.26413998257229,0.5087197986292584,0.5198552362897279,0.029970181057032814,28.0,0.956,0.9615,66.30637337402432,0.5082609329960629
2026-10-25 20:43:00,497894,99.73738243807654,0.5177897709232476,0.5194505812515202,0.029565526018825058,27,346509,69.41216534289521,0.5089907792462754,0.5198504780135413,0.029965422780846206,28.0,0.9645,0.965,67.24402151090264,0.5085236793815527
2026-10-25 20:44:00,497894,99.73738243807654,0.5177897709232476,0.5194505812515202,0.029565526018825058,27,351907,70.49348464057852,0.5092150558313435,0.5198563861575953,0.029971330924900192,28.0,0.9685,0.9675,68.61900760356676,0.5090384457676758
2026-10-25 20:45:00,497894,99.73738243807654,0.5177897709232476,0.5194505812515202,0.029565526018825058,27,357747,71.66334471810178,0.5096411147418024,0.5198336108511008,0.029948555618405755,28.0,0.972,0.969,69.55465817381632,0.509294109781796
2026-10-25 20:46:00,497894,99.73738243807654,0.5177897709232476,0.5194505812515202,0.029565526018825058,27,363541,72.82399014432949,0.510105187424042,0.5198263215311256,0.029941266298430615,28.0,0.9745,0.9725,70.67306589416913,0.5096930008142133
2026-10-25 20:47:00,497895,99.73758275658297,0.5177893239983645,0.5194505573662307,0.029565502133535537,27,369382,73.99405054035917,0.5105119123446074,0.5198305796596986,0.029945524427003538,28.0,0.9775,0.978,71.9514928168533,0.5101088781380873
2026-10-25 20:48:00,497895,99.73758275658297,0.5177893239983645,0.5194505573662307,0.029565502133535537,27,375197,75.15890265522181,0.510877070056766,0.5198191987261128,0.02993414349341779,28.0,0.9795,0.978,73.03073645539173,0.5103084644840915
2026-10-25 20:49:00,497896,99.7377830750894,0.5177894078309876,0.5194505024708411,0.029565447238146095,27,380966,76.31454011878887,0.5113306583529518,0.5198258819923396,0.02994082675964458,28.0,0.9835,0.9805,74.29434091769731,0.5108567512829758
2026-10-25 20:50:00,497896,99.7377830750894,0.5177894078309876,0.5194505024708411,0.029565447238146095,27,386816,77.48640338137639,0.5118765691430878,0.5198278654994787,0.029942810266783575,28.0,0.9845,0.9825,75.72516443553842,0.5111263011560213
2026-10-25 20:51:00,497896,99.7377830750894,0.5177894078309876,0.5194505024708411,0.029565447238146095,27,392646,78.6542602738354,0.5121925339447693,0.5198205259786967,0.029935470746001617,28.0,0.9845,0.9835,76.82144814664521,0.5117476034726547
2026-10-25 20:52:00,497896,99.7377830750894,0.5177894078309876,0.5194505024708411,0.029565447238146095,27,398471,79.82111557376228,0.5126022693984583,0.5198021847516332,0.029917129518938136,28.0,0.9835,0.9845,77.91050360888268,0.5120794724199185
2026-10-25 20:53:00,497896,99.7377830750894,0.5177894078309876,0.5194505024708411,0.029565447238146095,27,404259,80.98055908895144,0.5131534052930143,0.5197841378564,0.02989908262370482,28.0,0.9835,0.984,78.87713267845834,0.5122663134427221
2026-10-25 20:54:00,497896,99.7377830750894,0.5177894078309876,0.5194505024708411,0.029565447238146095,27,409788,82.08812011097645,0.5136416107602166,0.5197838943607318,0.029898839128036717,28.0,0.985,0.9845,79.92499887606421,0.5128268381672855
2026-10-25 20:55:00,497896,99.7377830750894,0.5177894078309876,0.5194505024708411,0.029565447238146095,27,415254,83.18306106709669,0.5138328241818784,0.5197869454682461,0.029901890235551006,28.0,0.992,0.985,81.24736654229683,0.513455765026589
2026-10-25 20:56:00,497896,99.7377830750894,0.5177894078309876,0.5194505024708411,0.029565447238146095,27,420607,84.25536603199086,0.5140444272003426,0.5197558110550401,0.029870755822345014,28.0,0.9935,0.9915,82.36918116483827,0.5137234233231596
2026-10-25 20:57:00,497896,99.7377830750894,0.5177894078309876,0.5194505024708411,0.029565447238146095,27,425978,85.3312767300007,0.5143311322294545,0.5197483339281049,0.02986327869540984,28.0,0.9905,0.9915,83.32749366064844,0.5139092659947048
2026-10-25 20:58:00,497896,99.7377830750894,0.5177894078309876,0.5194505024708411,0.029565447238146095,27,431465,86.43042437475586,0.5144997039421304,0.5197344225863322,0.029849367353637038,28.0,0.9895,0.9915,84.51780768711707,0.5142350199110441
2026-10-25 20:59:00,497896,99.7377830750894,0.5177894078309876,0.5194505024708411,0.029565447238146095,27,437050,87.54920323314069,0.5149573092623569,0.5196958998991145,0.029810844666419378,28.0,0.9875,0.9915,85.66757390265374,0.5143584804228167
2026-10-25 21:00:00,497896,99.7377830750894,0.5177894078309876,0.5194505024708411,0.029565447238146095,27,442429,88.62671647920193,0.5152212775665713,0.5196701577923765,0.029785102559681333,28.0,0.9915,0.989,86.80239815192824,0.5146551025595606
2026-10-25 21:01:00,497896,99.7377830750894,0.5177894078309876,0.5194505024708411,0.029565447238146095,27,447744,89.69140934085195,0.5155113379783106,0.5196435298925939,0.029758474659898705,28.0,0.9915,0.989,87.9569177525492,0.515240085531977
2026-10-25 21:02:00,497896,99.7377830750894,0.5177894078309876,0.5194505024708411,0.029565447238146095,27,453124,90.76912290541962,0.5158750618515036,0.5196449310445216,0.029759875811826552,28.0,0.9905,0.9905,89.18330645961626,0.5153515098030925
2026-10-25 21:03:00,497896,99.7377830750894,0.5177894078309876,0.5194505024708411,0.029565447238146095,27,458475,91.84102723330095,0.5162448957934375,0.5196439598097291,0.02975890457703405,28.0,0.9905,0.9935,90.1131670302967,0.5158832500981461
2026-10-25 21:04:00,497896,99.7377830750894,0.5177894078309876,0.5194505024708411,0.029565447238146095,27,463864,92.92054366442643,0.5166566530703557,0.5196255617002133,0.0297405064675183,28.0,0.9925,0.9945,91.17698828387294,0.5162860158969246
2026-10-25 21:05:00,497896,99.7377830750894,0.5177894078309876,0.5194505024708411,0.029565447238146095,27,469244,93.9982572289941,0.5169427161342155,0.5196038321935953,0.029718776960900205,28.0,0.994,0.9965,92.25620765479964,0.5163221122084943
2026-10-25 21:06:00,497896,99.7377830750894,0.5177894078309876,0.5194505024708411,0.029565447238146095,27,474634,95.07797397862602,0.5171810341792591,0.5195597622624951,0.029674707029800126,28.0,0.9965,0.9965,93.39364152713756,0.5167791462737567
2026-10-25 21:07:00,497896,99.7377830750894,0.5177894078309876,0.5194505024708411,0.029565447238146095,27,480132,96.17932512695185,0.5172712355364699,0.5195675671976305,0.02968251196493538,28.0,0.9965,0.9975,94.1306441854596,0.5171153786179918
2026-10-25 21:08:00,497896,99.7377830750894,0.5177894078309876,0.5194505024708411,0.029565447238146095,27,485549,97.26445047625725,0.5174104868896767,0.5195413789652241,0.02965632373252905,28.0,0.9965,0.9975,95.34768073315291,0.5173023339897127
2026-10-25 21:09:00,497896,99.7377830750894,0.5177894078309876,0.5194505024708411,0.029565447238146095,27,490934,98.34316563335703,0.5175174071681656,0.519472729839562,0.029587674606866985,28.0,0.9965,0.9975,96.38436543225394,0.5171804023099306
2026-10-25 21:10:00,497896,99.7377830750894,0.5177894078309876,0.5194505024708411,0.029565447238146095,27,495885,99.33494255866829,0.5174767701655099,0.5194539411649323,0.02956888593223714,28.0,0.9965,0.9975,97.63769003522977,0.5173776072085586
2026-10-25 21:11:00,497896,99.7377830750894,0.5177894078309876,0.5194505024708411,0.029565447238146095,27,497947,99.74799931891708,0.5175269853516038,0.5194316387735136,0.02954658354081863,28.0,0.9965,0.9975,98.7196048864944,0.5174878447706566
2026-10-25 21:12:00,497896,99.7377830750894,0.5177894078309876,0.5194505024708411,0.029565447238146095,27,497992,99.75701365170622,0.517535704923915,0.5194304408413687,0.029545385608673723,28.0,0.9975,0.9995,99.60417127608542,0.5174575730638626
2026-10-25 21:13:00,497896,99.7377830750894,0.5177894078309876,0.5194505024708411,0.029565447238146095,27,498022,99.76302320689896,0.5175424476961493,0.5194299686430486,0.029544913410353542,28.0,0.9985,0.9995,99.72556400332662,0.5175118925320179
2026-10-25 21:14:00,497896,99.7377830750894,0.5177894078309876,0.5194505024708411,0.029565447238146095,27,498057,99.77003435462385,0.5175600969448818,0.5194313330191456,0.02954627778645059,28.0,0.9985,0.9995,99.73334443085248,0.5175178155161096
2026-10-25 21:15:00,497896,99.7377830750894,0.5177894078309876,0.5194505024708411,0.029565447238146095,27,498076,99.77384040624594,0.5175713913571617,0.5194306176209486,0.029545562388253534,28.0,0.9985,0.9985,99.74366532440828,0.517537958138532
2026-10-25 21:16:00,497896,99.7377830750894,0.5177894078309876,0.5194505024708411,0.029565447238146095,27,498142,99.78706142767,0.5175948116186707,0.519430122521271,0.029545067288576022,28.0,0.999,0.9985,99.74751584714002,0.5175454321630201
2026-10-25 21:17:00,497896,99.7377830750894,0.5177894078309876,0.5194505024708411,0.029565447238146095,27,498159,99.79046684227923,0.517599565241741,0.5194298013038302,0.02954474607113518,28.0,0.999,0.9985,99.7600983860922,0.5175719086746255
2026-10-25 21:18:00,497896,99.7377830750894,0.5177894078309876,0.5194505024708411,0.029565447238146095,27,498213,99.80128404162619,0.517599006173769,0.5194285903003435,0.02954353506764851,28.0,0.9985,0.9985,99.76197301297556,0.517573965599187
2026-10-25 21:19:00,497896,99.7377830750894,0.5177894078309876,0.5194505024708411,0.029565447238146095,27,498276,99.81390410753097,0.5176148628862521,0.5194263642362856,0.029541309003590664,28.0,0.997,0.9985,99.77009124169204,0.5175734422611439
2026-10-25 21:20:00,497896,99.7377830750894,0.5177894078309876,0.5194505024708411,0.029565447238146095,27,498319,99.82251780330726,0.5176060091260436,0.5194265652248186,0.029541509992123592,28.0,0.9985,0.9985,99.78523924457366,0.5175904053544322
2026-10-25 21:21:00,497896,99.7377830750894,0.5177894078309876,0.5194505024708411,0.029565447238146095,27,498351,99.82892799551287,0.5176047391998904,0.5194255223441103,0.02954046711141535,28.0,0.997,0.9985,99.79484717887388,0.517581595387936
2026-10-25 21:22:00,497896,99.7377830750894,0.5177894078309876,0.5194505024708411,0.029565447238146095,27,498401,99.83894392083413,0.5176059542107538,0.5194255424671489,0.029540487234453804,28.0,0.9975,0.9995,99.79968960269426,0.5175803858239849
2026-10-25 21:23:00,497896,99.7377830750894,0.5177894078309876,0.5194505024708411,0.029565447238146095,27,498465,99.85176430524534,0.5176253183408742,0.5194236371001165,0.029538581867421525,28.0,0.9985,0.9995,99.80743535746248,0.5175758979165488
2026-10-25 21:24:00,497896,99.7377830750894,0.5177894078309876,0.5194505024708411,0.029565447238146095,27,498492,99.85717290491883,0.5176272787563705,0.5194231498265559,0.02953809459386089,28.0,0.9975,0.9995,99.81413805599306,0.5175892126244223
2026-10-25 21:25:00,497896,99.7377830750894,0.5177894078309876,0.5194505024708411,0.029565447238146095,27,498521,99.86298214160516,0.5176304108766014,0.5194229946845436,0.02953793945184847,28.0,0.997,0.9995,99.82620750195927,0.5176037114797447
2026-10-25 21:26:00,497896,99.7377830750894,0.5177894078309876,0.5194505024708411,0.029565447238146095,27,498547,99.8681904227722,0.5176331133808565,0.5194231160918675,0.02953806085917246,28.0,0.997,0.9995,99.83168238581084,0.5176040251941753
2026-10-25 21:27:00,497896,99.7377830750894,0.5177894078309876,0.5194505024708411,0.029565447238146095,27,498563,99.871395518875,0.5176325059035047,0.5194232035834822,0.02953814835078712,28.0,0.9975,0.9995,99.83926960330544,0.5176071957180837
2026-10-25 21:28:00,497896,99.7377830750894,0.5177894078309876,0.5194505024708411,0.029565447238146095,27,498585,99.87580252601637,0.5176358744220931,0.5194230387774315,0.02953798354473643,28.0,0.9985,0.9995,99.84027612760651,0.517606584495667
2026-10-25 21:29:00,497896,99.7377830750894,0.5177894078309876,0.5194505024708411,0.029565447238146095,27,498596,99.87800602958704,0.5176397291490878,0.5194230381327228,0.029537982900027737,28.0,0.9985,0.9985,99.84607753928591,0.5176064152984022
2026-10-25 21:30:00,497896,99.7377830750894,0.5177894078309876,0.5194505024708411,0.029565447238146095,27,498627,99.88421590328622,0.5176506410956447,0.5194228215235679,0.02953776629087285,28.0,0.9985,0.9985,99.84763081227392,0.5176113189677211
2026-10-25 21:31:00,497896,99.7377830750894,0.5177894078309876,0.5194505024708411,0.029565447238146095,27,498651,99.88902354744043,0.5176607474589198,0.5194226635092493,0.02953760827655407,28.0,0.9985,0.9985,99.85499993676352,0.5176231687071425
2026-10-25 21:32:00,497896,99.7377830750894,0.5177894078309876,0.5194505024708411,0.029565447238146095,27,498664,99.89162768802396,0.5176639210642007,0.5194225136496222,0.029537458416927103,28.0,0.9985,0.9985,99.85952215058182,0.5176319738441046
2026-10-25 21:33:00,497896,99.7377830750894,0.5177894078309876,0.5194505024708411,0.029565447238146095,27,498689,99.89663565068459,0.517667739192031,0.5194219294074598,0.02953687417476481,28.0,0.9985,0.9985,99.86221967985338,0.5176364650381869
2026-10-25 21:34:00,497896,99.7377830750894,0.5177894078309876,0.5194505024708411,0.029565447238146095,27,498695,99.89783756172314,0.51766953636494,0.5194220342250004,0.029536978992305268,28.0,0.9985,0.9985,99.86573036291692,0.5176406322890659
2026-10-25 21:35:00,497896,99.7377830750894,0.5177894078309876,0.5194505024708411,0.029565447238146095,27,498700,99.89883915425527,0.5176704087899057,0.5194220946147174,0.02953703938202226,28.0,0.9985,0.9985,99.866781916751,0.517642518939734
2026-10-25 21:36:00,497896,99.7377830750894,0.5177894078309876,0.5194505024708411,0.029565447238146095,27,498704,99.89964042828096,0.5176709346815649,0.5194220615026243,0.029537006269929073,28.0,0.9985,0.9985,99.86719935858694,0.5176422967426415
2026-10-25 21:37:00,497896,99.7377830750894,0.5177894078309876,0.5194505024708411,0.029565447238146095,27,498705,99.89984074678739,0.5176714868122209,0.5194220659070934,0.029537010674398203,28.0,0.9985,0.9985,99.8705468265164,0.5176438314807753
2026-10-25 21:38:00,497896,99.7377830750894,0.5177894078309876,0.5194505024708411,0.029565447238146095,27,498711,99.90104265782594,0.5176740135734027,0.5194219354924988,0.02953688025980371,28.0,0.9965,0.9985,99.8705468265164,0.5176441683884618
2026-10-25 21:39:00,497896,99.7377830750894,0.5177894078309876,0.5194505024708411,0.029565447238146095,27,498719,99.90264520587735,0.5176760870089561,0.5194221182562133,0.02953706302351813,28.0,0.9965,0.9985,99.87102798850609,0.5176461465818094
2026-10-25 21:40:00,497896,99.7377830750894,0.5177894078309876,0.5194505024708411,0.029565447238146095,27,498765,99.9118598571729,0.517697147187084,0.5194228071965044,0.029537751963809224,28.0,0.996,0.9985,99.8717651278152,0.5176475195928633
2026-10-25 21:41:00,497896,99.7377830750894,0.5177894078309876,0.5194505024708411,0.029565447238146095,27,498781,99.9150649532757,0.5177037767737183,0.5194229918083416,0.029537936575646486,28.0,0.996,0.9985,99.880610799525,0.5176672385852481
2026-10-25 21:42:00,497896,99.7377830750894,0.5177894078309876,0.5194505024708411,0.029565447238146095,27,498806,99.92007291593634,0.5177169442954428,0.5194228081413039,0.029537752908608727,28.0,0.996,0.9985,99.884388336486,0.5176735862090253
2026-10-25 21:43:00,497896,99.7377830750894,0.5177894078309876,0.5194505024708411,0.029565447238146095,27,498825,99.92387896755842,0.5177261391415316,0.5194220686197845,0.029537013387089337,28.0,0.996,0.9985,99.8873368937226,0.517682432426055
2026-10-25 21:44:00,497896,99.7377830750894,0.5177894078309876,0.5194505024708411,0.029565447238146095,27,498869,99.93269298184113,0.5177429375784688,0.5194211204443369,0.029536065211641673,28.0,0.996,0.9985,99.89275682732917,0.5176959970040819
2026-10-25 21:45:00,497896,99.7377830750894,0.5177894078309876,0.5194505024708411,0.029565447238146095,27,498886,99.93609839645036,0.5177473132313453,0.519420656886872,0.029535601654176933,28.0,0.996,0.9985,99.90193916124612,0.5177140080283997
2026-10-25 21:46:00,497896,99.7377830750894,0.5177894078309876,0.5194505024708411,0.029565447238146095,27,498911,99.94110635911099,0.5177593417226354,0.5194205787377748,0.029535523505079642,28.0,0.996,0.9985,99.9062621668902,0.5177198524637178
2026-10-25 21:47:00,497896,99.7377830750894,0.5177894078309876,0.5194505024708411,0.029565447238146095,27,498932,99.94531304774591,0.5177739546315205,0.5194198719221218,0.029534816689426594,28.0,0.996,0.9985,99.91072291269968,0.5177267901953556
2026-10-25 21:48:00,497896,99.7377830750894,0.5177894078309876,0.5194505024708411,0.029565447238146095,27,498938,99.94651495878446,0.5177771158520666,0.5194198028966902,0.029534747663995,28.0,0.996,0.9985,99.9168592734286,0.5177468865164787
2026-10-25 21:49:00,497896,99.7377830750894,0.5177894078309876,0.5194505024708411,0.029565447238146095,27,498946,99.94811750683587,0.517781407242767,0.5194196772886023,0.02953462205590709,28.0,0.996,0.9985,99.9172052637164,0.5177482151755101
2026-10-25 21:50:00,497896,99.7377830750894,0.5177894078309876,0.5194505024708411,0.029565447238146095,27,498957,99.95032101040654,0.517785367043023,0.5194193423233515,0.029534287090656305,28.0,0.996,0.9975,99.91893521515544,0.5177526228992642
2026-10-25 21:51:00,497896,99.7377830750894,0.5177894078309876,0.5194505024708411,0.029565447238146095,27,498988,99.95653088410573,0.5177925843726786,0.5194191854606081,0.0295341302279129,28.0,0.996,0.9985,99.95072513984096,0.5177837128674413
2026-10-25 21:52:00,497896,99.7377830750894,0.5177894078309876,0.5194505024708411,0.029565447238146095,27,498993,99.95753247663785,0.5177943331874292,0.5194189398405867,0.029533884607891584,28.0,0.996,0.9985,99.95666202144729,0.5177916278349035
2026-10-25 21:53:00,497896,99.7377830750894,0.5177894078309876,0.5194505024708411,0.029565447238146095,27,498997,99.95833375066356,0.5177967562718778,0.5194186851964162,0.029533629963721043,28.0,0.996,0.9985,99.95765911919894,0.5177932489066054
2026-10-25 21:54:00,497896,99.7377830750894,0.5177894078309876,0.5194505024708411,0.029565447238146095,27,499000,99.95893470618283,0.5177981664512157,0.5194186551528057,0.029533599920110582,28.0,0.996,0.9985,99.9598107980957,0.5177967562718778
2026-10-25 21:55:00,497896,99.7377830750894,0.5177894078309876,0.5194505024708411,0.029565447238146095,27,499016,99.96213980228563,0.5178052403064416,0.5194186720582608,0.02953361682556555,28.0,0.996,0.9985,99.9598107980957,0.5177967562718778
2026-10-25 21:56:00,497896,99.7377830750894,0.5177894078309876,0.5194505024708411,0.029565447238146095,27,499057,99.97035286104907,0.5178132525079335,0.5194198777789518,0.02953482254625663,28.0,0.996,0.9985,99.96349649464145,0.5178052403064416
2026-10-25 21:57:00,497896,99.7377830750894,0.5177894078309876,0.5194505024708411,0.029565447238146095,27,499059,99.97075349806192,0.517813606628931,0.5194198053173921,0.02953475008469689,28.0,0.996,0.9985,99.97179678622646,0.5178132525079335
2026-10-25 21:58:00,497896,99.7377830750894,0.5177894078309876,0.5194505024708411,0.029565447238146095,27,499065,99.97195540910047,0.5178134107283089,0.5194198702545151,0.02953481502181995,28.0,0.996,0.9985,99.97214277651427,0.5178137578357603
2026-10-25 21:59:00,497896,99.7377830750894,0.5177894078309876,0.5194505024708411,0.029565447238146095,27,499073,99.97355795715187,0.5178153302048087,0.5194193654631801,0.029534310230484948,28.0,0.996,0.9985,99.97310510049364,0.5178132076621543
2026-10-25 22:00:00,497896,99.7377830750894,0.5177894078309876,0.5194505024708411,0.029565447238146095,27,499088,99.97656273474826,0.5178203981364602,0.51941835404539,0.029533298812694935,28.0,0.996,0.9985,99.97410219824528,0.5178135759146221


==> anc/results/bu/bu_projection_2022.csv <==
t,n_public,pct_public,M_public,final_margin
2022-10-30 16:55:00,573,0.1213911039175642,1.2073420367631815,1.8048102343443118
2022-10-30 16:56:00,573,0.1213911039175642,1.2073420367631815,1.8048102343443118
2022-10-30 16:57:00,573,0.1213911039175642,1.2073420367631815,1.8048102343443118
2022-10-30 16:58:00,573,0.1213911039175642,1.2073420367631815,1.8048102343443118
2022-10-30 16:59:00,573,0.1213911039175642,1.2073420367631815,1.8048102343443118
2022-10-30 17:00:00,573,0.1213911039175642,1.2073420367631815,1.8048102343443118
2022-10-30 17:01:00,573,0.1213911039175642,1.2073420367631815,1.8048102343443118
2022-10-30 17:02:00,573,0.1213911039175642,1.2073420367631815,1.8048102343443118
2022-10-30 17:03:00,574,0.12160295575686188,1.201955170837632,1.8048102343443118
2022-10-30 17:04:00,583,0.1235096223105409,1.2177984292552235,1.8048102343443118
2022-10-30 17:05:00,592,0.12541628886421993,1.2500284241965698,1.8048102343443118
2022-10-30 17:06:00,623,0.13198369588244765,1.343716146667795,1.8048102343443118
2022-10-30 17:07:00,772,0.1635496199378003,1.8752171759962355,1.8048102343443118
2022-10-30 17:08:00,1033,0.21884294999449186,2.1560599270259218,1.8048102343443118
2022-10-30 17:09:00,1478,0.31311701848195445,2.416255742990936,1.8048102343443118
2022-10-30 17:10:00,2162,0.4580236765615599,2.6234700638186226,1.8048102343443118
2022-10-30 17:11:00,2702,0.5724236697823011,2.5357996894880053,1.8048102343443118
2022-10-30 17:12:00,3217,0.6815273670206005,2.6265476714206537,1.8048102343443118
2022-10-30 17:13:00,3732,0.7906310642588998,2.5910383242566226,1.8048102343443118
2022-10-30 17:14:00,4606,0.9757895718050624,2.6432202879947075,1.8048102343443118
2022-10-30 17:15:00,5690,1.2054369656037354,2.5311497497682467,1.8048102343443118
2022-10-30 17:16:00,6665,1.4119925089189624,2.3956905958934183,1.8048102343443118
2022-10-30 17:17:00,7643,1.6191836077520825,2.2879953084325777,1.8048102343443118
2022-10-30 17:18:00,8620,1.826162854745905,2.334767828082973,1.8048102343443118
2022-10-30 17:19:00,9605,2.0348369164541085,2.3573903607288393,1.8048102343443118
2022-10-30 17:20:00,11490,2.434177633530214,2.2899644423346466,1.8048102343443118
2022-10-30 17:21:00,13471,2.8538561271788963,2.2028476324474244,1.8048102343443118
2022-10-30 17:22:00,15410,3.264636843577076,2.223793922976447,1.8048102343443118
2022-10-30 17:23:00,17343,3.6741464489394695,2.1956489167270776,1.8048102343443118
2022-10-30 17:24:00,19254,4.078995313837315,2.2182733282722467,1.8048102343443118
2022-10-30 17:25:00,21187,4.488504919199708,2.236835207857424,1.8048102343443118
2022-10-30 17:26:00,23579,4.995254518799732,2.1616214398271216,1.8048102343443118
2022-10-30 17:27:00,26959,5.711313735625852,2.1676313720359497,1.8048102343443118
2022-10-30 17:28:00,29882,6.330556661892938,2.185882910259873,1.8048102343443118
2022-10-30 17:29:00,32771,6.942596625623904,2.185414386585438,1.8048102343443118
2022-10-30 17:30:00,35694,7.56183955189099,2.200720274013279,1.8048102343443118
2022-10-30 17:31:00,37953,8.040412856864423,2.1945945162042513,1.8048102343443118
2022-10-30 17:32:00,40907,8.666223190149736,2.1866106013982423,1.8048102343443118
2022-10-30 17:33:00,44229,9.369995000296592,2.1672940307360555,1.8048102343443118
2022-10-30 17:34:00,47334,10.027794961315854,2.1695493206780103,1.8048102343443118
2022-10-30 17:35:00,50238,10.643012702636284,2.181019960879138,1.8048102343443118
2022-10-30 17:36:00,53166,11.263314888099858,2.1823699650150408,1.8048102343443118
2022-10-30 17:37:00,56106,11.886159295635006,2.1612844731579317,1.8048102343443118
2022-10-30 17:38:00,59030,12.505614073741388,2.126003689679745,1.8048102343443118
2022-10-30 17:39:00,61974,13.129305888633725,2.098314882990926,1.8048102343443118
2022-10-30 17:40:00,64857,13.740074741328904,2.1032442727154654,1.8048102343443118
2022-10-30 17:41:00,67821,14.368003593007195,2.1139841729544084,1.8048102343443118
2022-10-30 17:42:00,70745,14.987458371113577,2.109541078037336,1.8048102343443118
2022-10-30 17:43:00,74268,15.733812400959264,2.112316962168581,1.8048102343443118
2022-10-30 17:44:00,77506,16.419788656605117,2.103053330861848,1.8048102343443118
2022-10-30 17:45:00,80864,17.131187132966687,2.0887574716083046,1.8048102343443118
2022-10-30 17:46:00,84068,17.80996042607642,2.109266879533256,1.8048102343443118
2022-10-30 17:47:00,87863,18.613938156211074,2.1053563077967796,1.8048102343443118
2022-10-30 17:48:00,90752,19.225978119942038,2.1038235400767435,1.8048102343443118
2022-10-30 17:49:00,93903,19.89352326556899,2.1084350287662534,1.8048102343443118
2022-10-30 17:50:00,97619,20.68076470039913,2.107725730312371,1.8048102343443118
2022-10-30 17:51:00,100739,21.341742439007856,2.1070568864256956,1.8048102343443118
2022-10-30 17:52:00,104828,22.208004609896022,2.0875154278341412,1.8048102343443118
2022-10-30 17:53:00,108156,22.913047531078664,2.092189672036482,1.8048102343443118
2022-10-30 17:54:00,111651,23.653469709424016,2.0923764240017295,1.8048102343443118
2022-10-30 17:55:00,115007,24.364444482106993,2.081434299789575,1.8048102343443118
2022-10-30 17:56:00,118232,25.047666663841976,2.081431029031644,1.8048102343443118
2022-10-30 17:57:00,121925,25.830035506368265,2.085445920219242,1.8048102343443118
2022-10-30 17:58:00,124734,26.42512732295542,2.0934041394914615,1.8048102343443118
2022-10-30 17:59:00,128818,27.290330234647097,2.0911395437860802,1.8048102343443118
2022-10-30 18:00:00,132017,27.96804426856034,2.0912785996883843,1.8048102343443118
2022-10-30 18:01:00,135535,28.71333903920954,2.0814993065147336,1.8048102343443118
2022-10-30 18:02:00,138856,29.416898997517098,2.077624181618609,1.8048102343443118
2022-10-30 18:03:00,142195,30.124272288932012,2.0713436655433792,1.8048102343443118
2022-10-30 18:04:00,145716,30.870202615099103,2.066375486387795,1.8048102343443118
2022-10-30 18:05:00,149095,31.586049980085928,2.0619930145260312,1.8048102343443118
2022-10-30 18:06:00,152326,32.27054327285669,2.0613355249444965,1.8048102343443118
2022-10-30 18:07:00,155390,32.91965730846475,2.060368346041841,1.8048102343443118
2022-10-30 18:08:00,159750,33.84333132780259,2.0649302374830203,1.8048102343443118
2022-10-30 18:09:00,163031,34.53841721253824,2.061007192215536,1.8048102343443118
2022-10-30 18:10:00,166530,35.27968679824078,2.0456771411982766,1.8048102343443118
2022-10-30 18:11:00,169484,35.9054971315261,2.0459056052369196,1.8048102343443118
2022-10-30 18:12:00,172699,36.586600794868104,2.035900617349462,1.8048102343443118
2022-10-30 18:13:00,176269,37.34291186116078,2.0281324761733943,1.8048102343443118
2022-10-30 18:14:00,180338,38.20493699526299,2.028840376959762,1.8048102343443118
2022-10-30 18:15:00,183981,38.9767132458244,2.027749527115974,1.8048102343443118
2022-10-30 18:16:00,188048,39.83831467624802,2.0211410958852705,1.8048102343443118
2022-10-30 18:17:00,191948,40.66453684950893,2.0126243679533973,1.8048102343443118
2022-10-30 18:18:00,196221,41.56977975882786,2.0098246097769223,1.8048102343443118
2022-10-30 18:19:00,200707,42.52014710991721,2.0047226778245664,1.8048102343443118
2022-10-30 18:20:00,204531,43.33026854339149,2.002173119456918,1.8048102343443118
2022-10-30 18:21:00,208193,44.106069978899555,1.9978028717130503,1.8048102343443118
2022-10-30 18:22:00,212021,44.91703881973103,1.9977722554961552,1.8048102343443118
2022-10-30 18:23:00,216294,45.82228172904997,1.9925124808819472,1.8048102343443118
2022-10-30 18:24:00,220663,46.74786241494149,1.986344593953282,1.8048102343443118
2022-10-30 18:25:00,225216,47.71242383926377,1.9795900967345403,1.8048102343443118
2022-10-30 18:26:00,229683,48.658766005406456,1.9725765538696427,1.8048102343443118
2022-10-30 18:27:00,235287,49.845983712830595,1.966892566781353,1.8048102343443118
2022-10-30 18:28:00,240508,50.952062165803724,1.9597670262834432,1.8048102343443118
2022-10-30 18:29:00,244581,51.81493470726313,1.9486346058078752,1.8048102343443118
2022-10-30 18:30:00,249446,52.845593905446286,1.9432310176620282,1.8048102343443118
2022-10-30 18:31:00,254957,54.01310939181574,1.938427509422369,1.8048102343443118
2022-10-30 18:32:00,259880,55.05605599667816,1.9347729338390351,1.8048102343443118
2022-10-30 18:33:00,264577,56.051124085859314,1.9364923508852216,1.8048102343443118
2022-10-30 18:34:00,269382,57.06907217368461,1.9352688232723514,1.8048102343443118
2022-10-30 18:35:00,273722,57.988509156236496,1.9333648910084378,1.8048102343443118
2022-10-30 18:36:00,279432,59.198183158626186,1.9288725774177173,1.8048102343443118
2022-10-30 18:37:00,283931,60.1513045836264,1.9296441967161293,1.8048102343443118
2022-10-30 18:38:00,288583,61.13683934003915,1.926881074464526,1.8048102343443118
2022-10-30 18:39:00,293603,62.200335573313446,1.916811347498304,1.8048102343443118
2022-10-30 18:40:00,298688,63.277602176142096,1.9137873940391348,1.8048102343443118
2022-10-30 18:41:00,303533,64.3040243375393,1.9088225648077328,1.8048102343443118
2022-10-30 18:42:00,307599,65.16541391612363,1.9056488376147485,1.8048102343443118
2022-10-30 18:43:00,313125,66.33610718008254,1.900562456520083,1.8048102343443118
2022-10-30 18:44:00,317560,67.2756700873677,1.9004174119604755,1.8048102343443118
2022-10-30 18:45:00,321959,68.20760632843815,1.8954964353722126,1.8048102343443118
2022-10-30 18:46:00,324823,68.81434999618666,1.89430306500471,1.8048102343443118
2022-10-30 18:47:00,330926,70.10728177142033,1.8907180367925047,1.8048102343443118
2022-10-30 18:48:00,335959,71.1735320786055,1.8852695055179947,1.8048102343443118
2022-10-30 18:49:00,340610,72.15885498317897,1.8789371525893328,1.8048102343443118
2022-10-30 18:50:00,345930,73.28590676824257,1.8751275549234725,1.8048102343443118
2022-10-30 18:51:00,349701,74.08480005423407,1.8724139033163167,1.8048102343443118
2022-10-30 18:52:00,353323,74.85212741617023,1.8698287065880281,1.8048102343443118
2022-10-30 18:53:00,358132,75.87092291135272,1.8653330776648325,1.8048102343443118
2022-10-30 18:54:00,362985,76.8990398874643,1.8618242145070685,1.8048102343443118
2022-10-30 18:55:00,368010,77.96359537993509,1.8583980836414105,1.8048102343443118
2022-10-30 18:56:00,372737,78.96501902429517,1.8542670572884168,1.8048102343443118
2022-10-30 18:57:00,376965,79.86072860084572,1.8512924559088484,1.8048102343443118
2022-10-30 18:58:00,382354,81.00239816282085,1.8483172772563394,1.8048102343443118
2022-10-30 18:59:00,387322,82.05487810045167,1.8456653127204126,1.8048102343443118
2022-10-30 19:00:00,391238,82.88448990314134,1.8426486154383026,1.8048102343443118
2022-10-30 19:01:00,397173,84.141830569373,1.8395699252092834,1.8048102343443118
2022-10-30 19:02:00,400337,84.81212978891082,1.837326383465565,1.8048102343443118
2022-10-30 19:03:00,404180,85.62627640733177,1.8352762186332416,1.8048102343443118
2022-10-30 19:04:00,407903,86.415000805037,1.8335773149169121,1.8048102343443118
2022-10-30 19:05:00,410781,87.02471039853567,1.8314457630279168,1.8048102343443118
2022-10-30 19:06:00,413971,87.70051776589524,1.8286781367445881,1.8048102343443118
2022-10-30 19:07:00,417721,88.4949621632615,1.8275237240399367,1.8048102343443118
2022-10-30 19:08:00,420784,89.14386434703026,1.8253826396102513,1.8048102343443118
2022-10-30 19:09:00,422649,89.53896802732041,1.8255003666823866,1.8048102343443118
2022-10-30 19:10:00,424812,89.99720355572127,1.825303390548938,1.8048102343443118
2022-10-30 19:11:00,427255,90.51475759912547,1.8242719404097718,1.8048102343443118
2022-10-30 19:12:00,429363,90.96134127636496,1.8237152788935562,1.8048102343443118
2022-10-30 19:13:00,430801,91.265984221275,1.8224697996209738,1.8048102343443118
2022-10-30 19:14:00,432784,91.68608641860229,1.8212856569711056,1.8048102343443118
2022-10-30 19:15:00,434702,92.09241824637522,1.8203502636000346,1.8048102343443118
2022-10-30 19:16:00,436696,92.51485081393477,1.8189615779596213,1.8048102343443118
2022-10-30 19:17:00,438246,92.84322116484616,1.8188104292166773,1.8048102343443118
2022-10-30 19:18:00,439826,93.17794707093647,1.8175280699464391,1.8048102343443118
2022-10-30 19:19:00,441175,93.46373520214902,1.8174646500651148,1.8048102343443118
2022-10-30 19:20:00,441977,93.63364037726575,1.8168460098438421,1.8048102343443118
2022-10-30 19:21:00,443797,94.01921072478751,1.8162373303526103,1.8048102343443118
2022-10-30 19:22:00,445664,94.41473810875625,1.8155061963819552,1.8048102343443118
2022-10-30 19:23:00,446971,94.69162846271831,1.814595565268684,1.8048102343443118
2022-10-30 19:24:00,448088,94.92826696721382,1.8135011440773452,1.8048102343443118
2022-10-30 19:25:00,448862,95.0922402908302,1.814224887414806,1.8048102343443118
2022-10-30 19:26:00,450607,95.46192175040464,1.8147807426577733,1.8048102343443118
2022-10-30 19:27:00,453879,96.15510096858661,1.8114427264040778,1.8048102343443118
2022-10-30 19:28:00,456085,96.62244612607726,1.80996942810423,1.8048102343443118
2022-10-30 19:29:00,456644,96.74087130424466,1.809886560414875,1.8048102343443118
2022-10-30 19:30:00,457089,96.83514537273213,1.8102922330780702,1.8048102343443118
2022-10-30 19:31:00,457617,96.94700314388129,1.8095274697592867,1.8048102343443118
2022-10-30 19:32:00,458005,97.02920165752879,1.809243400838012,1.8048102343443118
2022-10-30 19:33:00,458393,97.11140017117629,1.809542177521406,1.8048102343443118
2022-10-30 19:34:00,458846,97.20736905437813,1.8094484428333502,1.8048102343443118
2022-10-30 19:35:00,459300,97.30354978941928,1.8094863353322,1.8048102343443118
2022-10-30 19:36:00,459678,97.38362978467379,1.8093209866926863,1.8048102343443118
2022-10-30 19:37:00,460144,97.4823527417865,1.8091166009233772,1.8048102343443118
2022-10-30 19:38:00,460646,97.58870236511393,1.8092832323434616,1.8048102343443118
2022-10-30 19:39:00,461145,97.69441643292348,1.8091239480003463,1.8048102343443118
2022-10-30 19:40:00,461692,97.81029938901929,1.8088135897026625,1.8048102343443118
2022-10-30 19:41:00,462062,97.88868456955943,1.8090557153090714,1.8048102343443118
2022-10-30 19:42:00,462425,97.96558678722448,1.8083749466397014,1.8048102343443118
2022-10-30 19:43:00,462743,98.03295567212115,1.8084174043578205,1.8048102343443118
2022-10-30 19:44:00,463173,98.12405196301914,1.807852873166782,1.8048102343443118
2022-10-30 19:45:00,463575,98.2092164024168,1.807832045559743,1.8048102343443118
2022-10-30 19:46:00,463815,98.26006084384825,1.807261640635116,1.8048102343443118
2022-10-30 19:47:00,464078,98.31577787758353,1.807472191220194,1.8048102343443118
2022-10-30 19:48:00,464313,98.36556305981848,1.80779334229777,1.8048102343443118
2022-10-30 19:49:00,464501,98.40539120560645,1.8079620724364531,1.8048102343443118
2022-10-30 19:50:00,464776,98.46365046141331,1.8082062041435032,1.8048102343443118
2022-10-30 19:51:00,465054,98.52254527273806,1.8082350166060523,1.8048102343443118
2022-10-30 19:52:00,465290,98.57254230681231,1.8081571101369764,1.8048102343443118
2022-10-30 19:53:00,465507,98.6185141559399,1.8081989931822084,1.8048102343443118
2022-10-30 19:54:00,465789,98.67825637462184,1.8080521756981716,1.8048102343443118
2022-10-30 19:55:00,465981,98.718931927767,1.8081509809106944,1.8048102343443118
2022-10-30 19:56:00,466184,98.76193785114442,1.807741511543881,1.8048102343443118
2022-10-30 19:57:00,466346,98.79625784911065,1.808365591298866,1.8048102343443118
2022-10-30 19:58:00,466567,98.84307710559543,1.8084196387633478,1.8048102343443118
2022-10-30 19:59:00,466808,98.89413339886617,1.8083851781962812,1.8048102343443118
2022-10-30 20:00:00,467022,98.93946969247587,1.8084066284056677,1.8048102343443118
2022-10-30 20:01:00,467224,98.982263764014,1.8083625728631203,1.8048102343443118
2022-10-30 20:02:00,467398,99.0191259840518,1.8082271698753871,1.8048102343443118
2022-10-30 20:03:00,467619,99.06594524053658,1.8083514748038265,1.8048102343443118
2022-10-30 20:04:00,467806,99.10556153448525,1.808020364304741,1.8048102343443118
2022-10-30 20:05:00,468073,99.16212597557772,1.807512246561016,1.8048102343443118
2022-10-30 20:06:00,468144,99.17716745616785,1.8074043194449052,1.8048102343443118
2022-10-30 20:07:00,468229,99.19517486250815,1.807327731406283,1.8048102343443118
2022-10-30 20:08:00,468432,99.23818078588559,1.8071300832910309,1.8048102343443118
2022-10-30 20:09:00,468512,99.2551289330294,1.8070856107899935,1.8048102343443118
2022-10-30 20:10:00,468598,99.273348191209,1.8070267716507882,1.8048102343443118
2022-10-30 20:11:00,468684,99.2915674493886,1.8070818021217239,1.8048102343443118
2022-10-30 20:12:00,468728,99.3008889303177,1.8070964612888485,1.8048102343443118
2022-10-30 20:13:00,468850,99.32673485471202,1.8069008508528883,1.8048102343443118
2022-10-30 20:14:00,468985,99.3553348530172,1.8066688819742494,1.8048102343443118
2022-10-30 20:15:00,469125,99.38499411051886,1.8065111147552049,1.8048102343443118
2022-10-30 20:16:00,469221,99.40533188709145,1.806405009887757,1.8048102343443118
2022-10-30 20:17:00,469342,99.43096595964646,1.8063317402313261,1.8048102343443118
2022-10-30 20:18:00,469430,99.44960892150466,1.8062223025047786,1.8048102343443118
2022-10-30 20:19:00,469537,99.47227706830951,1.8063022318788091,1.8048102343443118
2022-10-30 20:20:00,469625,99.4909200301677,1.8063483178755169,1.8048102343443118
2022-10-30 20:21:00,469753,99.51803706559781,1.8063001465810524,1.8048102343443118
2022-10-30 20:22:00,469813,99.53074817595567,1.806300291841234,1.8048102343443118
2022-10-30 20:23:00,469866,99.54197632343843,1.806403311905691,1.8048102343443118
2022-10-30 20:24:00,469943,99.55828891506437,1.806258869250521,1.8048102343443118
2022-10-30 20:25:00,470014,99.5733303956545,1.8061621827624386,1.8048102343443118
2022-10-30 20:26:00,470092,99.58985483911971,1.8063506713698496,1.8048102343443118
2022-10-30 20:27:00,470167,99.60574372706704,1.8063022201437962,1.8048102343443118
2022-10-30 20:28:00,470308,99.63561483640801,1.8063818983347968,1.8048102343443118
2022-10-30 20:29:00,470366,99.64790224308727,1.8065716903974405,1.8048102343443118
2022-10-30 20:30:00,470401,99.6553170574627,1.8065603602382296,1.8048102343443118
2022-10-30 20:31:00,470441,99.6637911310346,1.806578411312798,1.8048102343443118
2022-10-30 20:32:00,470481,99.6722652046065,1.806672234555795,1.8048102343443118
2022-10-30 20:33:00,470528,99.6822222410535,1.806705398775943,1.8048102343443118
2022-10-30 20:34:00,470597,99.69684001796503,1.8067892422437781,1.8048102343443118
2022-10-30 20:35:00,470634,99.70467853601905,1.8067257610875354,1.8048102343443118
2022-10-30 20:36:00,470647,99.70743260992992,1.8067151094905087,1.8048102343443118
2022-10-30 20:37:00,470682,99.71484742430533,1.8068929831532632,1.8048102343443118
2022-10-30 20:38:00,470790,99.73772742294949,1.8069642800171204,1.8048102343443118
2022-10-30 20:39:00,470809,99.74175260789615,1.806953961105906,1.8048102343443118
2022-10-30 20:40:00,470820,99.74408297812842,1.8069379161970378,1.8048102343443118
2022-10-30 20:41:00,470855,99.75149779250384,1.8069355110228003,1.8048102343443118
2022-10-30 20:42:00,470866,99.75382816273611,1.8069986306991526,1.8048102343443118
2022-10-30 20:43:00,470894,99.75976001423645,1.8070430819381311,1.8048102343443118
2022-10-30 20:44:00,470924,99.76611556941538,1.80684609311077,1.8048102343443118
2022-10-30 20:45:00,470954,99.7724711245943,1.8067128534165144,1.8048102343443118
2022-10-30 20:46:00,470973,99.77649630954096,1.8068675389184108,1.8048102343443118
2022-10-30 20:47:00,471096,99.80255408577457,1.8064524521748337,1.8048102343443118
2022-10-30 20:48:00,471128,99.8093333446321,1.8063921431388241,1.8048102343443118
2022-10-30 20:49:00,471180,99.82034964027558,1.8060876928676528,1.8048102343443118
2022-10-30 20:50:00,471234,99.83178963959764,1.805799799714758,1.8048102343443118
2022-10-30 20:51:00,471285,99.84259408340183,1.8059362448967553,1.8048102343443118
2022-10-30 20:52:00,471367,99.85996593422423,1.8054607213661367,1.8048102343443118
2022-10-30 20:53:00,471386,99.86399111917089,1.80539323614195,1.8048102343443118
2022-10-30 20:54:00,471427,99.8726770445821,1.805096246411475,1.8048102343443118
2022-10-30 20:55:00,471437,99.87479556297508,1.8051127501513387,1.8048102343443118
2022-10-30 20:56:00,471456,99.87882074792174,1.8050899548326615,1.8048102343443118
2022-10-30 20:57:00,471466,99.88093926631471,1.8051386241488387,1.8048102343443118
2022-10-30 20:58:00,471479,99.88369334022558,1.8051805070612437,1.8048102343443118
2022-10-30 20:59:00,471490,99.88602371045785,1.8053344535937432,1.8048102343443118
2022-10-30 21:00:00,471509,99.8900488954045,1.8052698489934516,1.8048102343443118
2022-10-30 21:01:00,471521,99.89259111747609,1.8053319243083177,1.8048102343443118
2022-10-30 21:02:00,471533,99.89513333954766,1.8053769490886662,1.8048102343443118
2022-10-30 21:03:00,471541,99.89682815426204,1.805389103334698,1.8048102343443118
2022-10-30 21:04:00,471553,99.89937037633361,1.8054514359910012,1.8048102343443118
2022-10-30 21:05:00,471564,99.90170074656588,1.8055083833719232,1.8048102343443118
2022-10-30 21:06:00,471575,99.90403111679815,1.8055133942515456,1.8048102343443118
2022-10-30 21:07:00,471626,99.91483556060234,1.8053962782481392,1.8048102343443118
2022-10-30 21:08:00,471726,99.9360207445321,1.8054924887860757,1.8048102343443118
2022-10-30 21:09:00,471742,99.93941037396087,1.8055217854040517,1.8048102343443118
2022-10-30 21:10:00,471761,99.94343555890752,1.8053753952992802,1.8048102343443118
2022-10-30 21:11:00,471773,99.94597778097909,1.8053824560338105,1.8048102343443118
2022-10-30 21:12:00,471787,99.94894370672927,1.805369905079246,1.8048102343443118
2022-10-30 21:13:00,471798,99.95127407696154,1.8053701465705396,1.8048102343443118
2022-10-30 21:14:00,471811,99.9540281508724,1.8053748473567666,1.8048102343443118
2022-10-30 21:15:00,471824,99.95678222478328,1.8053962587954109,1.8048102343443118
2022-10-30 21:16:00,471836,99.95932444685485,1.8054293981431435,1.8048102343443118
2022-10-30 21:17:00,471857,99.9637733354801,1.8054520360287984,1.8048102343443118
2022-10-30 21:18:00,471859,99.96419703915869,1.8054362375948596,1.8048102343443118
2022-10-30 21:19:00,471863,99.96504444651589,1.8053985328078115,1.8048102343443118
2022-10-30 21:20:00,471873,99.96716296490887,1.8053377993957342,1.8048102343443118
2022-10-30 21:21:00,471874,99.96737481674816,1.805325944770586,1.8048102343443118
2022-10-30 21:22:00,471878,99.96822222410535,1.8053048272393735,1.8048102343443118
2022-10-30 21:23:00,471878,99.96822222410535,1.8053048272393735,1.8048102343443118
2022-10-30 21:24:00,471878,99.96822222410535,1.8053048272393735,1.8048102343443118
2022-10-30 21:25:00,471888,99.97034074249832,1.8052285783659583,1.8048102343443118
2022-10-30 21:26:00,471888,99.97034074249832,1.8052285783659583,1.8048102343443118
2022-10-30 21:27:00,471889,99.97055259433762,1.8052163026507806,1.8048102343443118
2022-10-30 21:28:00,471894,99.97161185353411,1.8052319444538778,1.8048102343443118
2022-10-30 21:29:00,471894,99.97161185353411,1.8052319444538778,1.8048102343443118
2022-10-30 21:30:00,471910,99.97500148296288,1.80515650184776,1.8048102343443118
2022-10-30 21:31:00,471917,99.97648444583795,1.8051710148823341,1.8048102343443118
2022-10-30 21:32:00,471921,99.97733185319515,1.8051586047322266,1.8048102343443118
2022-10-30 21:33:00,471921,99.97733185319515,1.8051586047322266,1.8048102343443118
2022-10-30 21:34:00,471924,99.97796740871304,1.805124571604555,1.8048102343443118
2022-10-30 21:35:00,471926,99.97839111239163,1.805118198169331,1.8048102343443118
2022-10-30 21:36:00,471928,99.97881481607023,1.8050936675532148,1.8048102343443118
2022-10-30 21:37:00,471929,99.97902666790954,1.8050817317747825,1.8048102343443118
2022-10-30 21:38:00,471939,99.98114518630251,1.8050729904086849,1.8048102343443118
2022-10-30 21:39:00,471941,99.9815688899811,1.8050560444525576,1.8048102343443118
2022-10-30 21:40:00,471941,99.9815688899811,1.8050560444525576,1.8048102343443118
2022-10-30 21:41:00,471941,99.9815688899811,1.8050560444525576,1.8048102343443118
2022-10-30 21:42:00,471941,99.9815688899811,1.8050560444525576,1.8048102343443118
2022-10-30 21:43:00,471941,99.9815688899811,1.8050560444525576,1.8048102343443118
2022-10-30 21:44:00,471955,99.98453481573127,1.805015211057337,1.8048102343443118
2022-10-30 21:45:00,471955,99.98453481573127,1.805015211057337,1.8048102343443118
2022-10-30 21:46:00,471956,99.98474666757056,1.8050111836130478,1.8048102343443118
2022-10-30 21:47:00,471956,99.98474666757056,1.8050111836130478,1.8048102343443118
2022-10-30 21:48:00,471956,99.98474666757056,1.8050111836130478,1.8048102343443118
2022-10-30 21:49:00,471956,99.98474666757056,1.8050111836130478,1.8048102343443118
2022-10-30 21:50:00,471961,99.98580592676706,1.804996825321603,1.8048102343443118
2022-10-30 21:51:00,471962,99.98601777860635,1.8049986773358118,1.8048102343443118
2022-10-30 21:52:00,471962,99.98601777860635,1.8049986773358118,1.8048102343443118
2022-10-30 21:53:00,471962,99.98601777860635,1.8049986773358118,1.8048102343443118
2022-10-30 21:54:00,471978,99.98940740803512,1.8050839596078783,1.8048102343443118
2022-10-30 21:55:00,471989,99.99173777826739,1.805003548795514,1.8048102343443118
2022-10-30 21:56:00,471989,99.99173777826739,1.805003548795514,1.8048102343443118
2022-10-30 21:57:00,471991,99.99216148194598,1.8049822147690797,1.8048102343443118
2022-10-30 21:58:00,471991,99.99216148194598,1.8049822147690797,1.8048102343443118
2022-10-30 21:59:00,471991,99.99216148194598,1.8049822147690797,1.8048102343443118
2022-10-30 22:00:00,471991,99.99216148194598,1.8049822147690797,1.8048102343443118
2022-10-30 22:01:00,471991,99.99216148194598,1.8049822147690797,1.8048102343443118
2022-10-30 22:02:00,472007,99.99555111137475,1.8048358420252875,1.8048102343443118
2022-10-30 22:03:00,472007,99.99555111137475,1.8048358420252875,1.8048102343443118
2022-10-30 22:04:00,472007,99.99555111137475,1.8048358420252875,1.8048102343443118
2022-10-30 22:05:00,472007,99.99555111137475,1.8048358420252875,1.8048102343443118
2022-10-30 22:06:00,472007,99.99555111137475,1.8048358420252875,1.8048102343443118
2022-10-30 22:07:00,472008,99.99576296321405,1.8048239452041814,1.8048102343443118
2022-10-30 22:08:00,472008,99.99576296321405,1.8048239452041814,1.8048102343443118
2022-10-30 22:09:00,472008,99.99576296321405,1.8048239452041814,1.8048102343443118
2022-10-30 22:10:00,472008,99.99576296321405,1.8048239452041814,1.8048102343443118
2022-10-30 22:11:00,472008,99.99576296321405,1.8048239452041814,1.8048102343443118
2022-10-30 22:12:00,472009,99.99597481505334,1.8048221157900945,1.8048102343443118
2022-10-30 22:13:00,472009,99.99597481505334,1.8048221157900945,1.8048102343443118
2022-10-30 22:14:00,472009,99.99597481505334,1.8048221157900945,1.8048102343443118
2022-10-30 22:15:00,472010,99.99618666689264,1.8048177731158521,1.8048102343443118
2022-10-30 22:16:00,472010,99.99618666689264,1.8048177731158521,1.8048102343443118
2022-10-30 22:17:00,472010,99.99618666689264,1.8048177731158521,1.8048102343443118
2022-10-30 22:18:00,472011,99.99639851873194,1.8048041072809662,1.8048102343443118
2022-10-30 22:19:00,472011,99.99639851873194,1.8048041072809662,1.8048102343443118
2022-10-30 22:20:00,472012,99.99661037057123,1.8047958004419051,1.8048102343443118
2022-10-30 22:21:00,472012,99.99661037057123,1.8047958004419051,1.8048102343443118
2022-10-30 22:22:00,472017,99.99766962976773,1.8048000957509025,1.8048102343443118
2022-10-30 22:23:00,472017,99.99766962976773,1.8048000957509025,1.8048102343443118
2022-10-30 22:24:00,472017,99.99766962976773,1.8048000957509025,1.8048102343443118
2022-10-30 22:25:00,472017,99.99766962976773,1.8048000957509025,1.8048102343443118
2022-10-30 22:26:00,472017,99.99766962976773,1.8048000957509025,1.8048102343443118
2022-10-30 22:27:00,472017,99.99766962976773,1.8048000957509025,1.8048102343443118
2022-10-30 22:28:00,472017,99.99766962976773,1.8048000957509025,1.8048102343443118
2022-10-30 22:29:00,472017,99.99766962976773,1.8048000957509025,1.8048102343443118
2022-10-30 22:30:00,472017,99.99766962976773,1.8048000957509025,1.8048102343443118
2022-10-30 22:31:00,472018,99.99788148160702,1.804796871860792,1.8048102343443118
2022-10-30 22:32:00,472018,99.99788148160702,1.804796871860792,1.8048102343443118
2022-10-30 22:33:00,472019,99.99809333344632,1.804824736181354,1.8048102343443118
2022-10-30 22:34:00,472019,99.99809333344632,1.804824736181354,1.8048102343443118
2022-10-30 22:35:00,472019,99.99809333344632,1.804824736181354,1.8048102343443118
2022-10-30 22:36:00,472019,99.99809333344632,1.804824736181354,1.8048102343443118
2022-10-30 22:37:00,472019,99.99809333344632,1.804824736181354,1.8048102343443118
2022-10-30 22:38:00,472019,99.99809333344632,1.804824736181354,1.8048102343443118
2022-10-30 22:39:00,472019,99.99809333344632,1.804824736181354,1.8048102343443118
2022-10-30 22:40:00,472019,99.99809333344632,1.804824736181354,1.8048102343443118
2022-10-30 22:41:00,472019,99.99809333344632,1.804824736181354,1.8048102343443118
2022-10-30 22:42:00,472019,99.99809333344632,1.804824736181354,1.8048102343443118
2022-10-30 22:43:00,472020,99.99830518528562,1.8048472632000712,1.8048102343443118
2022-10-30 22:44:00,472020,99.99830518528562,1.8048472632000712,1.8048102343443118
2022-10-30 22:45:00,472020,99.99830518528562,1.8048472632000712,1.8048102343443118
2022-10-30 22:46:00,472021,99.99851703712491,1.8048551843057536,1.8048102343443118
2022-10-30 22:47:00,472021,99.99851703712491,1.8048551843057536,1.8048102343443118
2022-10-30 22:48:00,472021,99.99851703712491,1.8048551843057536,1.8048102343443118
2022-10-30 22:49:00,472021,99.99851703712491,1.8048551843057536,1.8048102343443118
2022-10-30 22:50:00,472021,99.99851703712491,1.8048551843057536,1.8048102343443118
2022-10-30 22:51:00,472022,99.99872888896421,1.8048485547796034,1.8048102343443118
2022-10-30 22:52:00,472022,99.99872888896421,1.8048485547796034,1.8048102343443118
2022-10-30 22:53:00,472022,99.99872888896421,1.8048485547796034,1.8048102343443118
2022-10-30 22:54:00,472023,99.9989407408035,1.804877879986777,1.8048102343443118
2022-10-30 22:55:00,472024,99.99915259264282,1.8048566303124458,1.8048102343443118
2022-10-30 22:56:00,472026,99.99957629632141,1.8048264865281327,1.8048102343443118
2022-10-30 22:57:00,472026,99.99957629632141,1.8048264865281327,1.8048102343443118
2022-10-30 22:58:00,472027,99.9997881481607,1.8048336089947936,1.8048102343443118
2022-10-30 22:59:00,472027,99.9997881481607,1.8048336089947936,1.8048102343443118
2022-10-30 23:00:00,472027,99.9997881481607,1.8048336089947936,1.8048102343443118
2022-10-30 23:01:00,472027,99.9997881481607,1.8048336089947936,1.8048102343443118
2022-10-30 23:02:00,472027,99.9997881481607,1.8048336089947936,1.8048102343443118
2022-10-30 23:03:00,472027,99.9997881481607,1.8048336089947936,1.8048102343443118
2022-10-30 23:04:00,472027,99.9997881481607,1.8048336089947936,1.8048102343443118
2022-10-30 23:05:00,472027,99.9997881481607,1.8048336089947936,1.8048102343443118
2022-10-30 23:06:00,472027,99.9997881481607,1.8048336089947936,1.8048102343443118
2022-10-30 23:07:00,472027,99.9997881481607,1.8048336089947936,1.8048102343443118
2022-10-30 23:08:00,472027,99.9997881481607,1.8048336089947936,1.8048102343443118
2022-10-30 23:09:00,472027,99.9997881481607,1.8048336089947936,1.8048102343443118
2022-10-30 23:10:00,472027,99.9997881481607,1.8048336089947936,1.8048102343443118
2022-10-30 23:11:00,472027,99.9997881481607,1.8048336089947936,1.8048102343443118
2022-10-30 23:12:00,472027,99.9997881481607,1.8048336089947936,1.8048102343443118
2022-10-30 23:13:00,472027,99.9997881481607,1.8048336089947936,1.8048102343443118
2022-10-30 23:14:00,472027,99.9997881481607,1.8048336089947936,1.8048102343443118
2022-10-30 23:15:00,472027,99.9997881481607,1.8048336089947936,1.8048102343443118
2022-10-30 23:16:00,472027,99.9997881481607,1.8048336089947936,1.8048102343443118
2022-10-30 23:17:00,472027,99.9997881481607,1.8048336089947936,1.8048102343443118
2022-10-30 23:18:00,472027,99.9997881481607,1.8048336089947936,1.8048102343443118
2022-10-30 23:19:00,472027,99.9997881481607,1.8048336089947936,1.8048102343443118
2022-10-30 23:20:00,472027,99.9997881481607,1.8048336089947936,1.8048102343443118
2022-10-30 23:21:00,472027,99.9997881481607,1.8048336089947936,1.8048102343443118
2022-10-30 23:22:00,472027,99.9997881481607,1.8048336089947936,1.8048102343443118
2022-10-30 23:23:00,472027,99.9997881481607,1.8048336089947936,1.8048102343443118
2022-10-30 23:24:00,472027,99.9997881481607,1.8048336089947936,1.8048102343443118
2022-10-30 23:25:00,472027,99.9997881481607,1.8048336089947936,1.8048102343443118
2022-10-30 23:26:00,472027,99.9997881481607,1.8048336089947936,1.8048102343443118
2022-10-30 23:27:00,472027,99.9997881481607,1.8048336089947936,1.8048102343443118
2022-10-30 23:28:00,472027,99.9997881481607,1.8048336089947936,1.8048102343443118
2022-10-30 23:29:00,472027,99.9997881481607,1.8048336089947936,1.8048102343443118
2022-10-30 23:30:00,472027,99.9997881481607,1.8048336089947936,1.8048102343443118
2022-10-30 23:31:00,472027,99.9997881481607,1.8048336089947936,1.8048102343443118
2022-10-30 23:32:00,472027,99.9997881481607,1.8048336089947936,1.8048102343443118
2022-10-30 23:33:00,472027,99.9997881481607,1.8048336089947936,1.8048102343443118
2022-10-30 23:34:00,472027,99.9997881481607,1.8048336089947936,1.8048102343443118
2022-10-30 23:35:00,472027,99.9997881481607,1.8048336089947936,1.8048102343443118
2022-10-30 23:36:00,472027,99.9997881481607,1.8048336089947936,1.8048102343443118
2022-10-30 23:37:00,472027,99.9997881481607,1.8048336089947936,1.8048102343443118
2022-10-30 23:38:00,472027,99.9997881481607,1.8048336089947936,1.8048102343443118
2022-10-30 23:39:00,472027,99.9997881481607,1.8048336089947936,1.8048102343443118
2022-10-30 23:40:00,472027,99.9997881481607,1.8048336089947936,1.8048102343443118
2022-10-30 23:41:00,472027,99.9997881481607,1.8048336089947936,1.8048102343443118
2022-10-30 23:42:00,472027,99.9997881481607,1.8048336089947936,1.8048102343443118
2022-10-30 23:43:00,472027,99.9997881481607,1.8048336089947936,1.8048102343443118
2022-10-30 23:44:00,472027,99.9997881481607,1.8048336089947936,1.8048102343443118
2022-10-30 23:45:00,472027,99.9997881481607,1.8048336089947936,1.8048102343443118
2022-10-30 23:46:00,472027,99.9997881481607,1.8048336089947936,1.8048102343443118
2022-10-30 23:47:00,472027,99.9997881481607,1.8048336089947936,1.8048102343443118
2022-10-30 23:48:00,472027,99.9997881481607,1.8048336089947936,1.8048102343443118
2022-10-30 23:49:00,472027,99.9997881481607,1.8048336089947936,1.8048102343443118
2022-10-30 23:50:00,472027,99.9997881481607,1.8048336089947936,1.8048102343443118
2022-10-30 23:51:00,472027,99.9997881481607,1.8048336089947936,1.8048102343443118
2022-10-30 23:52:00,472027,99.9997881481607,1.8048336089947936,1.8048102343443118
2022-10-30 23:53:00,472027,99.9997881481607,1.8048336089947936,1.8048102343443118
2022-10-30 23:54:00,472027,99.9997881481607,1.8048336089947936,1.8048102343443118
2022-10-30 23:55:00,472027,99.9997881481607,1.8048336089947936,1.8048102343443118
2022-10-30 23:56:00,472027,99.9997881481607,1.8048336089947936,1.8048102343443118
2022-10-30 23:57:00,472027,99.9997881481607,1.8048336089947936,1.8048102343443118
2022-10-30 23:58:00,472027,99.9997881481607,1.8048336089947936,1.8048102343443118
2022-10-30 23:59:00,472027,99.9997881481607,1.8048336089947936,1.8048102343443118
2022-10-31 00:00:00,472027,99.9997881481607,1.8048336089947936,1.8048102343443118
2022-10-31 00:01:00,472027,99.9997881481607,1.8048336089947936,1.8048102343443118
2022-10-31 00:02:00,472027,99.9997881481607,1.8048336089947936,1.8048102343443118
2022-10-31 00:03:00,472027,99.9997881481607,1.8048336089947936,1.8048102343443118
2022-10-31 00:04:00,472027,99.9997881481607,1.8048336089947936,1.8048102343443118
2022-10-31 00:05:00,472027,99.9997881481607,1.8048336089947936,1.8048102343443118
2022-10-31 00:06:00,472027,99.9997881481607,1.8048336089947936,1.8048102343443118
2022-10-31 00:07:00,472027,99.9997881481607,1.8048336089947936,1.8048102343443118
2022-10-31 00:08:00,472027,99.9997881481607,1.8048336089947936,1.8048102343443118
2022-10-31 00:09:00,472027,99.9997881481607,1.8048336089947936,1.8048102343443118
2022-10-31 00:10:00,472027,99.9997881481607,1.8048336089947936,1.8048102343443118
2022-10-31 00:11:00,472027,99.9997881481607,1.8048336089947936,1.8048102343443118
2022-10-31 00:12:00,472027,99.9997881481607,1.8048336089947936,1.8048102343443118
2022-10-31 00:13:00,472027,99.9997881481607,1.8048336089947936,1.8048102343443118
2022-10-31 00:14:00,472027,99.9997881481607,1.8048336089947936,1.8048102343443118
2022-10-31 00:15:00,472027,99.9997881481607,1.8048336089947936,1.8048102343443118
2022-10-31 00:16:00,472027,99.9997881481607,1.8048336089947936,1.8048102343443118
2022-10-31 00:17:00,472027,99.9997881481607,1.8048336089947936,1.8048102343443118
2022-10-31 00:18:00,472027,99.9997881481607,1.8048336089947936,1.8048102343443118
2022-10-31 00:19:00,472028,100.0,1.8048102343443118,1.8048102343443118
2022-10-31 00:20:00,472028,100.0,1.8048102343443118,1.8048102343443118
2022-10-31 00:21:00,472028,100.0,1.8048102343443118,1.8048102343443118
2022-10-31 00:22:00,472028,100.0,1.8048102343443118,1.8048102343443118
2022-10-31 00:23:00,472028,100.0,1.8048102343443118,1.8048102343443118
2022-10-31 00:24:00,472028,100.0,1.8048102343443118,1.8048102343443118
2022-10-31 00:25:00,472028,100.0,1.8048102343443118,1.8048102343443118
2022-10-31 00:26:00,472028,100.0,1.8048102343443118,1.8048102343443118
2022-10-31 00:27:00,472028,100.0,1.8048102343443118,1.8048102343443118
2022-10-31 00:28:00,472028,100.0,1.8048102343443118,1.8048102343443118
2022-10-31 00:29:00,472028,100.0,1.8048102343443118,1.8048102343443118
2022-10-31 00:30:00,472028,100.0,1.8048102343443118,1.8048102343443118


==> anc/results/bu/bu_projection_2022_1t.csv <==
t,n_public,pct_public,M_public,final_margin
2022-10-02 16:55:00,455,0.0963925868804393,45.98850695575298,5.711301945930969
2022-10-02 16:56:00,455,0.0963925868804393,45.98850695575298,5.711301945930969
2022-10-02 16:57:00,455,0.0963925868804393,45.98850695575298,5.711301945930969
2022-10-02 16:58:00,455,0.0963925868804393,45.98850695575298,5.711301945930969
2022-10-02 16:59:00,455,0.0963925868804393,45.98850695575298,5.711301945930969
2022-10-02 17:00:00,455,0.0963925868804393,45.98850695575298,5.711301945930969
2022-10-02 17:01:00,455,0.0963925868804393,45.98850695575298,5.711301945930969
2022-10-02 17:02:00,455,0.0963925868804393,45.98850695575298,5.711301945930969
2022-10-02 17:03:00,455,0.0963925868804393,45.98850695575298,5.711301945930969
2022-10-02 17:04:00,455,0.0963925868804393,45.98850695575298,5.711301945930969
2022-10-02 17:05:00,455,0.0963925868804393,45.98850695575298,5.711301945930969
2022-10-02 17:06:00,455,0.0963925868804393,45.98850695575298,5.711301945930969
2022-10-02 17:07:00,455,0.0963925868804393,45.98850695575298,5.711301945930969
2022-10-02 17:08:00,460,0.09745184607692764,45.130244001029205,5.711301945930969
2022-10-02 17:09:00,480,0.10168888286288101,42.947542429967896,5.711301945930969
2022-10-02 17:10:00,523,0.11079851195268077,39.76724501072455,5.711301945930969
2022-10-02 17:11:00,589,0.12478073334632692,36.10123301980068,5.711301945930969
2022-10-02 17:12:00,678,0.14363554704381942,32.00593759925769,5.711301945930969
2022-10-02 17:13:00,761,0.16121924970552595,29.238094962173335,5.711301945930969
2022-10-02 17:14:00,899,0.19045480352860422,26.52312299001096,5.711301945930969
2022-10-02 17:15:00,1017,0.21545332056572916,24.553051162899344,5.711301945930969
2022-10-02 17:16:00,1145,0.24257035599583077,22.85106382954776,5.711301945930969
2022-10-02 17:17:00,1270,0.2690518359080393,21.492507361638012,5.711301945930969
2022-10-02 17:18:00,1399,0.29638072317743863,20.307561729761293,5.711301945930969
2022-10-02 17:19:00,1530,0.3241333141254332,19.316147043405117,5.711301945930969
2022-10-02 17:20:00,1664,0.35252146059132083,18.58610351185057,5.711301945930969
2022-10-02 17:21:00,1795,0.3802740515393155,17.943688053305063,5.711301945930969
2022-10-02 17:22:00,1919,0.40654367961222637,17.205792833274835,5.711301945930969
2022-10-02 17:23:00,2047,0.433660715042328,16.752587252931406,5.711301945930969
2022-10-02 17:24:00,2180,0.46183700966891794,16.233113873139395,5.711301945930969
2022-10-02 17:25:00,2310,0.48937774877761486,16.14178039795833,5.711301945930969
2022-10-02 17:26:00,2439,0.5167066360470142,16.37053774414634,5.711301945930969
2022-10-02 17:27:00,2572,0.5448829306736042,16.139081374885976,5.711301945930969
2022-10-02 17:28:00,2702,0.5724236697823011,15.620480532510594,5.711301945930969
2022-10-02 17:29:00,2827,0.5989051496945097,15.089336785835572,5.711301945930969
2022-10-02 17:30:00,2957,0.6264458888032066,14.830870205096701,5.711301945930969
2022-10-02 17:31:00,3088,0.6541984797512012,14.293668494819102,5.711301945930969
2022-10-02 17:32:00,3217,0.6815273670206005,14.054674637899023,5.711301945930969
2022-10-02 17:33:00,3446,0.7300414382197666,13.737419635354907,5.711301945930969
2022-10-02 17:34:00,3662,0.7758014355080631,13.437796090206856,5.711301945930969
2022-10-02 17:35:00,3886,0.8232562475107409,13.127075616433626,5.711301945930969
2022-10-02 17:36:00,4113,0.8713466150313117,12.698242785386583,5.711301945930969
2022-10-02 17:37:00,4329,0.9171066123196081,12.325030671408133,5.711301945930969
2022-10-02 17:38:00,4552,0.9643495724829882,12.048018463144006,5.711301945930969
2022-10-02 17:39:00,4767,1.009897717931987,12.099895254061966,5.711301945930969
2022-10-02 17:40:00,4987,1.0565051225774742,12.188591136424364,5.711301945930969
2022-10-02 17:41:00,5208,1.103324379062259,12.023042104023961,5.711301945930969
2022-10-02 17:42:00,5426,1.1495080800291508,11.959637625321706,5.711301945930969
2022-10-02 17:43:00,5650,1.1969628920318287,11.865196184133486,5.711301945930969
2022-10-02 17:44:00,5878,1.245265111391697,11.918172864316222,5.711301945930969
2022-10-02 17:45:00,6104,1.2931436270729701,11.937960989885577,5.711301945930969
2022-10-02 17:46:00,6323,1.3395391798791596,11.763673254776652,5.711301945930969
2022-10-02 17:47:00,6635,1.4056369537400324,11.477505756246998,5.711301945930969
2022-10-02 17:48:00,6950,1.4723702831187981,11.312057104732531,5.711301945930969
2022-10-02 17:49:00,7259,1.5378325014617777,11.092756488469169,5.711301945930969
2022-10-02 17:50:00,7577,1.6052013863584365,11.229615542575043,5.711301945930969
2022-10-02 17:51:00,7887,1.6708754565407138,11.276501096836178,5.711301945930969
2022-10-02 17:52:00,8213,1.7399391561517537,11.38369150646339,5.711301945930969
2022-10-02 17:53:00,8524,1.8058250781733287,11.449792516727332,5.711301945930969
2022-10-02 17:54:00,8835,1.8717110001949038,11.364903620943313,5.711301945930969
2022-10-02 17:55:00,9152,1.9388680332522648,11.346907535311512,5.711301945930969
2022-10-02 17:56:00,9843,2.085257654206954,11.526161686375413,5.711301945930969
2022-10-02 17:57:00,10371,2.197115425356123,11.526154525566689,5.711301945930969
2022-10-02 17:58:00,10897,2.3085494928266965,11.33923903311398,5.711301945930969
2022-10-02 17:59:00,11423,2.4199835602972706,11.18424068308752,5.711301945930969
2022-10-02 18:00:00,11945,2.5305702204106537,11.0902185279111,5.711301945930969
2022-10-02 18:01:00,12472,2.6422161397205253,11.03277831243641,5.711301945930969
2022-10-02 18:02:00,12997,2.7534383553518014,10.93373144405636,5.711301945930969
2022-10-02 18:03:00,13533,2.866990941215352,10.860888692656578,5.711301945930969
2022-10-02 18:04:00,14068,2.9803316752396043,11.02959272562629,5.711301945930969
2022-10-02 18:05:00,14591,3.0911301871922854,10.95769000344886,5.711301945930969
2022-10-02 18:06:00,15121,3.2034116620200495,10.98413574176842,5.711301945930969
2022-10-02 18:07:00,15655,3.316540544205005,10.92112579347595,5.711301945930969
2022-10-02 18:08:00,16741,3.546611641682273,10.918699675487575,5.711301945930969
2022-10-02 18:09:00,17758,3.7620649622480022,10.893361185760874,5.711301945930969
2022-10-02 18:10:00,18775,3.9775182828137314,10.856855535422394,5.711301945930969
2022-10-02 18:11:00,19806,4.195937529129628,10.85775019339743,5.711301945930969
2022-10-02 18:12:00,20824,4.411602701534655,10.739300834491438,5.711301945930969
2022-10-02 18:13:00,21845,4.627903429457574,10.701919368311552,5.711301945930969
2022-10-02 18:14:00,22881,4.84738193496996,10.780591307100629,5.711301945930969
2022-10-02 18:15:00,23787,5.039319701373647,10.707629977951783,5.711301945930969
2022-10-02 18:16:00,23787,5.039319701373647,10.707629977951783,5.711301945930969
2022-10-02 18:17:00,23787,5.039319701373647,10.707629977951783,5.711301945930969
2022-10-02 18:18:00,23787,5.039319701373647,10.707629977951783,5.711301945930969
2022-10-02 18:19:00,23787,5.039319701373647,10.707629977951783,5.711301945930969
2022-10-02 18:20:00,23787,5.039319701373647,10.707629977951783,5.711301945930969
2022-10-02 18:21:00,23787,5.039319701373647,10.707629977951783,5.711301945930969
2022-10-02 18:22:00,24631,5.218122653740879,10.70739728361907,5.711301945930969
2022-10-02 18:23:00,27770,5.883125577296262,10.622840433956071,5.711301945930969
2022-10-02 18:24:00,29639,6.279076664943605,10.538087595229939,5.711301945930969
2022-10-02 18:25:00,31653,6.70574626928911,10.53171425012911,5.711301945930969
2022-10-02 18:26:00,33638,7.126272170294983,10.372911725769175,5.711301945930969
2022-10-02 18:27:00,35625,7.547221774979451,10.321851294232221,5.711301945930969
2022-10-02 18:28:00,37600,7.965629157592346,10.34285673586366,5.711301945930969
2022-10-02 18:29:00,39568,8.382553577330158,10.311693873920902,5.711301945930969
2022-10-02 18:30:00,41551,8.802655774657435,10.208278506554503,5.711301945930969
2022-10-02 18:31:00,43499,9.215343157609295,10.045181742999464,5.711301945930969
2022-10-02 18:32:00,45467,9.632267577347106,10.031307684106405,5.711301945930969
2022-10-02 18:33:00,47441,10.050463108120704,9.990168810571731,5.711301945930969
2022-10-02 18:34:00,49402,10.465904564983433,10.063718262958488,5.711301945930969
2022-10-02 18:35:00,51915,10.998288237138475,10.080228619679655,5.711301945930969
2022-10-02 18:36:00,54332,11.51033413272094,10.14835970841923,5.711301945930969
2022-10-02 18:37:00,56777,12.02831187980374,10.13381995587148,5.711301945930969
2022-10-02 18:38:00,59234,12.548831848958113,10.118628590994216,5.711301945930969
2022-10-02 18:39:00,61697,13.070622929148271,10.093791013454489,5.711301945930969
2022-10-02 18:40:00,64151,13.59050734278475,10.06732695531991,5.711301945930969
2022-10-02 18:41:00,66615,14.112510274814206,9.950925225958706,5.711301945930969
2022-10-02 18:42:00,69085,14.635784317879448,9.985645520195474,5.711301945930969
2022-10-02 18:43:00,71365,15.118806511478132,9.989418316750509,5.711301945930969
2022-10-02 18:44:00,73955,15.667502775259095,9.986424898508584,5.711301945930969
2022-10-02 18:45:00,76395,16.184421263145406,9.925010102282661,5.711301945930969
2022-10-02 18:46:00,78841,16.702610862067505,9.853296625292796,5.711301945930969
2022-10-02 18:47:00,81325,17.228850830882912,9.783481151336826,5.711301945930969
2022-10-02 18:48:00,83771,17.74704042980501,9.698259970755728,5.711301945930969
2022-10-02 18:49:00,86211,18.263958917691323,9.649554335836319,5.711301945930969
2022-10-02 18:50:00,88598,18.76964925809486,9.627557310795876,5.711301945930969
2022-10-02 18:51:00,91575,19.400332183684018,9.623652917499337,5.711301945930969
2022-10-02 18:52:00,94402,19.999237333378527,9.627603196210766,5.711301945930969
2022-10-02 18:53:00,97439,20.64263136932555,9.57833963464385,5.711301945930969
2022-10-02 18:54:00,100363,21.262086147431933,9.62294855245933,5.711301945930969
2022-10-02 18:55:00,103337,21.8921335175032,9.60923478142226,5.711301945930969
2022-10-02 18:56:00,106237,22.506503851466437,9.582616079006012,5.711301945930969
2022-10-02 18:57:00,109077,23.10816307507182,9.57411280513214,5.711301945930969
2022-10-02 18:58:00,111563,23.63482674756582,9.558744517658301,5.711301945930969
2022-10-02 18:59:00,114875,24.336480039319703,9.480923966031085,5.711301945930969
2022-10-02 19:00:00,117677,24.93008889303177,9.436421422191877,5.711301945930969
2022-10-02 19:01:00,120695,25.569457744032135,9.431365138438675,5.711301945930969
2022-10-02 19:02:00,124000,26.26962807291093,9.37944237873365,5.711301945930969
2022-10-02 19:03:00,127025,26.910479886786376,9.353622702311304,5.711301945930969
2022-10-02 19:04:00,130854,27.72166057945715,9.295575737298956,5.711301945930969
2022-10-02 19:05:00,134376,28.46780275746354,9.232299494945462,5.711301945930969
2022-10-02 19:06:00,137360,29.099968645927785,9.21152256128388,5.711301945930969
2022-10-02 19:07:00,140890,29.847805638648556,9.22773056188233,5.711301945930969
2022-10-02 19:08:00,144743,30.664070775462474,9.165294131033352,5.711301945930969
2022-10-02 19:09:00,148145,31.384790732753142,9.076269739467314,5.711301945930969
2022-10-02 19:10:00,151091,32.00890625132407,9.018001709843215,5.711301945930969
2022-10-02 19:11:00,154279,32.68428991500504,8.984737158059897,5.711301945930969
2022-10-02 19:12:00,156613,33.1787521079258,8.9551242362226,5.711301945930969
2022-10-02 19:13:00,159620,33.81579058869389,8.917167711413288,5.711301945930969
2022-10-02 19:14:00,163238,34.582270543272855,8.900568039803813,5.711301945930969
2022-10-02 19:15:00,166232,35.216554950130075,8.84575273523156,5.711301945930969
2022-10-02 19:16:00,169073,35.81842602557475,8.799091495284973,5.711301945930969
2022-10-02 19:17:00,173246,36.70248375096393,8.74397498942352,5.711301945930969
2022-10-02 19:18:00,176800,37.45540518782784,8.686139159629324,5.711301945930969
2022-10-02 19:19:00,180883,38.32039624768022,8.627217990234781,5.711301945930969
2022-10-02 19:20:00,183678,38.912522138517204,8.622536643598778,5.711301945930969
2022-10-02 19:21:00,187064,39.62985246637911,8.62473589057493,5.711301945930969
2022-10-02 19:22:00,190704,40.400993161422626,8.604646840769025,5.711301945930969
2022-10-02 19:23:00,194990,41.308990144652434,8.562208385574554,5.711301945930969
2022-10-02 19:24:00,198470,42.046234545408325,8.528910322435944,5.711301945930969
2022-10-02 19:25:00,201201,42.62480191853026,8.494045567188957,5.711301945930969
2022-10-02 19:26:00,205037,43.437465574076114,8.466694693918253,5.711301945930969
2022-10-02 19:27:00,207776,44.017727761912425,8.434373268699513,5.711301945930969
2022-10-02 19:28:00,210575,44.61070106010661,8.39890074522689,5.711301945930969
2022-10-02 19:29:00,213683,45.26913657664376,8.359336559587781,5.711301945930969
2022-10-02 19:30:00,216879,45.946215055039104,8.32808152798834,5.711301945930969
2022-10-02 19:31:00,220496,46.71248315777878,8.293270393159968,5.711301945930969
2022-10-02 19:32:00,225504,47.7734371689815,8.237661066596136,5.711301945930969
2022-10-02 19:33:00,229132,48.54203564195344,8.20091439720947,5.711301945930969
2022-10-02 19:34:00,232519,49.259577821654645,8.157470075208417,5.711301945930969
2022-10-02 19:35:00,236044,50.00635555517893,8.112128693796539,5.711301945930969
2022-10-02 19:36:00,239428,50.723262179362244,8.062210935562941,5.711301945930969
2022-10-02 19:37:00,242386,51.349919920004744,8.031928572413038,5.711301945930969
2022-10-02 19:38:00,246274,52.173599871194085,7.9885297962174695,5.711301945930969
2022-10-02 19:39:00,249416,52.83923835026736,7.937387768466397,5.711301945930969
2022-10-02 19:40:00,252777,53.55127238214682,7.8921154712001895,5.711301945930969
2022-10-02 19:41:00,256144,54.26457752506207,7.852993450545753,5.711301945930969
2022-10-02 19:42:00,259298,54.93275822620692,7.82245567866271,5.711301945930969
2022-10-02 19:43:00,263284,55.77719965764743,7.765119517554475,5.711301945930969
2022-10-02 19:44:00,266114,56.37674036285983,7.733387139051162,5.711301945930969
2022-10-02 19:45:00,269644,57.1245773555806,7.684361787999072,5.711301945930969
2022-10-02 19:46:00,273611,57.96499360207445,7.635363832303144,5.711301945930969
2022-10-02 19:47:00,276819,58.64461430254138,7.5967907697217285,5.711301945930969
2022-10-02 19:48:00,279908,59.299024634131875,7.552514976649083,5.711301945930969
2022-10-02 19:49:00,283677,60.09749421644479,7.49981479266526,5.711301945930969
2022-10-02 19:50:00,287087,60.81990898844984,7.451863229204148,5.711301945930969
2022-10-02 19:51:00,290073,61.452498580592675,7.418053757821563,5.711301945930969
2022-10-02 19:52:00,293439,62.16559187166863,7.366718847448439,5.711301945930969
2022-10-02 19:53:00,296533,62.82106146245562,7.331079556845355,5.711301945930969
2022-10-02 19:54:00,300550,63.67207030091435,7.279226261659333,5.711301945930969
2022-10-02 19:55:00,304133,64.4311354411179,7.23287350085613,5.711301945930969
2022-10-02 19:56:00,307550,65.15503317599803,7.212931220311836,5.711301945930969
2022-10-02 19:57:00,310856,65.85541535671612,7.180146790399022,5.711301945930969
2022-10-02 19:58:00,313984,66.51808791003924,7.140470869207349,5.711301945930969
2022-10-02 19:59:00,317721,67.30977823349463,7.090898774338061,5.711301945930969
2022-10-02 20:00:00,321219,68.05083596735787,7.053999545214951,5.711301945930969
2022-10-02 20:01:00,324523,68.75079444439737,7.017170607726442,5.711301945930969
2022-10-02 20:02:00,327803,69.44566847729372,6.983429522532436,5.711301945930969
2022-10-02 20:03:00,330916,70.10516325302736,6.941688364293719,5.711301945930969
2022-10-02 20:04:00,334801,70.9282076486988,6.906481237362949,5.711301945930969
2022-10-02 20:05:00,338150,71.6376994585067,6.878409893335657,5.711301945930969
2022-10-02 20:06:00,341610,72.37070682247663,6.82916591881737,5.711301945930969
2022-10-02 20:07:00,345184,73.1278652961265,6.798573104884276,5.711301945930969
2022-10-02 20:08:00,348243,73.77592007253807,6.779990361615784,5.711301945930969
2022-10-02 20:09:00,351457,74.45681188404077,6.754938093342866,5.711301945930969
2022-10-02 20:10:00,355382,75.28833035328412,6.721329259107978,5.711301945930969
2022-10-02 20:11:00,358811,76.01477031023583,6.7030643808018375,5.711301945930969
2022-10-02 20:12:00,362231,76.73930360063386,6.669710872155399,5.711301945930969
2022-10-02 20:13:00,365635,77.46044726160312,6.636177358465711,5.711301945930969
2022-10-02 20:14:00,369064,78.18688721855483,6.606558653898276,5.711301945930969
2022-10-02 20:15:00,372446,78.90337013905955,6.582850899480297,5.711301945930969
2022-10-02 20:16:00,375407,79.53066343521995,6.572253011551288,5.711301945930969
2022-10-02 20:17:00,378976,80.28676264967332,6.549125099274478,5.711301945930969
2022-10-02 20:18:00,381784,80.88164261442118,6.514228884166862,5.711301945930969
2022-10-02 20:19:00,386011,81.77714033913243,6.461341236566143,5.711301945930969
2022-10-02 20:20:00,388998,82.40994178311456,6.425449732095467,5.711301945930969
2022-10-02 20:21:00,392780,83.21116543933834,6.382967906752968,5.711301945930969
2022-10-02 20:22:00,396196,83.93485132237917,6.34890269883337,5.711301945930969
2022-10-02 20:23:00,399587,84.65324090943757,6.318193925666327,5.711301945930969
2022-10-02 20:24:00,402988,85.37374901488894,6.289187396051599,5.711301945930969
2022-10-02 20:25:00,406410,86.09870600896556,6.255008134889306,5.711301945930969
2022-10-02 20:26:00,409832,86.8236630030422,6.223899890313933,5.711301945930969
2022-10-02 20:27:00,412337,87.35435186048285,6.199048835541476,5.711301945930969
2022-10-02 20:28:00,416587,88.25472217749794,6.171218587148908,5.711301945930969
2022-10-02 20:29:00,419955,88.9682391722525,6.136003473195584,5.711301945930969
2022-10-02 20:30:00,423314,89.67984950045336,6.112360468735334,5.711301945930969
2022-10-02 20:31:00,426574,90.37048649656376,6.083197195848844,5.711301945930969
2022-10-02 20:32:00,429061,90.89736202089706,6.052207709195678,5.711301945930969
2022-10-02 20:33:00,429061,90.89736202089706,6.052207709195678,5.711301945930969
2022-10-02 20:34:00,429061,90.89736202089706,6.052207709195678,5.711301945930969
2022-10-02 20:35:00,429061,90.89736202089706,6.052207709195678,5.711301945930969
2022-10-02 20:36:00,429061,90.89736202089706,6.052207709195678,5.711301945930969
2022-10-02 20:37:00,433238,91.78226715364343,6.003006170694691,5.711301945930969
2022-10-02 20:38:00,433988,91.94115603311668,5.990216498106693,5.711301945930969
2022-10-02 20:39:00,434680,92.08775750591067,5.9834158002240345,5.711301945930969
2022-10-02 20:40:00,435326,92.22461379409695,5.974088325142346,5.711301945930969
2022-10-02 20:41:00,436050,92.37799452574848,5.970775834284403,5.711301945930969
2022-10-02 20:42:00,436628,92.50044488886253,5.960875272580246,5.711301945930969
2022-10-02 20:43:00,437233,92.62861525163761,5.954535298259533,5.711301945930969
2022-10-02 20:44:00,437967,92.7841145016821,5.946852473492181,5.711301945930969
2022-10-02 20:45:00,438619,92.92224190090418,5.942656249841205,5.711301945930969
2022-10-02 20:46:00,439235,93.05274263391155,5.938043762121503,5.711301945930969
2022-10-02 20:47:00,439844,93.18176040404383,5.937888900643973,5.711301945930969
2022-10-02 20:48:00,440436,93.30717669290804,5.942533629249458,5.711301945930969
2022-10-02 20:49:00,441096,93.44699890684451,5.938366395619132,5.711301945930969
2022-10-02 20:50:00,441767,93.58915149101324,5.9347859988777785,5.711301945930969
2022-10-02 20:51:00,442600,93.7656240731482,5.9211241770537715,5.711301945930969
2022-10-02 20:52:00,443249,93.90311591685239,5.909997039955228,5.711301945930969
2022-10-02 20:53:00,443782,94.01603294719804,5.902977590348102,5.711301945930969
2022-10-02 20:54:00,444301,94.12598405179354,5.893973713318967,5.711301945930969
2022-10-02 20:55:00,444888,94.25034108146127,5.886543364845287,5.711301945930969
2022-10-02 20:56:00,445320,94.34186107603786,5.882994444181966,5.711301945930969
2022-10-02 20:57:00,445933,94.47172625352734,5.877205611314085,5.711301945930969
2022-10-02 20:58:00,446520,94.59608328319507,5.874237554915784,5.711301945930969
2022-10-02 20:59:00,447174,94.73463438609573,5.868927031904758,5.711301945930969
2022-10-02 21:00:00,447727,94.85178845322736,5.861448179270545,5.711301945930969
2022-10-02 21:01:00,448165,94.94457955883973,5.852797635931828,5.711301945930969
2022-10-02 21:02:00,448606,95.03800621997,5.8511379887160375,5.711301945930969
2022-10-02 21:03:00,449063,95.13482251052903,5.846280103940815,5.711301945930969
2022-10-02 21:04:00,449613,95.25134102214275,5.844155994448719,5.711301945930969
2022-10-02 21:05:00,450127,95.36023286754175,5.842024233528842,5.711301945930969
2022-10-02 21:06:00,450577,95.45556619522571,5.8405394273848055,5.711301945930969
2022-10-02 21:07:00,451003,95.54581507876651,5.8395307989251855,5.711301945930969
2022-10-02 21:08:00,451308,95.6104298897523,5.836636461315514,5.711301945930969
2022-10-02 21:09:00,451682,95.68966247764963,5.831876868770003,5.711301945930969
2022-10-02 21:10:00,452010,95.75914988093926,5.8333145250163865,5.711301945930969
2022-10-02 21:11:00,452297,95.8199513588177,5.8320404701246,5.711301945930969
2022-10-02 21:12:00,452550,95.87354987416,5.828764518211149,5.711301945930969
2022-10-02 21:13:00,452957,95.95977357275416,5.818112726216151,5.711301945930969
2022-10-02 21:14:00,453348,96.04260764191955,5.807886960158504,5.711301945930969
2022-10-02 21:15:00,453742,96.12607726660283,5.806768723147782,5.711301945930969
2022-10-02 21:16:00,454094,96.20064911403561,5.803853915355783,5.711301945930969
2022-10-02 21:17:00,454416,96.26886540628946,5.8046396895391705,5.711301945930969
2022-10-02 21:18:00,454811,96.35254688281204,5.798672983341224,5.711301945930969
2022-10-02 21:19:00,455108,96.41546687908344,5.797864547310239,5.711301945930969
2022-10-02 21:20:00,455597,96.5190624285,5.7916850508211715,5.711301945930969
2022-10-02 21:21:00,455930,96.58960909098613,5.789910820794852,5.711301945930969
2022-10-02 21:22:00,456195,96.64574982840001,5.786722292303903,5.711301945930969
2022-10-02 21:23:00,456495,96.7093053801893,5.786289819652968,5.711301945930969
2022-10-02 21:24:00,456817,96.77752167244316,5.783215185468582,5.711301945930969
2022-10-02 21:25:00,457166,96.85145796435805,5.777082344221807,5.711301945930969
2022-10-02 21:26:00,457566,96.93619870007711,5.771522890514125,5.711301945930969
2022-10-02 21:27:00,457949,97.01733795452812,5.767340205529381,5.711301945930969
2022-10-02 21:28:00,458269,97.08513054310338,5.767563084123939,5.711301945930969
2022-10-02 21:29:00,458646,97.1649986865186,5.764404533187584,5.711301945930969
2022-10-02 21:30:00,458973,97.23427423796893,5.761563768193501,5.711301945930969
2022-10-02 21:31:00,459277,97.29867719711542,5.761813034647645,5.711301945930969
2022-10-02 21:32:00,459530,97.35227571245774,5.7538832188007705,5.711301945930969
2022-10-02 21:33:00,459853,97.42070385655089,5.749146509619729,5.711301945930969
2022-10-02 21:34:00,460119,97.47705644580407,5.747774140815265,5.711301945930969
2022-10-02 21:35:00,460340,97.52387570228885,5.744468244844003,5.711301945930969
2022-10-02 21:36:00,460570,97.57260162532731,5.742838764472347,5.711301945930969
2022-10-02 21:37:00,460779,97.61687865974052,5.742843770878614,5.711301945930969
2022-10-02 21:38:00,461036,97.67132458244002,5.73845995111808,5.711301945930969
2022-10-02 21:39:00,461253,97.71729643156762,5.741070386408742,5.711301945930969
2022-10-02 21:40:00,461416,97.75182828137314,5.739256397945103,5.711301945930969
2022-10-02 21:41:00,461642,97.79970679705441,5.736846231358461,5.711301945930969
2022-10-02 21:42:00,461777,97.8283067953596,5.736726579201434,5.711301945930969
2022-10-02 21:43:00,461996,97.87470234816578,5.733769482520246,5.711301945930969
2022-10-02 21:44:00,462276,97.93402086316914,5.731140722387584,5.711301945930969
2022-10-02 21:45:00,462505,97.9825349343683,5.726529680776626,5.711301945930969
2022-10-02 21:46:00,462665,98.01643122865593,5.727737393122689,5.711301945930969
2022-10-02 21:47:00,462857,98.05710678180108,5.73004806761197,5.711301945930969
2022-10-02 21:48:00,463062,98.1005364088571,5.728270783591105,5.711301945930969
2022-10-02 21:49:00,463299,98.15074529477064,5.726543432446962,5.711301945930969
2022-10-02 21:50:00,463454,98.18358232986179,5.726206783002796,5.711301945930969
2022-10-02 21:51:00,463606,98.21578380943504,5.725487370187476,5.711301945930969
2022-10-02 21:52:00,463780,98.25264602947283,5.722667413752447,5.711301945930969
2022-10-02 21:53:00,463970,98.29289787893939,5.72033185137486,5.711301945930969
2022-10-02 21:54:00,464162,98.33357343208453,5.719679870204697,5.711301945930969
2022-10-02 21:55:00,464348,98.37297787419391,5.71914741406927,5.711301945930969
2022-10-02 21:56:00,464509,98.40708602032083,5.715807413405805,5.711301945930969
2022-10-02 21:57:00,464691,98.445643055073,5.714358743859682,5.711301945930969
2022-10-02 21:58:00,464891,98.48801342293254,5.7158532723374345,5.711301945930969
2022-10-02 21:59:00,465043,98.52021490250578,5.718225897554774,5.711301945930969
2022-10-02 22:00:00,465127,98.53801045700679,5.716584483729803,5.711301945930969
2022-10-02 22:01:00,465258,98.56576304795479,5.716132522543349,5.711301945930969
2022-10-02 22:02:00,465385,98.59266823154559,5.7147334132147565,5.711301945930969
2022-10-02 22:03:00,465502,98.61745489674341,5.714420488644589,5.711301945930969
2022-10-02 22:04:00,465621,98.64266526561984,5.712018873715263,5.711301945930969
2022-10-02 22:05:00,465765,98.6731719304787,5.71101334070212,5.711301945930969
2022-10-02 22:06:00,465943,98.71088155787369,5.710242576111768,5.711301945930969
2022-10-02 22:07:00,466158,98.75642970332268,5.710376577177501,5.711301945930969
2022-10-02 22:08:00,466312,98.78905488657452,5.708450877727489,5.711301945930969
2022-10-02 22:09:00,466487,98.82612895845162,5.707729391234273,5.711301945930969
2022-10-02 22:10:00,466620,98.85430525307821,5.7093947471885675,5.711301945930969
2022-10-02 22:11:00,466720,98.87549043700797,5.705937378860226,5.711301945930969
2022-10-02 22:12:00,466797,98.89180302863389,5.704574899330805,5.711301945930969
2022-10-02 22:13:00,466983,98.93120747074326,5.700199067832568,5.711301945930969
2022-10-02 22:14:00,467112,98.95853635801267,5.702336565371713,5.711301945930969
2022-10-02 22:15:00,467213,98.97993339378172,5.701022910509024,5.711301945930969
2022-10-02 22:16:00,467290,98.99624598540764,5.7002511064864425,5.711301945930969
2022-10-02 22:17:00,467366,99.01234672519426,5.700577107272253,5.711301945930969
2022-10-02 22:18:00,467450,99.03014227969527,5.700178338928241,5.711301945930969
2022-10-02 22:19:00,467559,99.05323413017872,5.701271157553212,5.711301945930969
2022-10-02 22:20:00,467634,99.06912301812605,5.701893082267939,5.711301945930969
2022-10-02 22:21:00,467738,99.09115560941301,5.700566624895487,5.711301945930969
2022-10-02 22:22:00,467902,99.12589931105782,5.69782262027998,5.711301945930969
2022-10-02 22:23:00,468025,99.15195708729144,5.699601869906901,5.711301945930969
2022-10-02 22:24:00,468153,99.17907412272153,5.702456604762962,5.711301945930969
2022-10-02 22:25:00,468219,99.19305634411518,5.703353232985853,5.711301945930969
2022-10-02 22:26:00,468301,99.21042819493759,5.702702881762112,5.711301945930969
2022-10-02 22:27:00,468411,99.23373189726033,5.703018800249859,5.711301945930969
2022-10-02 22:28:00,468471,99.2464430076182,5.7021380450121395,5.711301945930969
2022-10-02 22:29:00,468536,99.26021337717255,5.702848324020948,5.711301945930969
2022-10-02 22:30:00,468658,99.28605930156685,5.701469787735913,5.711301945930969
2022-10-02 22:31:00,468822,99.32080300321168,5.698678843577953,5.711301945930969
2022-10-02 22:32:00,468874,99.33181929885515,5.699197723064331,5.711301945930969
2022-10-02 22:33:00,468943,99.34643707576669,5.69942217868078,5.711301945930969
2022-10-02 22:34:00,469030,99.36486818578558,5.697386478694222,5.711301945930969
2022-10-02 22:35:00,469071,99.3735541111968,5.697798044324287,5.711301945930969
2022-10-02 22:36:00,469156,99.3915615175371,5.697468724028876,5.711301945930969
2022-10-02 22:37:00,469222,99.40554373893075,5.697870000761807,5.711301945930969
2022-10-02 22:38:00,469279,99.41761929377071,5.6980551285476855,5.711301945930969
2022-10-02 22:39:00,469350,99.43266077436084,5.696515178060246,5.711301945930969
2022-10-02 22:40:00,469407,99.44473632920081,5.698214333996909,5.711301945930969
2022-10-02 22:41:00,469452,99.4542696619692,5.697879803183614,5.711301945930969
2022-10-02 22:42:00,469480,99.46020151346954,5.69808677446606,5.711301945930969
2022-10-02 22:43:00,469518,99.46825188336285,5.698340483426323,5.711301945930969
2022-10-02 22:44:00,469555,99.47609040141687,5.698309475994745,5.711301945930969
2022-10-02 22:45:00,469604,99.48647114154245,5.698989958121525,5.711301945930969
2022-10-02 22:46:00,469704,99.50765632547221,5.697166958577804,5.711301945930969
2022-10-02 22:47:00,469794,99.52672299100901,5.696369451230687,5.711301945930969
2022-10-02 22:48:00,469859,99.54049336056336,5.696550347391338,5.711301945930969
2022-10-02 22:49:00,469902,99.54960298965315,5.696662281147735,5.711301945930969
2022-10-02 22:50:00,469947,99.55913632242155,5.696833394447864,5.711301945930969
2022-10-02 22:51:00,469989,99.56803409967205,5.695977022744381,5.711301945930969
2022-10-02 22:52:00,470029,99.57650817324397,5.6965358805283195,5.711301945930969
2022-10-02 22:53:00,470069,99.58498224681587,5.696700150766931,5.711301945930969
2022-10-02 22:54:00,470108,99.59324446854848,5.6956463871630225,5.711301945930969
2022-10-02 22:55:00,470148,99.60171854212038,5.6953679629820675,5.711301945930969
2022-10-02 22:56:00,470167,99.60574372706704,5.695282644334854,5.711301945930969
2022-10-02 22:57:00,470209,99.61464150431755,5.695261238050708,5.711301945930969
2022-10-02 22:58:00,470266,99.62671705915751,5.694092257290273,5.711301945930969
2022-10-02 22:59:00,470313,99.6366740956045,5.693138180225077,5.711301945930969
2022-10-02 23:00:00,470330,99.64027557687255,5.693197534771777,5.711301945930969
2022-10-02 23:01:00,470349,99.64430076181921,5.6934793810147655,5.711301945930969
2022-10-02 23:02:00,470362,99.64705483573009,5.693375231394393,5.711301945930969
2022-10-02 23:03:00,470373,99.64938520596236,5.6932930867019005,5.711301945930969
2022-10-02 23:04:00,470413,99.65785927953426,5.694437309281497,5.711301945930969
2022-10-02 23:05:00,470462,99.66824001965985,5.69315226257705,5.711301945930969
2022-10-02 23:06:00,470497,99.67565483403527,5.693904473423328,5.711301945930969
2022-10-02 23:07:00,470534,99.68349335208929,5.692586370839781,5.711301945930969
2022-10-02 23:08:00,470569,99.6909081664647,5.691937737542552,5.711301945930969
2022-10-02 23:09:00,470636,99.70510223969765,5.692283991148095,5.711301945930969
2022-10-02 23:10:00,470670,99.71230520223376,5.6934950073044055,5.711301945930969
2022-10-02 23:11:00,470687,99.71590668350183,5.692945988244147,5.711301945930969
2022-10-02 23:12:00,470703,99.7192963129306,5.693251154648671,5.711301945930969
2022-10-02 23:13:00,470727,99.72438075707373,5.692778312697144,5.711301945930969
2022-10-02 23:14:00,470740,99.7271348309846,5.692626503322962,5.711301945930969
2022-10-02 23:15:00,470769,99.73327853432424,5.693181000264436,5.711301945930969
2022-10-02 23:16:00,470780,99.73560890455651,5.693206448327959,5.711301945930969
2022-10-02 23:17:00,470811,99.74217631157474,5.693492445357551,5.711301945930969
2022-10-02 23:18:00,470815,99.74302371893192,5.693446336488028,5.711301945930969
2022-10-02 23:19:00,470843,99.74895557043226,5.695363867836267,5.711301945930969
2022-10-02 23:20:00,470859,99.75234519986103,5.695647419323202,5.711301945930969
2022-10-02 23:21:00,470872,99.75509927377189,5.695708862938087,5.711301945930969
2022-10-02 23:22:00,470895,99.75997186607574,5.696045695053176,5.711301945930969
2022-10-02 23:23:00,470916,99.76442075470099,5.695811586194743,5.711301945930969
2022-10-02 23:24:00,470961,99.77395408746939,5.695348948320844,5.711301945930969
2022-10-02 23:25:00,470975,99.77692001321955,5.695619664064111,5.711301945930969
2022-10-02 23:26:00,471027,99.78793630886304,5.695695568969672,5.711301945930969
2022-10-02 23:27:00,471030,99.78857186438093,5.695998564366822,5.711301945930969
2022-10-02 23:28:00,471052,99.79323260484547,5.696394159750118,5.711301945930969
2022-10-02 23:29:00,471060,99.79492741955985,5.696556862843938,5.711301945930969
2022-10-02 23:30:00,471083,99.79980001186371,5.6974100370614345,5.711301945930969
2022-10-02 23:31:00,471101,99.80361334497105,5.698611607540882,5.711301945930969
2022-10-02 23:32:00,471108,99.80509630784614,5.698507186322788,5.711301945930969
2022-10-02 23:33:00,471114,99.80636741888193,5.6983536524649825,5.711301945930969
2022-10-02 23:34:00,471125,99.8086977891142,5.6984971214468105,5.711301945930969
2022-10-02 23:35:00,471170,99.8182311218826,5.698131241930615,5.711301945930969
2022-10-02 23:36:00,471182,99.82077334395417,5.698974931124012,5.711301945930969
2022-10-02 23:37:00,471187,99.82183260315065,5.698815757840925,5.711301945930969
2022-10-02 23:38:00,471206,99.82585778809731,5.699369212779981,5.711301945930969
2022-10-02 23:39:00,471238,99.83263704695484,5.70039771432338,5.711301945930969
2022-10-02 23:40:00,471271,99.83962815765166,5.701682305044353,5.711301945930969
2022-10-02 23:41:00,471295,99.84471260179481,5.701880007196225,5.711301945930969
2022-10-02 23:42:00,471313,99.84852593490217,5.702837195749555,5.711301945930969
2022-10-02 23:43:00,471355,99.85742371215267,5.703673000900955,5.711301945930969
2022-10-02 23:44:00,471374,99.86144889709932,5.7045696523881695,5.711301945930969
2022-10-02 23:45:00,471392,99.86526223020668,5.704887199988806,5.711301945930969
2022-10-02 23:46:00,471395,99.86589778572457,5.704903580515164,5.711301945930969
2022-10-02 23:47:00,471398,99.86653334124247,5.704880611203267,5.711301945930969
2022-10-02 23:48:00,471404,99.86780445227825,5.704851114519749,5.711301945930969
2022-10-02 23:49:00,471421,99.87140593354631,5.705427040801303,5.711301945930969
2022-10-02 23:50:00,471430,99.8733126001,5.7055229415925,5.711301945930969
2022-10-02 23:51:00,471440,99.87543111849297,5.706072262441864,5.711301945930969
2022-10-02 23:52:00,471490,99.88602371045785,5.7066328823256685,5.711301945930969
2022-10-02 23:53:00,471505,99.88920148804732,5.707282090329158,5.711301945930969
2022-10-02 23:54:00,471513,99.8908963027617,5.708103446074153,5.711301945930969
2022-10-02 23:55:00,471527,99.89386222851186,5.7084065652926785,5.711301945930969
2022-10-02 23:56:00,471547,99.89809926529782,5.708890515199161,5.711301945930969
2022-10-02 23:57:00,471557,99.90021778369079,5.708983041980331,5.711301945930969
2022-10-02 23:58:00,471559,99.9006414873694,5.708916207973291,5.711301945930969
2022-10-02 23:59:00,471559,99.9006414873694,5.708916207973291,5.711301945930969
2022-10-03 00:00:00,471559,99.9006414873694,5.708916207973291,5.711301945930969
2022-10-03 00:01:00,471562,99.90127704288729,5.708996318981119,5.711301945930969
2022-10-03 00:02:00,471563,99.90148889472658,5.708986909905267,5.711301945930969
2022-10-03 00:03:00,471578,99.90466667231605,5.708847099545666,5.711301945930969
2022-10-03 00:04:00,471594,99.90805630174481,5.709465527085511,5.711301945930969
2022-10-03 00:05:00,471598,99.908903709102,5.709550803704855,5.711301945930969
2022-10-03 00:06:00,471605,99.91038667197708,5.709549522340707,5.711301945930969
2022-10-03 00:07:00,471613,99.91208148669146,5.7094348268726725,5.711301945930969
2022-10-03 00:08:00,471620,99.91356444956655,5.709230243617824,5.711301945930969
2022-10-03 00:09:00,471625,99.91462370876305,5.709338863365621,5.711301945930969
2022-10-03 00:10:00,471629,99.91547111612023,5.7096099273958645,5.711301945930969
2022-10-03 00:11:00,471639,99.9175896345132,5.709556684783235,5.711301945930969
2022-10-03 00:12:00,471654,99.92076741210268,5.710370646457363,5.711301945930969
2022-10-03 00:13:00,471672,99.92458074521004,5.710557083111878,5.711301945930969
2022-10-03 00:14:00,471678,99.92585185624581,5.710497869676456,5.711301945930969
2022-10-03 00:15:00,471688,99.92797037463879,5.710906789250281,5.711301945930969
2022-10-03 00:16:00,471699,99.93030074487106,5.710643836518692,5.711301945930969
2022-10-03 00:17:00,471709,99.93241926326404,5.7104421420716145,5.711301945930969
2022-10-03 00:18:00,471715,99.93369037429983,5.710246668776087,5.711301945930969
2022-10-03 00:19:00,471733,99.93750370740719,5.710120062112067,5.711301945930969
2022-10-03 00:20:00,471738,99.93856296660367,5.710113966855901,5.711301945930969
2022-10-03 00:21:00,471744,99.93983407763946,5.710097318785712,5.711301945930969
2022-10-03 00:22:00,471756,99.94237629971103,5.709804715359734,5.711301945930969
2022-10-03 00:23:00,471759,99.94301185522893,5.710080579460075,5.711301945930969
2022-10-03 00:24:00,471759,99.94301185522893,5.710080579460075,5.711301945930969
2022-10-03 00:25:00,471764,99.94407111442541,5.710206112947369,5.711301945930969
2022-10-03 00:26:00,471767,99.94470666994332,5.710146957898932,5.711301945930969
2022-10-03 00:27:00,471771,99.9455540773005,5.709800163845036,5.711301945930969
2022-10-03 00:28:00,471772,99.9457659291398,5.709775428766561,5.711301945930969
2022-10-03 00:29:00,471780,99.94746074385418,5.710068033636495,5.711301945930969
2022-10-03 00:30:00,471780,99.94746074385418,5.710068033636495,5.711301945930969
2022-10-03 00:31:00,471790,99.94957926224716,5.710098755208071,5.711301945930969
2022-10-03 00:32:00,471792,99.95000296592575,5.710251433628932,5.711301945930969
2022-10-03 00:33:00,471799,99.95148592880084,5.710262418916345,5.711301945930969
2022-10-03 00:34:00,471801,99.95190963247943,5.710231922051778,5.711301945930969
2022-10-03 00:35:00,471802,99.95212148431872,5.710202418369592,5.711301945930969
2022-10-03 00:36:00,471804,99.95254518799732,5.71039596410261,5.711301945930969
2022-10-03 00:37:00,471805,99.95275703983663,5.710701042253574,5.711301945930969
2022-10-03 00:38:00,471810,99.95381629903311,5.710619795676153,5.711301945930969
2022-10-03 00:39:00,471822,99.95635852110468,5.710512511424803,5.711301945930969
2022-10-03 00:40:00,471830,99.95805333581906,5.710494190445092,5.711301945930969
2022-10-03 00:41:00,471843,99.96080740972994,5.710221241433744,5.711301945930969
2022-10-03 00:42:00,471854,99.96313777996221,5.710173379543293,5.711301945930969
2022-10-03 00:43:00,471858,99.9639851873194,5.70985968951796,5.711301945930969
2022-10-03 00:44:00,471866,99.96568000203378,5.709864431351175,5.711301945930969
2022-10-03 00:45:00,471873,99.96716296490887,5.709761920580481,5.711301945930969
2022-10-03 00:46:00,471878,99.96822222410535,5.709399078490418,5.711301945930969
2022-10-03 00:47:00,471883,99.96928148330184,5.709361864365303,5.711301945930969
2022-10-03 00:48:00,471905,99.97394222376639,5.709373234626458,5.711301945930969
2022-10-03 00:49:00,471907,99.97436592744498,5.70942409783437,5.711301945930969
2022-10-03 00:50:00,471912,99.97542518664147,5.709535177751657,5.711301945930969
2022-10-03 00:51:00,471917,99.97648444583795,5.709574361030345,5.711301945930969
2022-10-03 00:52:00,471921,99.97733185319515,5.709577349081885,5.711301945930969
2022-10-03 00:53:00,471921,99.97733185319515,5.709577349081885,5.711301945930969
2022-10-03 00:54:00,471921,99.97733185319515,5.709577349081885,5.711301945930969
2022-10-03 00:55:00,471923,99.97775555687375,5.709723836365033,5.711301945930969
2022-10-03 00:56:00,471924,99.97796740871304,5.709686020747529,5.711301945930969
2022-10-03 00:57:00,471924,99.97796740871304,5.709686020747529,5.711301945930969
2022-10-03 00:58:00,471925,99.97817926055234,5.7097609354956,5.711301945930969
2022-10-03 00:59:00,471932,99.97966222342743,5.710361061989144,5.711301945930969
2022-10-03 01:00:00,471942,99.9817807418204,5.710622767906104,5.711301945930969
2022-10-03 01:01:00,471944,99.982204445499,5.710607482184438,5.711301945930969
2022-10-03 01:02:00,471947,99.98284000101688,5.710659054810363,5.711301945930969
2022-10-03 01:03:00,471947,99.98284000101688,5.710659054810363,5.711301945930969
2022-10-03 01:04:00,471951,99.98368740837408,5.710701755930847,5.711301945930969
2022-10-03 01:05:00,471951,99.98368740837408,5.710701755930847,5.711301945930969
2022-10-03 01:06:00,471953,99.98411111205267,5.710692824690988,5.711301945930969
2022-10-03 01:07:00,471955,99.98453481573127,5.710688145265075,5.711301945930969
2022-10-03 01:08:00,471956,99.98474666757056,5.710703183406274,5.711301945930969
2022-10-03 01:09:00,471956,99.98474666757056,5.710703183406274,5.711301945930969
2022-10-03 01:10:00,471956,99.98474666757056,5.710703183406274,5.711301945930969
2022-10-03 01:11:00,471957,99.98495851940987,5.710702488114672,5.711301945930969
2022-10-03 01:12:00,471957,99.98495851940987,5.710702488114672,5.711301945930969
2022-10-03 01:13:00,471957,99.98495851940987,5.710702488114672,5.711301945930969
2022-10-03 01:14:00,471958,99.98517037124917,5.71069124377821,5.711301945930969
2022-10-03 01:15:00,471960,99.98559407492776,5.710698782962731,5.711301945930969
2022-10-03 01:16:00,471960,99.98559407492776,5.710698782962731,5.711301945930969
2022-10-03 01:17:00,471960,99.98559407492776,5.710698782962731,5.711301945930969
2022-10-03 01:18:00,471960,99.98559407492776,5.710698782962731,5.711301945930969
2022-10-03 01:19:00,471968,99.98728888964214,5.711184282966442,5.711301945930969
2022-10-03 01:20:00,471969,99.98750074148144,5.711124236487475,5.711301945930969
2022-10-03 01:21:00,471969,99.98750074148144,5.711124236487475,5.711301945930969
2022-10-03 01:22:00,471974,99.98856000067792,5.711448392794249,5.711301945930969
2022-10-03 01:23:00,471975,99.98877185251722,5.711433558044621,5.711301945930969
2022-10-03 01:24:00,471975,99.98877185251722,5.711433558044621,5.711301945930969
2022-10-03 01:25:00,471977,99.98919555619582,5.711440814335078,5.711301945930969
2022-10-03 01:26:00,471977,99.98919555619582,5.711440814335078,5.711301945930969
2022-10-03 01:27:00,471979,99.98961925987442,5.71152598369602,5.711301945930969
2022-10-03 01:28:00,471980,99.98983111171371,5.711530433656908,5.711301945930969
2022-10-03 01:29:00,471985,99.9908903709102,5.711631226916047,5.711301945930969
2022-10-03 01:30:00,471985,99.9908903709102,5.711631226916047,5.711301945930969
2022-10-03 01:31:00,471985,99.9908903709102,5.711631226916047,5.711301945930969
2022-10-03 01:32:00,471985,99.9908903709102,5.711631226916047,5.711301945930969
2022-10-03 01:33:00,471985,99.9908903709102,5.711631226916047,5.711301945930969
2022-10-03 01:34:00,471985,99.9908903709102,5.711631226916047,5.711301945930969
2022-10-03 01:35:00,471985,99.9908903709102,5.711631226916047,5.711301945930969
2022-10-03 01:36:00,471985,99.9908903709102,5.711631226916047,5.711301945930969
2022-10-03 01:37:00,471985,99.9908903709102,5.711631226916047,5.711301945930969
2022-10-03 01:38:00,471985,99.9908903709102,5.711631226916047,5.711301945930969
2022-10-03 01:39:00,471985,99.9908903709102,5.711631226916047,5.711301945930969
2022-10-03 01:40:00,471985,99.9908903709102,5.711631226916047,5.711301945930969
2022-10-03 01:41:00,471986,99.9911022227495,5.711655568117124,5.711301945930969
2022-10-03 01:42:00,471986,99.9911022227495,5.711655568117124,5.711301945930969
2022-10-03 01:43:00,471986,99.9911022227495,5.711655568117124,5.711301945930969
2022-10-03 01:44:00,471987,99.9913140745888,5.711775487575732,5.711301945930969
2022-10-03 01:45:00,471988,99.9915259264281,5.711808733399382,5.711301945930969
2022-10-03 01:46:00,471989,99.99173777826739,5.711831931265365,5.711301945930969
2022-10-03 01:47:00,471989,99.99173777826739,5.711831931265365,5.711301945930969
2022-10-03 01:48:00,471991,99.99216148194598,5.711720462063674,5.711301945930969
2022-10-03 01:49:00,471993,99.99258518562458,5.7116617175940965,5.711301945930969
2022-10-03 01:50:00,471993,99.99258518562458,5.7116617175940965,5.711301945930969
2022-10-03 01:51:00,471993,99.99258518562458,5.7116617175940965,5.711301945930969
2022-10-03 01:52:00,471995,99.99300888930318,5.711766711572319,5.711301945930969
2022-10-03 01:53:00,471996,99.99322074114248,5.711774149263227,5.711301945930969
2022-10-03 01:54:00,471996,99.99322074114248,5.711774149263227,5.711301945930969
2022-10-03 01:55:00,471996,99.99322074114248,5.711774149263227,5.711301945930969
2022-10-03 01:56:00,471996,99.99322074114248,5.711774149263227,5.711301945930969
2022-10-03 01:57:00,471996,99.99322074114248,5.711774149263227,5.711301945930969
2022-10-03 01:58:00,471996,99.99322074114248,5.711774149263227,5.711301945930969
2022-10-03 01:59:00,471996,99.99322074114248,5.711774149263227,5.711301945930969
2022-10-03 02:00:00,471996,99.99322074114248,5.711774149263227,5.711301945930969


==> anc/results/bu/bu_projection_2026.csv <==
t,n_public,pct_public,M_public,n_printed,pct_printed,M_printed,final_margin
2026-10-25 16:55:00,0,0.0,,556,0.11137708957242015,2.5568173842914765,3.5703657685252077
2026-10-25 16:56:00,0,0.0,,556,0.11137708957242015,2.5568173842914765,3.5703657685252077
2026-10-25 16:57:00,0,0.0,,556,0.11137708957242015,2.5568173842914765,3.5703657685252077
2026-10-25 16:58:00,0,0.0,,556,0.11137708957242015,2.5568173842914765,3.5703657685252077
2026-10-25 16:59:00,0,0.0,,556,0.11137708957242015,2.5568173842914765,3.5703657685252077
2026-10-25 17:00:00,0,0.0,,556,0.11137708957242015,2.5568173842914765,3.5703657685252077
2026-10-25 17:01:00,0,0.0,,1931,0.38681503590709226,3.285148292195572,3.5703657685252077
2026-10-25 17:02:00,0,0.0,,19383,3.8827736100399637,3.719155891445358,3.5703657685252077
2026-10-25 17:03:00,0,0.0,,130458,26.13315171122084,3.620114349470205,3.5703657685252077
2026-10-25 17:04:00,0,0.0,,258508,51.78393645896976,3.584240201043598,3.5703657685252077
2026-10-25 17:05:00,0,0.0,,346084,69.32702997766448,3.5805446099359317,3.5703657685252077
2026-10-25 17:06:00,0,0.0,,400151,80.15765066455664,3.57883815076514,3.5703657685252077
2026-10-25 17:07:00,1061,0.2125379353171543,1.213528872293379,432948,86.72749671978445,3.577928567505362,3.5703657685252077
2026-10-25 17:08:00,1225,0.24539017037088973,1.5173391555325821,453373,90.8190022135195,3.5760655367028216,3.5703657685252077
2026-10-25 17:09:00,1225,0.24539017037088973,1.5173391555325821,465709,93.29013130878096,3.5765967142676436,3.5703657685252077
2026-10-25 17:10:00,1225,0.24539017037088973,1.5173391555325821,473601,94.87104496148876,3.5780719038060793,3.5703657685252077
2026-10-25 17:11:00,1225,0.24539017037088973,1.5173391555325821,478506,95.85360723550446,3.577462168473078,3.5703657685252077
2026-10-25 17:12:00,1225,0.24539017037088973,1.5173391555325821,481585,96.47038791678769,3.5786714521246044,3.5703657685252077
2026-10-25 17:13:00,1225,0.24539017037088973,1.5173391555325821,483599,96.87382938872808,3.5787756645409896,3.5703657685252077
2026-10-25 17:14:00,1225,0.24539017037088973,1.5173391555325821,484940,97.1424565058443,3.5790434201759647,3.5703657685252077
2026-10-25 17:15:00,1225,0.24539017037088973,1.5173391555325821,485856,97.32594825772979,3.579593741069731,3.5703657685252077
2026-10-25 17:16:00,1225,0.24539017037088973,1.5173391555325821,486530,97.46096293106038,3.5794055514073664,3.5703657685252077
2026-10-25 17:17:00,1225,0.24539017037088973,1.5173391555325821,487021,97.55931931771516,3.579270919090538,3.5703657685252077
2026-10-25 17:18:00,1225,0.24539017037088973,1.5173391555325821,487423,97.63984735729811,3.57887154879013,3.5703657685252077
2026-10-25 17:19:00,1225,0.24539017037088973,1.5173391555325821,487724,97.7001432277321,3.578694512215108,3.5703657685252077
2026-10-25 17:20:00,1225,0.24539017037088973,1.5173391555325821,487997,97.75483017998617,3.5783292046685844,3.5703657685252077
2026-10-25 17:21:00,1225,0.24539017037088973,1.5173391555325821,488226,97.80070311795755,3.5779518034928737,3.5703657685252077
2026-10-25 17:22:00,1225,0.24539017037088973,1.5173391555325821,488407,97.83696076762051,3.577731042320953,3.5703657685252077
2026-10-25 17:23:00,1225,0.24539017037088973,1.5173391555325821,488579,97.87141555072566,3.577783743652385,3.5703657685252077
2026-10-25 17:24:00,1225,0.24539017037088973,1.5173391555325821,488716,97.89885918610591,3.5777275941705877,3.5703657685252077
2026-10-25 17:25:00,1225,0.24539017037088973,1.5173391555325821,488858,97.9273044140183,3.5778611934615956,3.5703657685252077
2026-10-25 17:26:00,1225,0.24539017037088973,1.5173391555325821,488976,97.95094199777647,3.5778645057901626,3.5703657685252077
2026-10-25 17:27:00,1225,0.24539017037088973,1.5173391555325821,489075,97.97077352991256,3.577834576701555,3.5703657685252077
2026-10-25 17:28:00,1225,0.24539017037088973,1.5173391555325821,489164,97.9886018769844,3.5777942327026135,3.5703657685252077
2026-10-25 17:29:00,1225,0.24539017037088973,1.5173391555325821,489265,98.00883404613336,3.5779928316006293,3.5703657685252077
2026-10-25 17:30:00,1225,0.24539017037088973,1.5173391555325821,489345,98.02485952664738,3.577981937873065,3.5703657685252077
2026-10-25 17:31:00,1225,0.24539017037088973,1.5173391555325821,489401,98.03607736300718,3.5780193729543885,3.5703657685252077
2026-10-25 17:32:00,1225,0.24539017037088973,1.5173391555325821,489471,98.05009965845694,3.578104900192991,3.5703657685252077
2026-10-25 17:33:00,1225,0.24539017037088973,1.5173391555325821,489526,98.06111717631033,3.5780550000223066,3.5703657685252077
2026-10-25 17:34:00,1225,0.24539017037088973,1.5173391555325821,489567,98.06933023507376,3.5779963529618986,3.5703657685252077
2026-10-25 17:35:00,1225,0.24539017037088973,1.5173391555325821,489641,98.08415380454923,3.5778234123632124,3.5703657685252077
2026-10-25 17:36:00,1225,0.24539017037088973,1.5173391555325821,489673,98.09056399675484,3.577769240376538,3.5703657685252077
2026-10-25 17:37:00,1225,0.24539017037088973,1.5173391555325821,489724,98.10078024058252,3.577577222881523,3.5703657685252077
2026-10-25 17:38:00,1225,0.24539017037088973,1.5173391555325821,489757,98.10739075129456,3.577620681709437,3.5703657685252077
2026-10-25 17:39:00,1225,0.24539017037088973,1.5173391555325821,489787,98.11340030648732,3.577607685011275,3.5703657685252077
2026-10-25 17:40:00,1225,0.24539017037088973,1.5173391555325821,489818,98.1196101801865,3.577683589633218,3.5703657685252077
2026-10-25 17:41:00,1225,0.24539017037088973,1.5173391555325821,489851,98.12622069089853,3.577654215456705,3.5703657685252077
2026-10-25 17:42:00,1225,0.24539017037088973,1.5173391555325821,489873,98.13062769803989,3.577728436342098,3.5703657685252077
2026-10-25 17:43:00,1225,0.24539017037088973,1.5173391555325821,489898,98.13563566070052,3.5777448441668858,3.5703657685252077
2026-10-25 17:44:00,1225,0.24539017037088973,1.5173391555325821,489916,98.13924139381616,3.577684073070442,3.5703657685252077
2026-10-25 17:45:00,1225,0.24539017037088973,1.5173391555325821,489945,98.1450506305025,3.577598616477773,3.5703657685252077
2026-10-25 17:46:00,1225,0.24539017037088973,1.5173391555325821,489965,98.149057000631,3.577487441713978,3.5703657685252077
2026-10-25 17:47:00,1225,0.24539017037088973,1.5173391555325821,489978,98.15166114121453,3.5774777380338074,3.5703657685252077
2026-10-25 17:48:00,1225,0.24539017037088973,1.5173391555325821,489992,98.15446560030449,3.577449418789569,3.5703657685252077
2026-10-25 17:49:00,1225,0.24539017037088973,1.5173391555325821,490013,98.15867228893941,3.577439297960905,3.5703657685252077
2026-10-25 17:50:00,1225,0.24539017037088973,1.5173391555325821,490053,98.16668502919642,3.577328674224356,3.5703657685252077
2026-10-25 17:51:00,1225,0.24539017037088973,1.5173391555325821,490084,98.1728949028956,3.577263351102844,3.5703657685252077
2026-10-25 17:52:00,1225,0.24539017037088973,1.5173391555325821,490112,98.17850382107551,3.577264334197383,3.5703657685252077
2026-10-25 17:53:00,1225,0.24539017037088973,1.5173391555325821,490144,98.18491401328112,3.5772922851784017,3.5703657685252077
2026-10-25 17:54:00,1225,0.24539017037088973,1.5173391555325821,490166,98.18932102042247,3.5772351870686947,3.5703657685252077
2026-10-25 17:55:00,1225,0.24539017037088973,1.5173391555325821,490195,98.1951302571088,3.5771578497603818,3.5703657685252077
2026-10-25 17:56:00,1225,0.24539017037088973,1.5173391555325821,490216,98.19933694574374,3.577108810692309,3.5703657685252077
2026-10-25 17:57:00,1225,0.24539017037088973,1.5173391555325821,490234,98.20294267885939,3.577091938673549,3.5703657685252077
2026-10-25 17:58:00,1225,0.24539017037088973,1.5173391555325821,490265,98.20915255255856,3.577153450108961,3.5703657685252077
2026-10-25 17:59:00,1225,0.24539017037088973,1.5173391555325821,490295,98.21516210775133,3.5771455692684695,3.5703657685252077
2026-10-25 18:00:00,1225,0.24539017037088973,1.5173391555325821,490332,98.22257389248905,3.577091707821678,3.5703657685252077
2026-10-25 18:01:00,1225,0.24539017037088973,1.5173391555325821,490363,98.22878376618824,3.5771270258324828,3.5703657685252077
2026-10-25 18:02:00,1225,0.24539017037088973,1.5173391555325821,490385,98.2331907733296,3.5771680281448726,3.5703657685252077
2026-10-25 18:03:00,1225,0.24539017037088973,1.5173391555325821,490406,98.23739746196452,3.57720610651886,3.5703657685252077
2026-10-25 18:04:00,1225,0.24539017037088973,1.5173391555325821,490426,98.24140383209303,3.577195465316385,3.5703657685252077
2026-10-25 18:05:00,1225,0.24539017037088973,1.5173391555325821,490450,98.24621147624724,3.5772205174597005,3.5703657685252077
2026-10-25 18:06:00,1225,0.24539017037088973,1.5173391555325821,490480,98.25222103143999,3.577209991922814,3.5703657685252077
2026-10-25 18:07:00,1225,0.24539017037088973,1.5173391555325821,490501,98.25642772007492,3.577276825924436,3.5703657685252077
2026-10-25 18:08:00,1225,0.24539017037088973,1.5173391555325821,490522,98.26063440870985,3.5773279920927603,3.5703657685252077
2026-10-25 18:09:00,1225,0.24539017037088973,1.5173391555325821,490542,98.26464077883836,3.577326017599969,3.5703657685252077
2026-10-25 18:10:00,1225,0.24539017037088973,1.5173391555325821,490568,98.26984906000541,3.5773233590023823,3.5703657685252077
2026-10-25 18:11:00,1225,0.24539017037088973,1.5173391555325821,490590,98.27425606714677,3.5773045418194593,3.5703657685252077
2026-10-25 18:12:00,1225,0.24539017037088973,1.5173391555325821,490612,98.27866307428812,3.577159828857468,3.5703657685252077
2026-10-25 18:13:00,1225,0.24539017037088973,1.5173391555325821,490629,98.28206848889735,3.577184291046076,3.5703657685252077
2026-10-25 18:14:00,1225,0.24539017037088973,1.5173391555325821,490643,98.2848729479873,3.5771949749933807,3.5703657685252077
2026-10-25 18:15:00,1225,0.24539017037088973,1.5173391555325821,490662,98.28867899960937,3.5771530451251143,3.5703657685252077
2026-10-25 18:16:00,1225,0.24539017037088973,1.5173391555325821,490683,98.29288568824431,3.577142209304407,3.5703657685252077
2026-10-25 18:17:00,1225,0.24539017037088973,1.5173391555325821,490704,98.29709237687923,3.5771680450998877,3.5703657685252077
2026-10-25 18:18:00,1225,0.24539017037088973,1.5173391555325821,490722,98.3006981099949,3.5771540001802826,3.5703657685252077
2026-10-25 18:19:00,1225,0.24539017037088973,1.5173391555325821,490747,98.30570607265552,3.5771889867031614,3.5703657685252077
2026-10-25 18:20:00,1225,0.24539017037088973,1.5173391555325821,490762,98.3087108502519,3.577227272798722,3.5703657685252077
2026-10-25 18:21:00,1225,0.24539017037088973,1.5173391555325821,490780,98.31231658336756,3.5771619232808582,3.5703657685252077
2026-10-25 18:22:00,1225,0.24539017037088973,1.5173391555325821,490805,98.31732454602819,3.577122125484866,3.5703657685252077
2026-10-25 18:23:00,1225,0.24539017037088973,1.5173391555325821,490820,98.32032932362456,3.5771123900691926,3.5703657685252077
2026-10-25 18:24:00,1225,0.24539017037088973,1.5173391555325821,490831,98.32253282719525,3.577080415190892,3.5703657685252077
2026-10-25 18:25:00,1225,0.24539017037088973,1.5173391555325821,490841,98.32453601225949,3.5770867080916258,3.5703657685252077
2026-10-25 18:26:00,1225,0.24539017037088973,1.5173391555325821,490850,98.32633887881732,3.5770760219416387,3.5703657685252077
2026-10-25 18:27:00,1225,0.24539017037088973,1.5173391555325821,490862,98.32874270089442,3.5770785741012334,3.5703657685252077
2026-10-25 18:28:00,1225,0.24539017037088973,1.5173391555325821,490886,98.33355034504862,3.577033832140497,3.5703657685252077
2026-10-25 18:29:00,1225,0.24539017037088973,1.5173391555325821,490896,98.33555353011288,3.5770394658085403,3.5703657685252077
2026-10-25 18:30:00,1225,0.24539017037088973,1.5173391555325821,490905,98.3373563966707,3.5769569878083995,3.5703657685252077
2026-10-25 18:31:00,1225,0.24539017037088973,1.5173391555325821,490915,98.33935958173495,3.5769967315316453,3.5703657685252077
2026-10-25 18:32:00,1225,0.24539017037088973,1.5173391555325821,490923,98.34096212978636,3.576962967362185,3.5703657685252077
2026-10-25 18:33:00,1225,0.24539017037088973,1.5173391555325821,490927,98.34176340381207,3.5769708038025483,3.5703657685252077
2026-10-25 18:34:00,1225,0.24539017037088973,1.5173391555325821,490929,98.34216404082491,3.576980938299079,3.5703657685252077
2026-10-25 18:35:00,1225,0.24539017037088973,1.5173391555325821,490933,98.34296531485062,3.5769722523482095,3.5703657685252077
2026-10-25 18:36:00,1225,0.24539017037088973,1.5173391555325821,490939,98.34416722588917,3.576908666293699,3.5703657685252077
2026-10-25 18:37:00,1225,0.24539017037088973,1.5173391555325821,490941,98.34456786290201,3.5769109694063994,3.5703657685252077
2026-10-25 18:38:00,1225,0.24539017037088973,1.5173391555325821,490947,98.34576977394056,3.576863016033971,3.5703657685252077
2026-10-25 18:39:00,1225,0.24539017037088973,1.5173391555325821,490953,98.34697168497911,3.5768025141097226,3.5703657685252077
2026-10-25 18:40:00,1225,0.24539017037088973,1.5173391555325821,490959,98.34817359601767,3.576813028315007,3.5703657685252077
2026-10-25 18:41:00,1225,0.24539017037088973,1.5173391555325821,490963,98.34897487004336,3.576813030197923,3.5703657685252077
2026-10-25 18:42:00,1225,0.24539017037088973,1.5173391555325821,490972,98.3507777366012,3.576794914309067,3.5703657685252077
2026-10-25 18:43:00,1225,0.24539017037088973,1.5173391555325821,490980,98.3523802846526,3.576751611314166,3.5703657685252077
2026-10-25 18:44:00,1225,0.24539017037088973,1.5173391555325821,490983,98.35298124017187,3.5767312153987874,3.5703657685252077
2026-10-25 18:45:00,1225,0.24539017037088973,1.5173391555325821,490987,98.35378251419758,3.576700777743169,3.5703657685252077
2026-10-25 18:46:00,1225,0.24539017037088973,1.5173391555325821,490988,98.353982832704,3.5767035615380083,3.5703657685252077
2026-10-25 18:47:00,1225,0.24539017037088973,1.5173391555325821,490991,98.35458378822328,3.5767367908630554,3.5703657685252077
2026-10-25 18:48:00,1225,0.24539017037088973,1.5173391555325821,490997,98.35578569926183,3.576712763475598,3.5703657685252077
2026-10-25 18:49:00,1225,0.24539017037088973,1.5173391555325821,491002,98.35678729179395,3.57665478715401,3.5703657685252077
2026-10-25 18:50:00,1225,0.24539017037088973,1.5173391555325821,491004,98.35718792880681,3.5766688784516276,3.5703657685252077
2026-10-25 18:51:00,1225,0.24539017037088973,1.5173391555325821,491009,98.35818952133893,3.5766719810311765,3.5703657685252077
2026-10-25 18:52:00,1225,0.24539017037088973,1.5173391555325821,491012,98.3587904768582,3.5766915673669297,3.5703657685252077
2026-10-25 18:53:00,1225,0.24539017037088973,1.5173391555325821,491019,98.36019270640318,3.576728207553992,3.5703657685252077
2026-10-25 18:54:00,1225,0.24539017037088973,1.5173391555325821,491023,98.36099398042889,3.5767017266603363,3.5703657685252077
2026-10-25 18:55:00,1225,0.24539017037088973,1.5173391555325821,491031,98.36259652848028,3.5766962087922627,3.5703657685252077
2026-10-25 18:56:00,1225,0.24539017037088973,1.5173391555325821,491035,98.36339780250599,3.5766858011785807,3.5703657685252077
2026-10-25 18:57:00,1225,0.24539017037088973,1.5173391555325821,491045,98.36540098757024,3.576771878656926,3.5703657685252077
2026-10-25 18:58:00,1225,0.24539017037088973,1.5173391555325821,491059,98.36820544666018,3.5768257663135294,3.5703657685252077
2026-10-25 18:59:00,1225,0.24539017037088973,1.5173391555325821,491079,98.37221181678869,3.5768438513799072,3.5703657685252077
2026-10-25 19:00:00,1225,0.24539017037088973,1.5173391555325821,491129,98.38222774210996,3.576827430247942,3.5703657685252077
2026-10-25 19:01:00,1456,0.29166374535511463,1.9269818114807657,491287,98.41387806612514,3.576853864559748,3.5703657685252077
2026-10-25 19:02:00,1456,0.29166374535511463,1.9269818114807657,491917,98.54007872517303,3.57608183936724,3.5703657685252077
2026-10-25 19:03:00,1870,0.3745956070151541,2.280561888067134,493516,98.86038801694694,3.5755130672876723,3.5703657685252077
2026-10-25 19:04:00,1870,0.3745956070151541,2.280561888067134,494893,99.13622660029446,3.5755147530120546,3.5703657685252077
2026-10-25 19:05:00,1909,0.38240802876573754,2.329093761631462,495840,99.32592822587915,3.575434816586198,3.5703657685252077
2026-10-25 19:06:00,7560,1.5144079085746336,2.8240638916732674,496559,99.46995723199888,3.5761905030813113,3.5703657685252077
2026-10-25 19:07:00,7560,1.5144079085746336,2.8240638916732674,497027,99.56370629300588,3.5764311809928007,3.5703657685252077
2026-10-25 19:08:00,7796,1.5616830760909846,2.834960880326931,497324,99.62320088941416,3.5764053705575893,3.5703657685252077
2026-10-25 19:09:00,7894,1.5813142897206558,2.8362465138466186,497537,99.66586873128274,3.5760617549038587,3.5703657685252077
2026-10-25 19:10:00,8005,1.6035496439338548,2.8466583779823695,497669,99.69231077413087,3.5757901284772187,3.5703657685252077
2026-10-25 19:11:00,8115,1.6255846796406286,2.832133288967942,497724,99.70332829198425,3.5756568407339984,3.5703657685252077
2026-10-25 19:12:00,8224,1.6474193968409772,2.8281217328950614,497771,99.71274326178624,3.575807439011802,3.5703657685252077
2026-10-25 19:13:00,8331,1.6688534770284753,2.820986788345481,497803,99.71915345399185,3.5757498856922476,3.5703657685252077
2026-10-25 19:14:00,8453,1.6932923348123516,2.811471185766523,497829,99.72436173515891,3.575708660256005,3.5703657685252077
2026-10-25 19:15:00,8749,1.7525866127142156,2.7908735026951126,497835,99.72556364619746,3.5757030453163585,3.5703657685252077
2026-10-25 19:16:00,9072,1.8172894902895604,2.770238741676856,497842,99.72696587574244,3.5756917215705286,3.5703657685252077
2026-10-25 19:17:00,9675,1.9380815496639656,2.7818640500355096,497848,99.72816778678099,3.575689922539005,3.5703657685252077
2026-10-25 19:18:00,10209,2.045051632095031,2.821437518767933,497857,99.72997065333881,3.575704318481576,3.5703657685252077
2026-10-25 19:19:00,10703,2.144008974269088,2.8495164459479527,497861,99.73077192736451,3.575715567770321,3.5703657685252077
2026-10-25 19:20:00,11198,2.24316663494957,2.8800123164917757,497862,99.73097224587093,3.5757158098348896,3.5703657685252077
2026-10-25 19:21:00,12092,2.422251379693713,2.896458302288485,497866,99.73177351989663,3.5757063498314645,3.5703657685252077
2026-10-25 19:22:00,13307,2.6656383650003503,2.973449943941331,497867,99.73197383840306,3.5757055059590925,3.5703657685252077
2026-10-25 19:23:00,14546,2.913832994461193,3.0056184166864286,497867,99.73197383840306,3.5757055059590925,3.5703657685252077
2026-10-25 19:24:00,14546,2.913832994461193,3.0056184166864286,497867,99.73197383840306,3.5757055059590925,3.5703657685252077
2026-10-25 19:25:00,16733,3.3519295680131407,3.1044310803659325,497868,99.73217415690948,3.5756904118826816,3.5703657685252077
2026-10-25 19:26:00,18050,3.6157490409751505,3.0882427555687597,497868,99.73217415690948,3.5756904118826816,3.5703657685252077
2026-10-25 19:27:00,19851,3.9765226710469648,3.134819412740275,497869,99.73237447541591,3.5756921560957666,3.5703657685252077
2026-10-25 19:28:00,21181,4.242946284592502,3.1680733289549012,497870,99.73257479392234,3.575692460044322,3.5703657685252077
2026-10-25 19:29:00,23945,4.7966266363517995,3.2167672091222066,497870,99.73257479392234,3.575692460044322,3.5703657685252077
2026-10-25 19:30:00,23945,4.7966266363517995,3.2167672091222066,497870,99.73257479392234,3.575692460044322,3.5703657685252077
2026-10-25 19:31:00,26980,5.40459330335233,3.241635679279531,497870,99.73257479392234,3.575692460044322,3.5703657685252077
2026-10-25 19:32:00,28609,5.730912150319007,3.238579198198166,497870,99.73257479392234,3.575692460044322,3.5703657685252077
2026-10-25 19:33:00,33097,6.629941607155377,3.2771466218789236,497872,99.73297543093518,3.57571150121192,3.5703657685252077
2026-10-25 19:34:00,35664,7.144159213148907,3.3063718981472645,497872,99.73297543093518,3.57571150121192,3.5703657685252077
2026-10-25 19:35:00,38281,7.668392744463698,3.350060279858913,497874,99.73337606794804,3.575696971500153,3.5703657685252077
2026-10-25 19:36:00,40536,8.12011097645256,3.386980970330322,497874,99.73337606794804,3.575696971500153,3.5703657685252077
2026-10-25 19:37:00,44350,8.884125759958334,3.3915013259900206,497876,99.73377670496089,3.575700171489382,3.5703657685252077
2026-10-25 19:38:00,47054,9.425787001332118,3.441210865169242,497877,99.73397702346732,3.5757125804233514,3.5703657685252077
2026-10-25 19:39:00,49874,9.990685189451227,3.5193130331765854,497877,99.73397702346732,3.5757125804233514,3.5703657685252077
2026-10-25 19:40:00,51922,10.40093749061007,3.533245521846795,497877,99.73397702346732,3.5757125804233514,3.5703657685252077
2026-10-25 19:41:00,54263,10.8698831141515,3.549166035148832,497877,99.73397702346732,3.5757125804233514,3.5703657685252077
2026-10-25 19:42:00,58225,11.663545036608207,3.558172025532924,497878,99.73417734197373,3.575731704585605,3.5703657685252077
2026-10-25 19:43:00,61071,12.233651505894372,3.5555470907829623,497878,99.73417734197373,3.575731704585605,3.5703657685252077
2026-10-25 19:44:00,63249,12.669945212888493,3.574892691562259,497880,99.7345779789866,3.5757524591681467,3.5703657685252077
2026-10-25 19:45:00,65733,13.167536382848729,3.594394103688514,497881,99.73477829749301,3.575759678007673,3.5703657685252077
2026-10-25 19:46:00,66646,13.350427179214952,3.5933546936146588,497884,99.73537925301228,3.5757736185606737,3.5703657685252077
2026-10-25 19:47:00,71338,14.290321611362065,3.611623932544661,497884,99.73537925301228,3.5757736185606737,3.5703657685252077
2026-10-25 19:48:00,74024,14.828377119620196,3.6145274231938807,497885,99.73557957151871,3.5757942490482586,3.5703657685252077
2026-10-25 19:49:00,76803,15.385062248975872,3.6170896690169707,497885,99.73557957151871,3.5757942490482586,3.5703657685252077
2026-10-25 19:50:00,76803,15.385062248975872,3.6170896690169707,497885,99.73557957151871,3.5757942490482586,3.5703657685252077
2026-10-25 19:51:00,76803,15.385062248975872,3.6170896690169707,497885,99.73557957151871,3.5757942490482586,3.5703657685252077
2026-10-25 19:52:00,76803,15.385062248975872,3.6170896690169707,497885,99.73557957151871,3.5757942490482586,3.5703657685252077
2026-10-25 19:53:00,81816,16.38925892168548,3.6391032962591163,497886,99.73577989002514,3.5757806965268424,3.5703657685252077
2026-10-25 19:54:00,84565,16.939934495848398,3.6435972947785,497886,99.73577989002514,3.5757806965268424,3.5703657685252077
2026-10-25 19:55:00,85871,17.20155046523973,3.652945603858382,497886,99.73577989002514,3.5757806965268424,3.5703657685252077
2026-10-25 19:56:00,91726,18.374415320359372,3.6364302501961765,497886,99.73577989002514,3.5757806965268424,3.5703657685252077
2026-10-25 19:57:00,95851,19.200729159363387,3.6386464813276342,497886,99.73577989002514,3.5757806965268424,3.5703657685252077
2026-10-25 19:58:00,100108,20.053485041215534,3.6516085165901435,497886,99.73577989002514,3.5757806965268424,3.5703657685252077
2026-10-25 19:59:00,103678,20.768622109153554,3.6625712287887913,497887,99.73598020853157,3.575790679454305,3.5703657685252077
2026-10-25 20:00:00,107702,21.574703779008622,3.652987027417387,497887,99.73598020853157,3.575790679454305,3.5703657685252077
2026-10-25 20:01:00,111347,22.304864734928536,3.6734366014048225,497887,99.73598020853157,3.575790679454305,3.5703657685252077
2026-10-25 20:02:00,116164,23.269798980378802,3.668178978059222,497887,99.73598020853157,3.575790679454305,3.5703657685252077
2026-10-25 20:03:00,121847,24.408209052393307,3.6694992367863444,497888,99.73618052703799,3.575807918665941,3.5703657685252077
2026-10-25 20:04:00,125763,25.192656323554452,3.6927563172459488,497888,99.73618052703799,3.575807918665941,3.5703657685252077
2026-10-25 20:05:00,131326,26.307028174797928,3.72894516517861,497888,99.73618052703799,3.575807918665941,3.5703657685252077
2026-10-25 20:06:00,136273,27.298003826083473,3.7434828292651767,497888,99.73618052703799,3.575807918665941,3.5703657685252077
2026-10-25 20:07:00,140899,28.22467723680652,3.7588024956449972,497888,99.73618052703799,3.575807918665941,3.5703657685252077
2026-10-25 20:08:00,145595,29.16537294297934,3.763557848839616,497889,99.73638084554442,3.575795223172973,3.5703657685252077
2026-10-25 20:09:00,147888,29.62470327821236,3.7659350595633745,497889,99.73638084554442,3.575795223172973,3.5703657685252077
2026-10-25 20:10:00,153852,30.819402850532345,3.7570294628631595,497890,99.73658116405085,3.5758022210711005,3.5703657685252077
2026-10-25 20:11:00,158757,31.80196512454803,3.7550935279247133,497890,99.73658116405085,3.5758022210711005,3.5703657685252077
2026-10-25 20:12:00,163999,32.85203473522901,3.7582433700178663,497890,99.73658116405085,3.5758022210711005,3.5703657685252077
2026-10-25 20:13:00,170102,34.074578579942106,3.752815138997745,497891,99.73678148255726,3.5757915666634776,3.5703657685252077
2026-10-25 20:14:00,175159,35.08758926693442,3.758108989063169,497892,99.73698180106369,3.575778998548418,3.5703657685252077
2026-10-25 20:15:00,180842,36.22599933894893,3.7459225691145015,497892,99.73698180106369,3.575778998548418,3.5703657685252077
2026-10-25 20:16:00,186697,37.39886419406857,3.7374254373299998,497892,99.73698180106369,3.575778998548418,3.5703657685252077
2026-10-25 20:17:00,192318,38.524854518684705,3.7512349235821363,497892,99.73698180106369,3.575778998548418,3.5703657685252077
2026-10-25 20:18:00,197642,39.59135024689256,3.751255379274143,497892,99.73698180106369,3.575778998548418,3.5703657685252077
2026-10-25 20:19:00,200864,40.236776474594606,3.7575176838713364,497893,99.73718211957012,3.575793015979478,3.5703657685252077
2026-10-25 20:20:00,207588,41.58371811179776,3.759226692420392,497893,99.73718211957012,3.575793015979478,3.5703657685252077
2026-10-25 20:21:00,213855,42.83911419156459,3.7360467276661202,497893,99.73718211957012,3.575793015979478,3.5703657685252077
2026-10-25 20:22:00,219021,43.873959595757256,3.7213812001306135,497893,99.73718211957012,3.575793015979478,3.5703657685252077
2026-10-25 20:23:00,224267,44.92483048046394,3.716832230472056,497894,99.73738243807654,3.5757941975949947,3.5703657685252077
2026-10-25 20:24:00,229828,46.03880169469456,3.7163192518374633,497894,99.73738243807654,3.5757941975949947,3.5703657685252077
2026-10-25 20:25:00,235836,47.242315281297266,3.711258522143668,497894,99.73738243807654,3.5757941975949947,3.5703657685252077
2026-10-25 20:26:00,237754,47.62652617662083,3.7125774645412113,497894,99.73738243807654,3.5757941975949947,3.5703657685252077
2026-10-25 20:27:00,244469,48.971664947266156,3.705746192502457,497894,99.73738243807654,3.5757941975949947,3.5703657685252077
2026-10-25 20:28:00,250244,50.12850432187177,3.7002487521601957,497894,99.73738243807654,3.5757941975949947,3.5703657685252077
2026-10-25 20:29:00,256350,51.35164912210415,3.7003188887162253,497894,99.73738243807654,3.5757941975949947,3.5703657685252077
2026-10-25 20:30:00,261897,52.46281587724482,3.7060349688645466,497894,99.73738243807654,3.5757941975949947,3.5703657685252077
2026-10-25 20:31:00,269215,53.92874670726455,3.704847479746043,497894,99.73738243807654,3.5757941975949947,3.5703657685252077
2026-10-25 20:32:00,274510,54.98943319878607,3.7098151986511008,497894,99.73738243807654,3.5757941975949947,3.5703657685252077
2026-10-25 20:33:00,280606,56.21057481395419,3.7095888160280532,497894,99.73738243807654,3.5757941975949947,3.5703657685252077
2026-10-25 20:34:00,287802,57.65206678619004,3.705144447142361,497894,99.73738243807654,3.5757941975949947,3.5703657685252077
2026-10-25 20:35:00,292684,58.63002173455795,3.7005818378226474,497894,99.73738243807654,3.5757941975949947,3.5703657685252077
2026-10-25 20:36:00,298392,59.77343976923308,3.7047325892009653,497894,99.73738243807654,3.5757941975949947,3.5703657685252077
2026-10-25 20:37:00,303795,60.85576065944852,3.6954994219428716,497894,99.73738243807654,3.5757941975949947,3.5703657685252077
2026-10-25 20:38:00,309707,62.040043669434404,3.697174973404782,497894,99.73738243807654,3.5757941975949947,3.5703657685252077
2026-10-25 20:39:00,316403,63.381376388457646,3.684994977908196,497894,99.73738243807654,3.5757941975949947,3.5703657685252077
2026-10-25 20:40:00,320366,64.17523862942078,3.6838592648152035,497894,99.73738243807654,3.5757941975949947,3.5703657685252077
2026-10-25 20:41:00,326366,65.37714966797208,3.678146766219248,497894,99.73738243807654,3.5757941975949947,3.5703657685252077
2026-10-25 20:42:00,329201,65.94505263368757,3.6744421063336974,497894,99.73738243807654,3.5757941975949947,3.5703657685252077
2026-10-25 20:43:00,336437,67.39455734618042,3.6608786891753287,497894,99.73738243807654,3.5757941975949947,3.5703657685252077
2026-10-25 20:44:00,343484,68.80620186095892,3.6536346491452987,497894,99.73738243807654,3.5757941975949947,3.5703657685252077
2026-10-25 20:45:00,349076,69.92638294888873,3.6517690902207134,497894,99.73738243807654,3.5757941975949947,3.5703657685252077
2026-10-25 20:46:00,355649,71.24307649162168,3.649713208941807,497894,99.73738243807654,3.5757941975949947,3.5703657685252077
2026-10-25 20:47:00,361262,72.36746426818641,3.6463507613834656,497895,99.73758275658297,3.575789014961317,3.5703657685252077
2026-10-25 20:48:00,366000,73.31657335162909,3.648964815656064,497895,99.73758275658297,3.575789014961317,3.5703657685252077
2026-10-25 20:49:00,366000,73.31657335162909,3.648964815656064,497896,99.7377830750894,3.575775678577875,3.5703657685252077
2026-10-25 20:50:00,378755,75.87163590108273,3.650090803182615,497896,99.7377830750894,3.575775678577875,3.5703657685252077
2026-10-25 20:51:00,384311,76.98460552278122,3.6561156188957833,497896,99.7377830750894,3.575775678577875,3.5703657685252077
2026-10-25 20:52:00,389821,78.08836049318417,3.6544356862427074,497896,99.7377830750894,3.575775678577875,3.5703657685252077
2026-10-25 20:53:00,389821,78.08836049318417,3.6544356862427074,497896,99.7377830750894,3.575775678577875,3.5703657685252077
2026-10-25 20:54:00,397409,79.6083773199387,3.651487663572772,497896,99.7377830750894,3.575775678577875,3.5703657685252077
2026-10-25 20:55:00,408585,81.84713694774692,3.646410517857168,497896,99.7377830750894,3.575775678577875,3.5703657685252077
2026-10-25 20:56:00,408585,81.84713694774692,3.646410517857168,497896,99.7377830750894,3.575775678577875,3.5703657685252077
2026-10-25 20:57:00,417813,83.69567612503882,3.64030719345374,497896,99.7377830750894,3.575775678577875,3.5703657685252077
2026-10-25 20:58:00,423024,84.73953586202062,3.6369873296181243,497896,99.7377830750894,3.575775678577875,3.5703657685252077
2026-10-25 20:59:00,425575,85.25054837191134,3.636545641343125,497896,99.7377830750894,3.575775678577875,3.5703657685252077
2026-10-25 21:00:00,434245,86.98730982261796,3.629732608482228,497896,99.7377830750894,3.575775678577875,3.5703657685252077
2026-10-25 21:01:00,440964,88.33324986728898,3.6205357751588174,497896,99.7377830750894,3.575775678577875,3.5703657685252077
2026-10-25 21:02:00,445896,89.32122074097815,3.614087932545429,497896,99.7377830750894,3.575775678577875,3.5703657685252077
2026-10-25 21:03:00,451080,90.35967187828648,3.609472533204161,497896,99.7377830750894,3.575775678577875,3.5703657685252077
2026-10-25 21:04:00,456826,91.51070201620577,3.609065706410064,497896,99.7377830750894,3.575775678577875,3.5703657685252077
2026-10-25 21:05:00,459036,91.9534059154055,3.6081321996763727,497896,99.7377830750894,3.575775678577875,3.5703657685252077
2026-10-25 21:06:00,462973,92.74205987520158,3.604168723088308,497896,99.7377830750894,3.575775678577875,3.5703657685252077
2026-10-25 21:07:00,470745,94.29893530713835,3.5978782413757626,497896,99.7377830750894,3.575775678577875,3.5703657685252077
2026-10-25 21:08:00,475917,95.33498262236957,3.589849832756964,497896,99.7377830750894,3.575775678577875,3.5703657685252077
2026-10-25 21:09:00,478712,95.89487284782804,3.5929623502793495,497896,99.7377830750894,3.575775678577875,3.5703657685252077
2026-10-25 21:10:00,487692,97.69373303552649,3.5849267638660587,497896,99.7377830750894,3.575775678577875,3.5703657685252077
2026-10-25 21:11:00,493055,98.76804118548492,3.576144093568967,497896,99.7377830750894,3.575775678577875,3.5703657685252077
2026-10-25 21:12:00,497582,99.67488306407188,3.57434280308333,497896,99.7377830750894,3.575775678577875,3.5703657685252077
2026-10-25 21:13:00,498015,99.761620977354,3.5737928657346485,497896,99.7377830750894,3.575775678577875,3.5703657685252077
2026-10-25 21:14:00,498055,99.769633717611,3.5739747023640023,497896,99.7377830750894,3.575775678577875,3.5703657685252077
2026-10-25 21:15:00,498098,99.77824741338729,3.5734833942618893,497896,99.7377830750894,3.575775678577875,3.5703657685252077
2026-10-25 21:16:00,498112,99.78105187247724,3.5733737525346143,497896,99.7377830750894,3.575775678577875,3.5703657685252077
2026-10-25 21:17:00,498157,99.79006620526637,3.573306015474964,497896,99.7377830750894,3.575775678577875,3.5703657685252077
2026-10-25 21:18:00,498199,99.79847958253623,3.5733028715365434,497896,99.7377830750894,3.575775678577875,3.5703657685252077
2026-10-25 21:19:00,498230,99.80468945623541,3.572822533007014,497896,99.7377830750894,3.575775678577875,3.5703657685252077
2026-10-25 21:20:00,498264,99.81150028545387,3.572775603732503,497896,99.7377830750894,3.575775678577875,3.5703657685252077
2026-10-25 21:21:00,498366,99.83193277310924,3.5726634240520028,497896,99.7377830750894,3.575775678577875,3.5703657685252077
2026-10-25 21:22:00,498386,99.83593914323775,3.572680364169001,497896,99.7377830750894,3.575775678577875,3.5703657685252077
2026-10-25 21:23:00,498424,99.84355124648191,3.5727357045581165,497896,99.7377830750894,3.575775678577875,3.5703657685252077
2026-10-25 21:24:00,498458,99.85036207570036,3.5724918020245022,497896,99.7377830750894,3.575775678577875,3.5703657685252077
2026-10-25 21:25:00,498518,99.86238118608587,3.5724413731466287,497896,99.7377830750894,3.575775678577875,3.5703657685252077
2026-10-25 21:26:00,498538,99.86638755621438,3.572501463285782,497896,99.7377830750894,3.575775678577875,3.5703657685252077
2026-10-25 21:27:00,498590,99.87680411854849,3.572451476992744,497896,99.7377830750894,3.575775678577875,3.5703657685252077
2026-10-25 21:28:00,498599,99.87860698510632,3.572371865507673,497896,99.7377830750894,3.575775678577875,3.5703657685252077
2026-10-25 21:29:00,498612,99.88121112568984,3.572333286805307,497896,99.7377830750894,3.575775678577875,3.5703657685252077
2026-10-25 21:30:00,498634,99.8856181328312,3.5721553999948696,497896,99.7377830750894,3.575775678577875,3.5703657685252077
2026-10-25 21:31:00,498666,99.8920283250368,3.5721382977675686,497896,99.7377830750894,3.575775678577875,3.5703657685252077
2026-10-25 21:32:00,498692,99.89723660620386,3.5720370342285923,497896,99.7377830750894,3.575775678577875,3.5703657685252077
2026-10-25 21:33:00,498703,99.89944010977455,3.5720778214039406,497896,99.7377830750894,3.575775678577875,3.5703657685252077
2026-10-25 21:34:00,498706,99.90004106529382,3.5720660616533895,497896,99.7377830750894,3.575775678577875,3.5703657685252077
2026-10-25 21:35:00,498739,99.90665157600584,3.5720545743908705,497896,99.7377830750894,3.575775678577875,3.5703657685252077
2026-10-25 21:36:00,498739,99.90665157600584,3.5720545743908705,497896,99.7377830750894,3.575775678577875,3.5703657685252077
2026-10-25 21:37:00,498747,99.90825412405725,3.5720247681829687,497896,99.7377830750894,3.575775678577875,3.5703657685252077
2026-10-25 21:38:00,498748,99.90845444256368,3.572027576935022,497896,99.7377830750894,3.575775678577875,3.5703657685252077
2026-10-25 21:39:00,498753,99.9094560350958,3.572013427182985,497896,99.7377830750894,3.575775678577875,3.5703657685252077
2026-10-25 21:40:00,498758,99.91045762762793,3.5720264101306576,497896,99.7377830750894,3.575775678577875,3.5703657685252077
2026-10-25 21:41:00,498802,99.91927164191064,3.5720972777150584,497896,99.7377830750894,3.575775678577875,3.5703657685252077
2026-10-25 21:42:00,498824,99.923678649052,3.571993227671233,497896,99.7377830750894,3.575775678577875,3.5703657685252077
2026-10-25 21:43:00,498845,99.92788533768692,3.5718108785151914,497896,99.7377830750894,3.575775678577875,3.5703657685252077
2026-10-25 21:44:00,498862,99.93129075229615,3.571768778093465,497896,99.7377830750894,3.575775678577875,3.5703657685252077
2026-10-25 21:45:00,498898,99.93850221852746,3.5717121943291463,497896,99.7377830750894,3.575775678577875,3.5703657685252077
2026-10-25 21:46:00,498923,99.94351018118809,3.571619465779352,497896,99.7377830750894,3.575775678577875,3.5703657685252077
2026-10-25 21:47:00,498938,99.94651495878446,3.571616735890104,497896,99.7377830750894,3.575775678577875,3.5703657685252077
2026-10-25 21:48:00,498975,99.9539267435222,3.5714566436201967,497896,99.7377830750894,3.575775678577875,3.5703657685252077
2026-10-25 21:49:00,498977,99.95432738053505,3.571441168775147,497896,99.7377830750894,3.575775678577875,3.5703657685252077
2026-10-25 21:50:00,498988,99.95653088410573,3.571360323097017,497896,99.7377830750894,3.575775678577875,3.5703657685252077
2026-10-25 21:51:00,498998,99.95853406916999,3.5713000235214842,497896,99.7377830750894,3.575775678577875,3.5703657685252077
2026-10-25 21:52:00,499009,99.96073757274065,3.571211745063141,497896,99.7377830750894,3.575775678577875,3.5703657685252077
2026-10-25 21:53:00,499035,99.96594585390771,3.571300050010562,497896,99.7377830750894,3.575775678577875,3.5703657685252077
2026-10-25 21:54:00,499040,99.96694744643985,3.571344420157918,497896,99.7377830750894,3.575775678577875,3.5703657685252077
2026-10-25 21:55:00,499040,99.96694744643985,3.571344420157918,497896,99.7377830750894,3.575775678577875,3.5703657685252077
2026-10-25 21:56:00,499059,99.97075349806192,3.571416346354006,497896,99.7377830750894,3.575775678577875,3.5703657685252077
2026-10-25 21:57:00,499059,99.97075349806192,3.571416346354006,497896,99.7377830750894,3.575775678577875,3.5703657685252077
2026-10-25 21:58:00,499101,99.97916687533177,3.571189524290541,497896,99.7377830750894,3.575775678577875,3.5703657685252077
2026-10-25 21:59:00,499102,99.9793671938382,3.571190014181269,497896,99.7377830750894,3.575775678577875,3.5703657685252077
2026-10-25 22:00:00,499108,99.98056910487675,3.5711120947647723,497896,99.7377830750894,3.575775678577875,3.5703657685252077
2026-10-25 22:01:00,499129,99.98477579351169,3.5708220942231472,497896,99.7377830750894,3.575775678577875,3.5703657685252077
2026-10-25 22:02:00,499133,99.98557706753738,3.5707806398237674,497896,99.7377830750894,3.575775678577875,3.5703657685252077
2026-10-25 22:03:00,499141,99.98717961558879,3.5707440560314163,497896,99.7377830750894,3.575775678577875,3.5703657685252077
2026-10-25 22:04:00,499143,99.98758025260163,3.5707332554456572,497896,99.7377830750894,3.575775678577875,3.5703657685252077
2026-10-25 22:05:00,499143,99.98758025260163,3.5707332554456572,497896,99.7377830750894,3.575775678577875,3.5703657685252077
2026-10-25 22:06:00,499144,99.98778057110806,3.5707287053284187,497896,99.7377830750894,3.575775678577875,3.5703657685252077
2026-10-25 22:07:00,499148,99.98858184513377,3.570739641393472,497896,99.7377830750894,3.575775678577875,3.5703657685252077
2026-10-25 22:08:00,499148,99.98858184513377,3.570739641393472,497896,99.7377830750894,3.575775678577875,3.5703657685252077
2026-10-25 22:09:00,499148,99.98858184513377,3.570739641393472,497896,99.7377830750894,3.575775678577875,3.5703657685252077
2026-10-25 22:10:00,499148,99.98858184513377,3.570739641393472,497896,99.7377830750894,3.575775678577875,3.5703657685252077
2026-10-25 22:11:00,499151,99.98918280065304,3.570727637084148,497896,99.7377830750894,3.575775678577875,3.5703657685252077
2026-10-25 22:12:00,499156,99.99018439318516,3.5707499644193286,497896,99.7377830750894,3.575775678577875,3.5703657685252077
2026-10-25 22:13:00,499159,99.99078534870443,3.570684411160796,497896,99.7377830750894,3.575775678577875,3.5703657685252077
2026-10-25 22:14:00,499171,99.99318917078155,3.5706359635105267,497896,99.7377830750894,3.575775678577875,3.5703657685252077
2026-10-25 22:15:00,499180,99.99499203733937,3.5705969903512713,497896,99.7377830750894,3.575775678577875,3.5703657685252077
2026-10-25 22:16:00,499192,99.99739585941647,3.570398080389503,497896,99.7377830750894,3.575775678577875,3.5703657685252077
2026-10-25 22:17:00,499198,99.99859777045502,3.5703911777074993,497896,99.7377830750894,3.575775678577875,3.5703657685252077
2026-10-25 22:18:00,499198,99.99859777045502,3.5703911777074993,497896,99.7377830750894,3.575775678577875,3.5703657685252077
2026-10-25 22:19:00,499198,99.99859777045502,3.5703911777074993,497896,99.7377830750894,3.575775678577875,3.5703657685252077
2026-10-25 22:20:00,499198,99.99859777045502,3.5703911777074993,497896,99.7377830750894,3.575775678577875,3.5703657685252077
2026-10-25 22:21:00,499198,99.99859777045502,3.5703911777074993,497896,99.7377830750894,3.575775678577875,3.5703657685252077
2026-10-25 22:22:00,499204,99.99979968149357,3.5703728889629804,497896,99.7377830750894,3.575775678577875,3.5703657685252077
2026-10-25 22:23:00,499205,100.0,3.5703657685252077,497896,99.7377830750894,3.575775678577875,3.5703657685252077
2026-10-25 22:24:00,499205,100.0,3.5703657685252077,497896,99.7377830750894,3.575775678577875,3.5703657685252077
2026-10-25 22:25:00,499205,100.0,3.5703657685252077,497896,99.7377830750894,3.575775678577875,3.5703657685252077
2026-10-25 22:26:00,499205,100.0,3.5703657685252077,497896,99.7377830750894,3.575775678577875,3.5703657685252077
2026-10-25 22:27:00,499205,100.0,3.5703657685252077,497896,99.7377830750894,3.575775678577875,3.5703657685252077
2026-10-25 22:28:00,499205,100.0,3.5703657685252077,497896,99.7377830750894,3.575775678577875,3.5703657685252077
2026-10-25 22:29:00,499205,100.0,3.5703657685252077,497896,99.7377830750894,3.575775678577875,3.5703657685252077
2026-10-25 22:30:00,499205,100.0,3.5703657685252077,497896,99.7377830750894,3.575775678577875,3.5703657685252077
2026-10-25 22:31:00,499205,100.0,3.5703657685252077,497896,99.7377830750894,3.575775678577875,3.5703657685252077
2026-10-25 22:32:00,499205,100.0,3.5703657685252077,497896,99.7377830750894,3.575775678577875,3.5703657685252077
2026-10-25 22:33:00,499205,100.0,3.5703657685252077,497896,99.7377830750894,3.575775678577875,3.5703657685252077
2026-10-25 22:34:00,499205,100.0,3.5703657685252077,497896,99.7377830750894,3.575775678577875,3.5703657685252077
2026-10-25 22:35:00,499205,100.0,3.5703657685252077,497896,99.7377830750894,3.575775678577875,3.5703657685252077
2026-10-25 22:36:00,499205,100.0,3.5703657685252077,497896,99.7377830750894,3.575775678577875,3.5703657685252077
2026-10-25 22:37:00,499205,100.0,3.5703657685252077,497896,99.7377830750894,3.575775678577875,3.5703657685252077
2026-10-25 22:38:00,499205,100.0,3.5703657685252077,497896,99.7377830750894,3.575775678577875,3.5703657685252077
2026-10-25 22:39:00,499205,100.0,3.5703657685252077,497896,99.7377830750894,3.575775678577875,3.5703657685252077
2026-10-25 22:40:00,499205,100.0,3.5703657685252077,497896,99.7377830750894,3.575775678577875,3.5703657685252077
2026-10-25 22:41:00,499205,100.0,3.5703657685252077,497896,99.7377830750894,3.575775678577875,3.5703657685252077
2026-10-25 22:42:00,499205,100.0,3.5703657685252077,497896,99.7377830750894,3.575775678577875,3.5703657685252077
2026-10-25 22:43:00,499205,100.0,3.5703657685252077,497896,99.7377830750894,3.575775678577875,3.5703657685252077
2026-10-25 22:44:00,499205,100.0,3.5703657685252077,497896,99.7377830750894,3.575775678577875,3.5703657685252077
2026-10-25 22:45:00,499205,100.0,3.5703657685252077,497896,99.7377830750894,3.575775678577875,3.5703657685252077
2026-10-25 22:46:00,499205,100.0,3.5703657685252077,497896,99.7377830750894,3.575775678577875,3.5703657685252077
2026-10-25 22:47:00,499205,100.0,3.5703657685252077,497896,99.7377830750894,3.575775678577875,3.5703657685252077
2026-10-25 22:48:00,499205,100.0,3.5703657685252077,497896,99.7377830750894,3.575775678577875,3.5703657685252077
2026-10-25 22:49:00,499205,100.0,3.5703657685252077,497896,99.7377830750894,3.575775678577875,3.5703657685252077
2026-10-25 22:50:00,499205,100.0,3.5703657685252077,497896,99.7377830750894,3.575775678577875,3.5703657685252077
2026-10-25 22:51:00,499205,100.0,3.5703657685252077,497896,99.7377830750894,3.575775678577875,3.5703657685252077
2026-10-25 22:52:00,499205,100.0,3.5703657685252077,497896,99.7377830750894,3.575775678577875,3.5703657685252077
2026-10-25 22:53:00,499205,100.0,3.5703657685252077,497896,99.7377830750894,3.575775678577875,3.5703657685252077
2026-10-25 22:54:00,499205,100.0,3.5703657685252077,497896,99.7377830750894,3.575775678577875,3.5703657685252077
2026-10-25 22:55:00,499205,100.0,3.5703657685252077,497896,99.7377830750894,3.575775678577875,3.5703657685252077
2026-10-25 22:56:00,499205,100.0,3.5703657685252077,497896,99.7377830750894,3.575775678577875,3.5703657685252077
2026-10-25 22:57:00,499205,100.0,3.5703657685252077,497896,99.7377830750894,3.575775678577875,3.5703657685252077
2026-10-25 22:58:00,499205,100.0,3.5703657685252077,497896,99.7377830750894,3.575775678577875,3.5703657685252077
2026-10-25 22:59:00,499205,100.0,3.5703657685252077,497896,99.7377830750894,3.575775678577875,3.5703657685252077
2026-10-25 23:00:00,499205,100.0,3.5703657685252077,497896,99.7377830750894,3.575775678577875,3.5703657685252077
2026-10-25 23:01:00,499205,100.0,3.5703657685252077,497896,99.7377830750894,3.575775678577875,3.5703657685252077
2026-10-25 23:02:00,499205,100.0,3.5703657685252077,497896,99.7377830750894,3.575775678577875,3.5703657685252077
2026-10-25 23:03:00,499205,100.0,3.5703657685252077,497896,99.7377830750894,3.575775678577875,3.5703657685252077
2026-10-25 23:04:00,499205,100.0,3.5703657685252077,497896,99.7377830750894,3.575775678577875,3.5703657685252077
2026-10-25 23:05:00,499205,100.0,3.5703657685252077,497897,99.73798339359581,3.575778441321331,3.5703657685252077
2026-10-25 23:06:00,499205,100.0,3.5703657685252077,497897,99.73798339359581,3.575778441321331,3.5703657685252077
2026-10-25 23:07:00,499205,100.0,3.5703657685252077,497897,99.73798339359581,3.575778441321331,3.5703657685252077
2026-10-25 23:08:00,499205,100.0,3.5703657685252077,497897,99.73798339359581,3.575778441321331,3.5703657685252077
2026-10-25 23:09:00,499205,100.0,3.5703657685252077,497897,99.73798339359581,3.575778441321331,3.5703657685252077
2026-10-25 23:10:00,499205,100.0,3.5703657685252077,497897,99.73798339359581,3.575778441321331,3.5703657685252077
2026-10-25 23:11:00,499205,100.0,3.5703657685252077,497897,99.73798339359581,3.575778441321331,3.5703657685252077
2026-10-25 23:12:00,499205,100.0,3.5703657685252077,497897,99.73798339359581,3.575778441321331,3.5703657685252077
2026-10-25 23:13:00,499205,100.0,3.5703657685252077,497897,99.73798339359581,3.575778441321331,3.5703657685252077
2026-10-25 23:14:00,499205,100.0,3.5703657685252077,497897,99.73798339359581,3.575778441321331,3.5703657685252077
2026-10-25 23:15:00,499205,100.0,3.5703657685252077,497897,99.73798339359581,3.575778441321331,3.5703657685252077
2026-10-25 23:16:00,499205,100.0,3.5703657685252077,497897,99.73798339359581,3.575778441321331,3.5703657685252077
2026-10-25 23:17:00,499205,100.0,3.5703657685252077,497897,99.73798339359581,3.575778441321331,3.5703657685252077
2026-10-25 23:18:00,499205,100.0,3.5703657685252077,497897,99.73798339359581,3.575778441321331,3.5703657685252077
2026-10-25 23:19:00,499205,100.0,3.5703657685252077,497897,99.73798339359581,3.575778441321331,3.5703657685252077
2026-10-25 23:20:00,499205,100.0,3.5703657685252077,497897,99.73798339359581,3.575778441321331,3.5703657685252077
2026-10-25 23:21:00,499205,100.0,3.5703657685252077,497897,99.73798339359581,3.575778441321331,3.5703657685252077
2026-10-25 23:22:00,499205,100.0,3.5703657685252077,497897,99.73798339359581,3.575778441321331,3.5703657685252077
2026-10-25 23:23:00,499205,100.0,3.5703657685252077,497897,99.73798339359581,3.575778441321331,3.5703657685252077
2026-10-25 23:24:00,499205,100.0,3.5703657685252077,497897,99.73798339359581,3.575778441321331,3.5703657685252077
2026-10-25 23:25:00,499205,100.0,3.5703657685252077,497897,99.73798339359581,3.575778441321331,3.5703657685252077
2026-10-25 23:26:00,499205,100.0,3.5703657685252077,497897,99.73798339359581,3.575778441321331,3.5703657685252077
2026-10-25 23:27:00,499205,100.0,3.5703657685252077,497897,99.73798339359581,3.575778441321331,3.5703657685252077
2026-10-25 23:28:00,499205,100.0,3.5703657685252077,497897,99.73798339359581,3.575778441321331,3.5703657685252077
2026-10-25 23:29:00,499205,100.0,3.5703657685252077,497897,99.73798339359581,3.575778441321331,3.5703657685252077
2026-10-25 23:30:00,499205,100.0,3.5703657685252077,497897,99.73798339359581,3.575778441321331,3.5703657685252077
2026-10-25 23:31:00,499205,100.0,3.5703657685252077,497897,99.73798339359581,3.575778441321331,3.5703657685252077
2026-10-25 23:32:00,499205,100.0,3.5703657685252077,497897,99.73798339359581,3.575778441321331,3.5703657685252077
2026-10-25 23:33:00,499205,100.0,3.5703657685252077,497897,99.73798339359581,3.575778441321331,3.5703657685252077
2026-10-25 23:34:00,499205,100.0,3.5703657685252077,497897,99.73798339359581,3.575778441321331,3.5703657685252077
2026-10-25 23:35:00,499205,100.0,3.5703657685252077,497897,99.73798339359581,3.575778441321331,3.5703657685252077
2026-10-25 23:36:00,499205,100.0,3.5703657685252077,497897,99.73798339359581,3.575778441321331,3.5703657685252077
2026-10-25 23:37:00,499205,100.0,3.5703657685252077,497897,99.73798339359581,3.575778441321331,3.5703657685252077
2026-10-25 23:38:00,499205,100.0,3.5703657685252077,497897,99.73798339359581,3.575778441321331,3.5703657685252077
2026-10-25 23:39:00,499205,100.0,3.5703657685252077,497897,99.73798339359581,3.575778441321331,3.5703657685252077
2026-10-25 23:40:00,499205,100.0,3.5703657685252077,497897,99.73798339359581,3.575778441321331,3.5703657685252077
2026-10-25 23:41:00,499205,100.0,3.5703657685252077,497897,99.73798339359581,3.575778441321331,3.5703657685252077
2026-10-25 23:42:00,499205,100.0,3.5703657685252077,497897,99.73798339359581,3.575778441321331,3.5703657685252077
2026-10-25 23:43:00,499205,100.0,3.5703657685252077,497897,99.73798339359581,3.575778441321331,3.5703657685252077
2026-10-25 23:44:00,499205,100.0,3.5703657685252077,497897,99.73798339359581,3.575778441321331,3.5703657685252077
2026-10-25 23:45:00,499205,100.0,3.5703657685252077,497897,99.73798339359581,3.575778441321331,3.5703657685252077
2026-10-25 23:46:00,499205,100.0,3.5703657685252077,497897,99.73798339359581,3.575778441321331,3.5703657685252077
2026-10-25 23:47:00,499205,100.0,3.5703657685252077,497897,99.73798339359581,3.575778441321331,3.5703657685252077
2026-10-25 23:48:00,499205,100.0,3.5703657685252077,497897,99.73798339359581,3.575778441321331,3.5703657685252077
2026-10-25 23:49:00,499205,100.0,3.5703657685252077,497897,99.73798339359581,3.575778441321331,3.5703657685252077
2026-10-25 23:50:00,499205,100.0,3.5703657685252077,497897,99.73798339359581,3.575778441321331,3.5703657685252077
2026-10-25 23:51:00,499205,100.0,3.5703657685252077,497897,99.73798339359581,3.575778441321331,3.5703657685252077
2026-10-25 23:52:00,499205,100.0,3.5703657685252077,497897,99.73798339359581,3.575778441321331,3.5703657685252077
2026-10-25 23:53:00,499205,100.0,3.5703657685252077,497897,99.73798339359581,3.575778441321331,3.5703657685252077
2026-10-25 23:54:00,499205,100.0,3.5703657685252077,497897,99.73798339359581,3.575778441321331,3.5703657685252077
2026-10-25 23:55:00,499205,100.0,3.5703657685252077,497897,99.73798339359581,3.575778441321331,3.5703657685252077
2026-10-25 23:56:00,499205,100.0,3.5703657685252077,497897,99.73798339359581,3.575778441321331,3.5703657685252077
2026-10-25 23:57:00,499205,100.0,3.5703657685252077,497897,99.73798339359581,3.575778441321331,3.5703657685252077
2026-10-25 23:58:00,499205,100.0,3.5703657685252077,497897,99.73798339359581,3.575778441321331,3.5703657685252077
2026-10-25 23:59:00,499205,100.0,3.5703657685252077,497897,99.73798339359581,3.575778441321331,3.5703657685252077
2026-10-26 00:00:00,499205,100.0,3.5703657685252077,497897,99.73798339359581,3.575778441321331,3.5703657685252077
2026-10-26 00:01:00,499205,100.0,3.5703657685252077,497897,99.73798339359581,3.575778441321331,3.5703657685252077
2026-10-26 00:02:00,499205,100.0,3.5703657685252077,497897,99.73798339359581,3.575778441321331,3.5703657685252077
2026-10-26 00:03:00,499205,100.0,3.5703657685252077,497897,99.73798339359581,3.575778441321331,3.5703657685252077
2026-10-26 00:04:00,499205,100.0,3.5703657685252077,497897,99.73798339359581,3.575778441321331,3.5703657685252077
2026-10-26 00:05:00,499205,100.0,3.5703657685252077,497897,99.73798339359581,3.575778441321331,3.5703657685252077
2026-10-26 00:06:00,499205,100.0,3.5703657685252077,497897,99.73798339359581,3.575778441321331,3.5703657685252077
2026-10-26 00:07:00,499205,100.0,3.5703657685252077,497897,99.73798339359581,3.575778441321331,3.5703657685252077
2026-10-26 00:08:00,499205,100.0,3.5703657685252077,497897,99.73798339359581,3.575778441321331,3.5703657685252077
2026-10-26 00:09:00,499205,100.0,3.5703657685252077,497897,99.73798339359581,3.575778441321331,3.5703657685252077
2026-10-26 00:10:00,499205,100.0,3.5703657685252077,497897,99.73798339359581,3.575778441321331,3.5703657685252077
2026-10-26 00:11:00,499205,100.0,3.5703657685252077,497897,99.73798339359581,3.575778441321331,3.5703657685252077
2026-10-26 00:12:00,499205,100.0,3.5703657685252077,497897,99.73798339359581,3.575778441321331,3.5703657685252077
2026-10-26 00:13:00,499205,100.0,3.5703657685252077,497897,99.73798339359581,3.575778441321331,3.5703657685252077
2026-10-26 00:14:00,499205,100.0,3.5703657685252077,497897,99.73798339359581,3.575778441321331,3.5703657685252077
2026-10-26 00:15:00,499205,100.0,3.5703657685252077,497897,99.73798339359581,3.575778441321331,3.5703657685252077
2026-10-26 00:16:00,499205,100.0,3.5703657685252077,497897,99.73798339359581,3.575778441321331,3.5703657685252077
2026-10-26 00:17:00,499205,100.0,3.5703657685252077,497897,99.73798339359581,3.575778441321331,3.5703657685252077
2026-10-26 00:18:00,499205,100.0,3.5703657685252077,497897,99.73798339359581,3.575778441321331,3.5703657685252077
2026-10-26 00:19:00,499205,100.0,3.5703657685252077,497897,99.73798339359581,3.575778441321331,3.5703657685252077
2026-10-26 00:20:00,499205,100.0,3.5703657685252077,497897,99.73798339359581,3.575778441321331,3.5703657685252077
2026-10-26 00:21:00,499205,100.0,3.5703657685252077,497897,99.73798339359581,3.575778441321331,3.5703657685252077
2026-10-26 00:22:00,499205,100.0,3.5703657685252077,497897,99.73798339359581,3.575778441321331,3.5703657685252077
2026-10-26 00:23:00,499205,100.0,3.5703657685252077,497897,99.73798339359581,3.575778441321331,3.5703657685252077
2026-10-26 00:24:00,499205,100.0,3.5703657685252077,497897,99.73798339359581,3.575778441321331,3.5703657685252077
2026-10-26 00:25:00,499205,100.0,3.5703657685252077,497897,99.73798339359581,3.575778441321331,3.5703657685252077
2026-10-26 00:26:00,499205,100.0,3.5703657685252077,497897,99.73798339359581,3.575778441321331,3.5703657685252077
2026-10-26 00:27:00,499205,100.0,3.5703657685252077,497897,99.73798339359581,3.575778441321331,3.5703657685252077
2026-10-26 00:28:00,499205,100.0,3.5703657685252077,497897,99.73798339359581,3.575778441321331,3.5703657685252077
2026-10-26 00:29:00,499205,100.0,3.5703657685252077,497897,99.73798339359581,3.575778441321331,3.5703657685252077
2026-10-26 00:30:00,499205,100.0,3.5703657685252077,497897,99.73798339359581,3.575778441321331,3.5703657685252077


==> anc/results/bu/bu_projection_2026_1t.csv <==
t,n_public,pct_public,M_public,final_margin
2026-10-04 16:55:00,0,0.0,,-2.02298895346098
2026-10-04 16:56:00,0,0.0,,-2.02298895346098
2026-10-04 16:57:00,0,0.0,,-2.02298895346098
2026-10-04 16:58:00,0,0.0,,-2.02298895346098
2026-10-04 16:59:00,0,0.0,,-2.02298895346098
2026-10-04 17:00:00,0,0.0,,-2.02298895346098
2026-10-04 17:01:00,0,0.0,,-2.02298895346098
2026-10-04 17:02:00,0,0.0,,-2.02298895346098
2026-10-04 17:03:00,0,0.0,,-2.02298895346098
2026-10-04 17:04:00,0,0.0,,-2.02298895346098
2026-10-04 17:05:00,0,0.0,,-2.02298895346098
2026-10-04 17:06:00,0,0.0,,-2.02298895346098
2026-10-04 17:07:00,0,0.0,,-2.02298895346098
2026-10-04 17:08:00,0,0.0,,-2.02298895346098
2026-10-04 17:09:00,0,0.0,,-2.02298895346098
2026-10-04 17:10:00,0,0.0,,-2.02298895346098
2026-10-04 17:11:00,0,0.0,,-2.02298895346098
2026-10-04 17:12:00,0,0.0,,-2.02298895346098
2026-10-04 17:13:00,0,0.0,,-2.02298895346098
2026-10-04 17:14:00,0,0.0,,-2.02298895346098
2026-10-04 17:15:00,0,0.0,,-2.02298895346098
2026-10-04 17:16:00,0,0.0,,-2.02298895346098
2026-10-04 17:17:00,0,0.0,,-2.02298895346098
2026-10-04 17:18:00,0,0.0,,-2.02298895346098
2026-10-04 17:19:00,0,0.0,,-2.02298895346098
2026-10-04 17:20:00,0,0.0,,-2.02298895346098
2026-10-04 17:21:00,0,0.0,,-2.02298895346098
2026-10-04 17:22:00,0,0.0,,-2.02298895346098
2026-10-04 17:23:00,6157,1.2333585734145824,-0.8086700041965988,-2.02298895346098
2026-10-04 17:24:00,7105,1.4232601370977112,-0.7853956255512995,-2.02298895346098
2026-10-04 17:25:00,7550,1.5124016938898972,-0.7679454357602533,-2.02298895346098
2026-10-04 17:26:00,8022,1.6069518395211595,-0.8030236605507834,-2.02298895346098
2026-10-04 17:27:00,8366,1.6758612676930966,-0.8221099894709538,-2.02298895346098
2026-10-04 17:28:00,8489,1.7005003946266672,-0.8304093763564335,-2.02298895346098
2026-10-04 17:29:00,8950,1.792847041101269,-0.9336855194150395,-2.02298895346098
2026-10-04 17:30:00,9863,1.9757374711041134,-0.9150533337448752,-2.02298895346098
2026-10-04 17:31:00,11145,2.232545281907669,-1.0322020208011984,-2.02298895346098
2026-10-04 17:32:00,12362,2.4763324158764117,-0.9436749994517601,-2.02298895346098
2026-10-04 17:33:00,12892,2.582501011606431,-0.9286854253500176,-2.02298895346098
2026-10-04 17:34:00,13857,2.7758079830771263,-1.0132145447685703,-2.02298895346098
2026-10-04 17:35:00,14811,2.9669114553911613,-1.0270290586481767,-2.02298895346098
2026-10-04 17:36:00,16880,3.381369614948538,-1.0935057036728701,-2.02298895346098
2026-10-04 17:37:00,16880,3.381369614948538,-1.0935057036728701,-2.02298895346098
2026-10-04 17:38:00,19461,3.898390644343217,-0.9720226522421882,-2.02298895346098
2026-10-04 17:39:00,20565,4.119541832429898,-1.027471261415125,-2.02298895346098
2026-10-04 17:40:00,21555,4.317856756529369,-1.0798808414969052,-2.02298895346098
2026-10-04 17:41:00,22853,4.5778696570153405,-1.1394069828251419,-2.02298895346098
2026-10-04 17:42:00,24803,4.968489962059751,-1.2587926106614744,-2.02298895346098
2026-10-04 17:43:00,24803,4.968489962059751,-1.2587926106614744,-2.02298895346098
2026-10-04 17:44:00,27447,5.498131032078941,-1.3880407511494885,-2.02298895346098
2026-10-04 17:45:00,29964,6.002331702743957,-1.444457420930012,-2.02298895346098
2026-10-04 17:46:00,29964,6.002331702743957,-1.444457420930012,-2.02298895346098
2026-10-04 17:47:00,32967,6.60388697251235,-1.2415316990909253,-2.02298895346098
2026-10-04 17:48:00,34930,6.997111412923723,-1.1826409656989223,-2.02298895346098
2026-10-04 17:49:00,34930,6.997111412923723,-1.1826409656989223,-2.02298895346098
2026-10-04 17:50:00,37897,7.591455230906679,-1.250049296425415,-2.02298895346098
2026-10-04 17:51:00,40756,8.164164693533332,-1.3178969677722807,-2.02298895346098
2026-10-04 17:52:00,40756,8.164164693533332,-1.3178969677722807,-2.02298895346098
2026-10-04 17:53:00,40756,8.164164693533332,-1.3178969677722807,-2.02298895346098
2026-10-04 17:54:00,45329,9.08021938838876,-1.319385204657486,-2.02298895346098
2026-10-04 17:55:00,45329,9.08021938838876,-1.319385204657486,-2.02298895346098
2026-10-04 17:56:00,50309,10.07780355204064,-1.2782418525322803,-2.02298895346098
2026-10-04 17:57:00,50309,10.07780355204064,-1.2782418525322803,-2.02298895346098
2026-10-04 17:58:00,54511,10.919540229885058,-1.3414158147225463,-2.02298895346098
2026-10-04 17:59:00,54511,10.919540229885058,-1.3414158147225463,-2.02298895346098
2026-10-04 18:00:00,54511,10.919540229885058,-1.3414158147225463,-2.02298895346098
2026-10-04 18:01:00,54511,10.919540229885058,-1.3414158147225463,-2.02298895346098
2026-10-04 18:02:00,62168,12.45337596102611,-1.4164963793617869,-2.02298895346098
2026-10-04 18:03:00,62168,12.45337596102611,-1.4164963793617869,-2.02298895346098
2026-10-04 18:04:00,62168,12.45337596102611,-1.4164963793617869,-2.02298895346098
2026-10-04 18:05:00,62168,12.45337596102611,-1.4164963793617869,-2.02298895346098
2026-10-04 18:06:00,62168,12.45337596102611,-1.4164963793617869,-2.02298895346098
2026-10-04 18:07:00,62168,12.45337596102611,-1.4164963793617869,-2.02298895346098
2026-10-04 18:08:00,62168,12.45337596102611,-1.4164963793617869,-2.02298895346098
2026-10-04 18:09:00,62168,12.45337596102611,-1.4164963793617869,-2.02298895346098
2026-10-04 18:10:00,62168,12.45337596102611,-1.4164963793617869,-2.02298895346098
2026-10-04 18:11:00,62168,12.45337596102611,-1.4164963793617869,-2.02298895346098
2026-10-04 18:12:00,71074,14.237409005500735,-1.4086858859739815,-2.02298895346098
2026-10-04 18:13:00,71074,14.237409005500735,-1.4086858859739815,-2.02298895346098
2026-10-04 18:14:00,71074,14.237409005500735,-1.4086858859739815,-2.02298895346098
2026-10-04 18:15:00,85964,17.220145591198825,-1.4682670151743737,-2.02298895346098
2026-10-04 18:16:00,85964,17.220145591198825,-1.4682670151743737,-2.02298895346098
2026-10-04 18:17:00,97548,19.540630521267772,-1.4890078002693152,-2.02298895346098
2026-10-04 18:18:00,97548,19.540630521267772,-1.4890078002693152,-2.02298895346098
2026-10-04 18:19:00,97548,19.540630521267772,-1.4890078002693152,-2.02298895346098
2026-10-04 18:20:00,97548,19.540630521267772,-1.4890078002693152,-2.02298895346098
2026-10-04 18:21:00,109654,21.965681502225536,-1.564719389384961,-2.02298895346098
2026-10-04 18:22:00,109654,21.965681502225536,-1.564719389384961,-2.02298895346098
2026-10-04 18:23:00,109654,21.965681502225536,-1.564719389384961,-2.02298895346098
2026-10-04 18:24:00,122085,24.455835867357365,-1.6292183120048875,-2.02298895346098
2026-10-04 18:25:00,122085,24.455835867357365,-1.6292183120048875,-2.02298895346098
2026-10-04 18:26:00,122085,24.455835867357365,-1.6292183120048875,-2.02298895346098
2026-10-04 18:27:00,122085,24.455835867357365,-1.6292183120048875,-2.02298895346098
2026-10-04 18:28:00,139204,27.885081509436986,-1.6761820185275167,-2.02298895346098
2026-10-04 18:29:00,139204,27.885081509436986,-1.6761820185275167,-2.02298895346098
2026-10-04 18:30:00,139204,27.885081509436986,-1.6761820185275167,-2.02298895346098
2026-10-04 18:31:00,139204,27.885081509436986,-1.6761820185275167,-2.02298895346098
2026-10-04 18:32:00,139204,27.885081509436986,-1.6761820185275167,-2.02298895346098
2026-10-04 18:33:00,139204,27.885081509436986,-1.6761820185275167,-2.02298895346098
2026-10-04 18:34:00,159242,31.89905570045232,-1.7388584579263844,-2.02298895346098
2026-10-04 18:35:00,159242,31.89905570045232,-1.7388584579263844,-2.02298895346098
2026-10-04 18:36:00,159242,31.89905570045232,-1.7388584579263844,-2.02298895346098
2026-10-04 18:37:00,159242,31.89905570045232,-1.7388584579263844,-2.02298895346098
2026-10-04 18:38:00,182745,36.607132125815795,-1.8090424772578273,-2.02298895346098
2026-10-04 18:39:00,182745,36.607132125815795,-1.8090424772578273,-2.02298895346098
2026-10-04 18:40:00,201409,40.34586924035368,-1.8510865567463175,-2.02298895346098
2026-10-04 18:41:00,213179,42.70361333798071,-1.8500161111652869,-2.02298895346098
2026-10-04 18:42:00,215126,43.09363268870967,-1.860277823245382,-2.02298895346098
2026-10-04 18:43:00,218771,43.82379218198499,-1.8636025066029238,-2.02298895346098
2026-10-04 18:44:00,226996,45.4714085968518,-1.876024450536784,-2.02298895346098
2026-10-04 18:45:00,232106,46.49503411417331,-1.8852169038003685,-2.02298895346098
2026-10-04 18:46:00,233837,46.84178475418965,-1.8929438843635737,-2.02298895346098
2026-10-04 18:47:00,237298,47.535085716117194,-1.900577755045596,-2.02298895346098
2026-10-04 18:48:00,243351,48.747611206596076,-1.9185985349108536,-2.02298895346098
2026-10-04 18:49:00,246809,49.440311214208165,-1.92944247976502,-2.02298895346098
2026-10-04 18:50:00,254079,50.896623838655785,-1.9492790890955125,-2.02298895346098
2026-10-04 18:51:00,257850,51.65202341318013,-1.9611606242572632,-2.02298895346098
2026-10-04 18:52:00,261302,52.34352151216131,-1.9732602109333697,-2.02298895346098
2026-10-04 18:53:00,261518,52.38679022287393,-1.9748617366019405,-2.02298895346098
2026-10-04 18:54:00,263475,52.77881275465439,-1.98155913317134,-2.02298895346098
2026-10-04 18:55:00,263476,52.77901307275954,-1.9815313653602784,-2.02298895346098
2026-10-04 18:56:00,264146,52.9132262032107,-1.983009444380579,-2.02298895346098
2026-10-04 18:57:00,266921,53.46910894500467,-1.9904138002041938,-2.02298895346098
2026-10-04 18:58:00,271606,54.40759926763701,-2.008031137385813,-2.02298895346098
2026-10-04 18:59:00,275842,55.256146761056556,-2.025931664103331,-2.02298895346098
2026-10-04 19:00:00,282931,56.67620180847185,-2.0286332646911154,-2.02298895346098
2026-10-04 19:01:00,285529,57.1966282456541,-2.0338749053016136,-2.02298895346098
2026-10-04 19:02:00,292921,58.677379678930144,-2.0321899288847645,-2.02298895346098
2026-10-04 19:03:00,297075,59.50950108772731,-2.027107721253152,-2.02298895346098
2026-10-04 19:04:00,298115,59.71783191708433,-2.027437733400239,-2.02298895346098
2026-10-04 19:05:00,306089,61.31516848755824,-2.029851236704583,-2.02298895346098
2026-10-04 19:06:00,307209,61.53952476532734,-2.0297062517480313,-2.02298895346098
2026-10-04 19:07:00,312699,62.63927116260622,-2.0393255821288148,-2.02298895346098
2026-10-04 19:08:00,322050,64.51244576387303,-2.0474029743940303,-2.02298895346098
2026-10-04 19:09:00,324016,64.90627115859985,-2.0492679466080688,-2.02298895346098
2026-10-04 19:10:00,327050,65.51403628962792,-2.0564897676439764,-2.02298895346098
2026-10-04 19:11:00,333952,66.89663185138,-2.0762650018148587,-2.02298895346098
2026-10-04 19:12:00,336641,67.43528723613097,-2.0786515971413566,-2.02298895346098
2026-10-04 19:13:00,344137,68.93687175234273,-2.0870735469910917,-2.02298895346098
2026-10-04 19:14:00,345942,69.29844593214024,-2.087580940362199,-2.02298895346098
2026-10-04 19:15:00,348902,69.89138752338714,-2.092298309111895,-2.02298895346098
2026-10-04 19:16:00,357291,71.5718561074987,-2.1146650670295086,-2.02298895346098
2026-10-04 19:17:00,359735,72.0614335564877,-2.12389696337425,-2.02298895346098
2026-10-04 19:18:00,363249,72.76535137798824,-2.127857071824124,-2.02298895346098
2026-10-04 19:19:00,367369,73.59066197121028,-2.139450042551294,-2.02298895346098
2026-10-04 19:20:00,367369,73.59066197121028,-2.139450042551294,-2.02298895346098
2026-10-04 19:21:00,367369,73.59066197121028,-2.139450042551294,-2.02298895346098
2026-10-04 19:22:00,367369,73.59066197121028,-2.139450042551294,-2.02298895346098
2026-10-04 19:23:00,367369,73.59066197121028,-2.139450042551294,-2.02298895346098
2026-10-04 19:24:00,367369,73.59066197121028,-2.139450042551294,-2.02298895346098
2026-10-04 19:25:00,367369,73.59066197121028,-2.139450042551294,-2.02298895346098
2026-10-04 19:26:00,367369,73.59066197121028,-2.139450042551294,-2.02298895346098
2026-10-04 19:27:00,367369,73.59066197121028,-2.139450042551294,-2.02298895346098
2026-10-04 19:28:00,367369,73.59066197121028,-2.139450042551294,-2.02298895346098
2026-10-04 19:29:00,367369,73.59066197121028,-2.139450042551294,-2.02298895346098
2026-10-04 19:30:00,411267,82.38422615112799,-2.181620371279269,-2.02298895346098
2026-10-04 19:31:00,411367,82.40425796164308,-2.180890810946845,-2.02298895346098
2026-10-04 19:32:00,411570,82.44492253698874,-2.181043792409476,-2.02298895346098
2026-10-04 19:33:00,413175,82.76643309575606,-2.1846274226423934,-2.02298895346098
2026-10-04 19:34:00,414489,83.02965108592444,-2.184722406163764,-2.02298895346098
2026-10-04 19:35:00,418369,83.80688533391024,-2.183189010446951,-2.02298895346098
2026-10-04 19:36:00,418370,83.8070856520154,-2.183203617625562,-2.02298895346098
2026-10-04 19:37:00,418370,83.8070856520154,-2.183203617625562,-2.02298895346098
2026-10-04 19:38:00,419491,84.03164224788965,-2.1834393537397356,-2.02298895346098
2026-10-04 19:39:00,423988,84.9324727667536,-2.1816760666359847,-2.02298895346098
2026-10-04 19:40:00,423988,84.9324727667536,-2.1816760666359847,-2.02298895346098
2026-10-04 19:41:00,423988,84.9324727667536,-2.1816760666359847,-2.02298895346098
2026-10-04 19:42:00,423988,84.9324727667536,-2.1816760666359847,-2.02298895346098
2026-10-04 19:43:00,423988,84.9324727667536,-2.1816760666359847,-2.02298895346098
2026-10-04 19:44:00,423988,84.9324727667536,-2.1816760666359847,-2.02298895346098
2026-10-04 19:45:00,423988,84.9324727667536,-2.1816760666359847,-2.02298895346098
2026-10-04 19:46:00,423988,84.9324727667536,-2.1816760666359847,-2.02298895346098
2026-10-04 19:47:00,423988,84.9324727667536,-2.1816760666359847,-2.02298895346098
2026-10-04 19:48:00,423988,84.9324727667536,-2.1816760666359847,-2.02298895346098
2026-10-04 19:49:00,423988,84.9324727667536,-2.1816760666359847,-2.02298895346098
2026-10-04 19:50:00,423988,84.9324727667536,-2.1816760666359847,-2.02298895346098
2026-10-04 19:51:00,423988,84.9324727667536,-2.1816760666359847,-2.02298895346098
2026-10-04 19:52:00,423988,84.9324727667536,-2.1816760666359847,-2.02298895346098
2026-10-04 19:53:00,423988,84.9324727667536,-2.1816760666359847,-2.02298895346098
2026-10-04 19:54:00,423988,84.9324727667536,-2.1816760666359847,-2.02298895346098
2026-10-04 19:55:00,423988,84.9324727667536,-2.1816760666359847,-2.02298895346098
2026-10-04 19:56:00,423988,84.9324727667536,-2.1816760666359847,-2.02298895346098
2026-10-04 19:57:00,423988,84.9324727667536,-2.1816760666359847,-2.02298895346098
2026-10-04 19:58:00,423988,84.9324727667536,-2.1816760666359847,-2.02298895346098
2026-10-04 19:59:00,423988,84.9324727667536,-2.1816760666359847,-2.02298895346098
2026-10-04 20:00:00,423988,84.9324727667536,-2.1816760666359847,-2.02298895346098
2026-10-04 20:01:00,423988,84.9324727667536,-2.1816760666359847,-2.02298895346098
2026-10-04 20:02:00,423988,84.9324727667536,-2.1816760666359847,-2.02298895346098
2026-10-04 20:03:00,423989,84.93267308485875,-2.1816494687157517,-2.02298895346098
2026-10-04 20:04:00,424132,84.96131857389534,-2.1814701930088054,-2.02298895346098
2026-10-04 20:05:00,424146,84.96412302736746,-2.1813961106760593,-2.02298895346098
2026-10-04 20:06:00,425182,85.17165258430387,-2.1800494498069423,-2.02298895346098
2026-10-04 20:07:00,426053,85.34612965389037,-2.1761165305221986,-2.02298895346098
2026-10-04 20:08:00,426529,85.44148107194225,-2.1750478976229393,-2.02298895346098
2026-10-04 20:09:00,433795,86.89699242396927,-2.1783324202384935,-2.02298895346098
2026-10-04 20:10:00,434221,86.98232793676358,-2.1767468251416178,-2.02298895346098
2026-10-04 20:11:00,434221,86.98232793676358,-2.1767468251416178,-2.02298895346098
2026-10-04 20:12:00,440629,88.26596635457106,-2.1672210367578715,-2.02298895346098
2026-10-04 20:13:00,442532,88.64717170867337,-2.1650910105539545,-2.02298895346098
2026-10-04 20:14:00,443598,88.86071080876432,-2.1660880401427107,-2.02298895346098
2026-10-04 20:15:00,446591,89.4602628974812,-2.166518126792727,-2.02298895346098
2026-10-04 20:16:00,448072,89.75693401120981,-2.1631712489359356,-2.02298895346098
2026-10-04 20:17:00,448584,89.85949688104711,-2.162332254919652,-2.02298895346098
2026-10-04 20:18:00,449547,90.0524032163075,-2.1609195910247236,-2.02298895346098
2026-10-04 20:19:00,450573,90.2579295921924,-2.161675014373843,-2.02298895346098
2026-10-04 20:20:00,450868,90.31702343321194,-2.161892414423161,-2.02298895346098
2026-10-04 20:21:00,451531,90.44983433692704,-2.161198793046004,-2.02298895346098
2026-10-04 20:22:00,452117,90.56722074654552,-2.1586657554881317,-2.02298895346098
2026-10-04 20:23:00,452654,90.67479156901159,-2.158160939739806,-2.02298895346098
2026-10-04 20:24:00,453174,90.7789569836901,-2.158851418340846,-2.02298895346098
2026-10-04 20:25:00,453733,90.8909348044695,-2.1580226539973157,-2.02298895346098
2026-10-04 20:26:00,454075,90.95944359643113,-2.1571890504081703,-2.02298895346098
2026-10-04 20:27:00,454625,91.06961855426417,-2.155874192329643,-2.02298895346098
2026-10-04 20:28:00,455357,91.2162514072347,-2.155768200836383,-2.02298895346098
2026-10-04 20:29:00,455709,91.28676338024783,-2.156194730898564,-2.02298895346098
2026-10-04 20:30:00,455910,91.32702731938318,-2.156453226942301,-2.02298895346098
2026-10-04 20:31:00,456569,91.45903695067767,-2.1534833321177893,-2.02298895346098
2026-10-04 20:32:00,457209,91.58724053797431,-2.1519182897930755,-2.02298895346098
2026-10-04 20:33:00,457344,91.61428348216968,-2.1513541547142356,-2.02298895346098
2026-10-04 20:34:00,458177,91.78114846376045,-2.1479743078671287,-2.02298895346098
2026-10-04 20:35:00,458678,91.8815078344411,-2.1476937616633274,-2.02298895346098
2026-10-04 20:36:00,459168,91.97966370596507,-2.147539491239614,-2.02298895346098
2026-10-04 20:37:00,459500,92.0461693168752,-2.147548364749774,-2.02298895346098
2026-10-04 20:38:00,460026,92.15153664018462,-2.146951974081268,-2.02298895346098
2026-10-04 20:39:00,460647,92.27593418348337,-2.1468000928376196,-2.02298895346098
2026-10-04 20:40:00,460851,92.31679907693417,-2.1471355644500756,-2.02298895346098
2026-10-04 20:41:00,461693,92.4854669214713,-2.1459067620900774,-2.02298895346098
2026-10-04 20:42:00,461961,92.53915217365176,-2.1443803093060043,-2.02298895346098
2026-10-04 20:43:00,462774,92.70201079313951,-2.145466896628778,-2.02298895346098
2026-10-04 20:44:00,463159,92.77913326362263,-2.1449545001351877,-2.02298895346098
2026-10-04 20:45:00,463687,92.88490122314235,-2.1448669125052944,-2.02298895346098
2026-10-04 20:46:00,464275,93.00268826897113,-2.1440993740106884,-2.02298895346098
2026-10-04 20:47:00,465008,93.1495214400468,-2.14353521459949,-2.02298895346098
2026-10-04 20:48:00,465853,93.31879023889937,-2.14398482587711,-2.02298895346098
2026-10-04 20:49:00,466842,93.51690484489369,-2.1456363363585806,-2.02298895346098
2026-10-04 20:50:00,467237,93.59603049642833,-2.1450180436763944,-2.02298895346098
2026-10-04 20:51:00,470105,94.17054282200134,-2.142359071942912,-2.02298895346098
2026-10-04 20:52:00,471826,94.51529028096617,-2.1398476940686084,-2.02298895346098
2026-10-04 20:53:00,474312,95.0132810903715,-2.1337914057239837,-2.02298895346098
2026-10-04 20:54:00,477239,95.59961218414843,-2.1299575166225493,-2.02298895346098
2026-10-04 20:55:00,479483,96.04912601210722,-2.125771431242085,-2.02298895346098
2026-10-04 20:56:00,480099,96.17252196488023,-2.124703845848175,-2.02298895346098
2026-10-04 20:57:00,482283,96.61001670652998,-2.118795823235975,-2.02298895346098
2026-10-04 20:58:00,484309,97.01586118756586,-2.1110062817560116,-2.02298895346098
2026-10-04 20:59:00,486071,97.36882168884188,-2.1052529112506546,-2.02298895346098
2026-10-04 21:00:00,488485,97.85238959467635,-2.096604768976018,-2.02298895346098
2026-10-04 21:01:00,490242,98.20434850542662,-2.089817308854658,-2.02298895346098
2026-10-04 21:02:00,491639,98.48419289832253,-2.0846151557276538,-2.02298895346098
2026-10-04 21:03:00,492232,98.60298153467707,-2.08203013645607,-2.02298895346098
2026-10-04 21:04:00,492354,98.62742034350549,-2.081561350158101,-2.02298895346098
2026-10-04 21:05:00,492495,98.65566519633178,-2.080727542623817,-2.02298895346098
2026-10-04 21:06:00,492717,98.7001358156753,-2.077794427573154,-2.02298895346098
2026-10-04 21:07:00,492915,98.73979880049518,-2.0756582855308348,-2.02298895346098
2026-10-04 21:08:00,493036,98.76403729121846,-2.07464040374451,-2.02298895346098
2026-10-04 21:09:00,493286,98.8141168175062,-2.0732682297841976,-2.02298895346098
2026-10-04 21:10:00,493371,98.83114385644403,-2.07191920034161,-2.02298895346098
2026-10-04 21:11:00,493719,98.90085455703658,-2.070705002586959,-2.02298895346098
2026-10-04 21:12:00,493851,98.92729654691651,-2.068734155052776,-2.02298895346098
2026-10-04 21:13:00,493909,98.93891499701526,-2.0682308623301893,-2.02298895346098
2026-10-04 21:14:00,494103,98.97777670941456,-2.067364456169085,-2.02298895346098
2026-10-04 21:15:00,494161,98.98939515951331,-2.0671290921431607,-2.02298895346098
2026-10-04 21:16:00,494467,99.0506924996895,-2.065195231859862,-2.02298895346098
2026-10-04 21:17:00,494547,99.06671794810158,-2.064107481723143,-2.02298895346098
2026-10-04 21:18:00,494766,99.11058761312965,-2.0632089873782955,-2.02298895346098
2026-10-04 21:19:00,494898,99.13702960300958,-2.0624817868463374,-2.02298895346098
2026-10-04 21:20:00,494976,99.15265441521136,-2.062114233075807,-2.02298895346098
2026-10-04 21:21:00,495115,99.18049863182735,-2.061364009723299,-2.02298895346098
2026-10-04 21:22:00,495177,99.1929183543467,-2.0603693658775235,-2.02298895346098
2026-10-04 21:23:00,495295,99.21655589075452,-2.06019057921647,-2.02298895346098
2026-10-04 21:24:00,495378,99.23318229348205,-2.059761150275441,-2.02298895346098
2026-10-04 21:25:00,495412,99.23999310905718,-2.0596586884682244,-2.02298895346098
2026-10-04 21:26:00,495593,99.27625068608951,-2.058137767436319,-2.02298895346098
2026-10-04 21:27:00,495718,99.30129044923338,-2.0574421251460806,-2.02298895346098
2026-10-04 21:28:00,495781,99.31391048985789,-2.05647678413734,-2.02298895346098
2026-10-04 21:29:00,495958,99.34936679446962,-2.055368971191851,-2.02298895346098
2026-10-04 21:30:00,496037,99.36519192477654,-2.0543312943478553,-2.02298895346098
2026-10-04 21:31:00,496103,99.37841291971651,-2.053400850639764,-2.02298895346098
2026-10-04 21:32:00,496149,99.38762755255345,-2.052885479097921,-2.02298895346098
2026-10-04 21:33:00,496221,99.40205045612433,-2.0524431471742877,-2.02298895346098
2026-10-04 21:34:00,496268,99.41146540706642,-2.052913114042576,-2.02298895346098
2026-10-04 21:35:00,496310,99.41987876748276,-2.0524221478004145,-2.02298895346098
2026-10-04 21:36:00,496486,99.45513475398934,-2.0506094358954896,-2.02298895346098
2026-10-04 21:37:00,496559,99.46975797566536,-2.049874924825157,-2.02298895346098
2026-10-04 21:38:00,496684,99.49479773880923,-2.0488901130490067,-2.02298895346098
2026-10-04 21:39:00,496733,99.50461332596163,-2.0480543377335847,-2.02298895346098
2026-10-04 21:40:00,496781,99.51422859500887,-2.048130201914933,-2.02298895346098
2026-10-04 21:41:00,496856,99.5292524528952,-2.0482902270047787,-2.02298895346098
2026-10-04 21:42:00,496987,99.55549412466998,-2.0470236230344274,-2.02298895346098
2026-10-04 21:43:00,497043,99.56671193855843,-2.0460955917251056,-2.02298895346098
2026-10-04 21:44:00,497097,99.57752911623659,-2.045542458322458,-2.02298895346098
2026-10-04 21:45:00,497118,99.58173579644476,-2.0454809654738004,-2.02298895346098
2026-10-04 21:46:00,497206,99.59936378969805,-2.0438284545502894,-2.02298895346098
2026-10-04 21:47:00,497223,99.60276919748561,-2.0437059466951846,-2.02298895346098
2026-10-04 21:48:00,497318,99.62179941747495,-2.043476604953609,-2.02298895346098
2026-10-04 21:49:00,497349,99.62800927873464,-2.043410070036089,-2.02298895346098
2026-10-04 21:50:00,497463,99.65084554272184,-2.042618419049491,-2.02298895346098
2026-10-04 21:51:00,497526,99.66346558334635,-2.0419189678609784,-2.02298895346098
2026-10-04 21:52:00,497526,99.66346558334635,-2.0419189678609784,-2.02298895346098
2026-10-04 21:53:00,497659,99.69010789133144,-2.0413747538701954,-2.02298895346098
2026-10-04 21:54:00,497667,99.69171043617264,-2.0411886584445926,-2.02298895346098
2026-10-04 21:55:00,497735,99.70533206732291,-2.0404487636968893,-2.02298895346098
2026-10-04 21:56:00,497767,99.71174224668773,-2.039854425818921,-2.02298895346098
2026-10-04 21:57:00,497814,99.72115719762984,-2.039730788933325,-2.02298895346098
2026-10-04 21:58:00,497883,99.73497914688525,-2.0391357522284825,-2.02298895346098
2026-10-04 21:59:00,497948,99.74799982372006,-2.0381669858851037,-2.02298895346098
2026-10-04 22:00:00,498000,99.75841636518791,-2.037640877878033,-2.02298895346098
2026-10-04 22:01:00,498019,99.76222240918578,-2.037442734704409,-2.02298895346098
2026-10-04 22:02:00,498032,99.76482654455275,-2.0374332984290366,-2.02298895346098
2026-10-04 22:03:00,498088,99.77604435844121,-2.0367976596604387,-2.02298895346098
2026-10-04 22:04:00,498098,99.77804753949272,-2.036568317672771,-2.02298895346098
2026-10-04 22:05:00,498164,99.79126853443267,-2.0365046519769114,-2.02298895346098
2026-10-04 22:06:00,498211,99.80068348537478,-2.0362488862062156,-2.02298895346098
2026-10-04 22:07:00,498244,99.80729398284475,-2.037053237520403,-2.02298895346098
2026-10-04 22:08:00,498379,99.83433692704014,-2.037145058577694,-2.02298895346098
2026-10-04 22:09:00,498416,99.84174869693072,-2.036257026491728,-2.02298895346098
2026-10-04 22:10:00,498442,99.84695696766465,-2.0362194895577668,-2.02298895346098
2026-10-04 22:11:00,498448,99.84815887629556,-2.036254684709715,-2.02298895346098
2026-10-04 22:12:00,498454,99.84936078492646,-2.0361239262323805,-2.02298895346098
2026-10-04 22:13:00,498485,99.85557064618614,-2.035702719109722,-2.02298895346098
2026-10-04 22:14:00,498497,99.85797446344796,-2.0355188434635463,-2.02298895346098
2026-10-04 22:15:00,498514,99.86137987123553,-2.035109882014452,-2.02298895346098
2026-10-04 22:16:00,498540,99.86658814196944,-2.034712612183831,-2.02298895346098
2026-10-04 22:17:00,498573,99.87319863943944,-2.0334756374985163,-2.02298895346098
2026-10-04 22:18:00,498585,99.87560245670124,-2.03356806790872,-2.02298895346098
2026-10-04 22:19:00,498599,99.87840691017335,-2.0331135120339017,-2.02298895346098
2026-10-04 22:20:00,498618,99.88221295417122,-2.032538205671741,-2.02298895346098
2026-10-04 22:21:00,498623,99.88321454469698,-2.032408533599517,-2.02298895346098
2026-10-04 22:22:00,498656,99.88982504216696,-2.031859620353138,-2.02298895346098
2026-10-04 22:23:00,498656,99.88982504216696,-2.031859620353138,-2.02298895346098
2026-10-04 22:24:00,498686,99.8958345853215,-2.0318111400078442,-2.02298895346098
2026-10-04 22:25:00,498702,99.8990396750039,-2.0319313418245666,-2.02298895346098
2026-10-04 22:26:00,498706,99.89984094742451,-2.031797798771162,-2.02298895346098
2026-10-04 22:27:00,498735,99.90565017247388,-2.0315338258290905,-2.02298895346098
2026-10-04 22:28:00,498738,99.90625112678934,-2.0314894142021034,-2.02298895346098
2026-10-04 22:29:00,498745,99.9076533535254,-2.0315330396955322,-2.02298895346098
2026-10-04 22:30:00,498758,99.91025748889236,-2.0313747016900585,-2.02298895346098
2026-10-04 22:31:00,498789,99.91646735015205,-2.031108947360305,-2.02298895346098
2026-10-04 22:32:00,498790,99.91666766825719,-2.0310966730791358,-2.02298895346098
2026-10-04 22:33:00,498790,99.91666766825719,-2.0310966730791358,-2.02298895346098
2026-10-04 22:34:00,498818,99.92227657520142,-2.0307684632305145,-2.02298895346098
2026-10-04 22:35:00,498823,99.92327816572717,-2.030770671486959,-2.02298895346098
2026-10-04 22:36:00,498840,99.92668357351474,-2.030266048696616,-2.02298895346098
2026-10-04 22:37:00,498869,99.93249279856413,-2.0295690600248273,-2.02298895346098
2026-10-04 22:38:00,498879,99.93449597961563,-2.029543573996895,-2.02298895346098
2026-10-04 22:39:00,498881,99.93489661582593,-2.02957798122968,-2.02298895346098
2026-10-04 22:40:00,498890,99.9366994787723,-2.02918681811054,-2.02298895346098
2026-10-04 22:41:00,498904,99.9395039322444,-2.028603354020775,-2.02298895346098
2026-10-04 22:42:00,498933,99.94531315729378,-2.0280955694402247,-2.02298895346098
2026-10-04 22:43:00,498937,99.94611442971438,-2.0281037223993215,-2.02298895346098
2026-10-04 22:44:00,498947,99.94811761076589,-2.0281357998920058,-2.02298895346098
2026-10-04 22:45:00,498951,99.9489188831865,-2.0279272818366834,-2.02298895346098
2026-10-04 22:46:00,498959,99.95052142802771,-2.027884612650799,-2.02298895346098
2026-10-04 22:47:00,498966,99.95192365476376,-2.027847497484836,-2.02298895346098
2026-10-04 22:48:00,498969,99.95252460907922,-2.0276958278099277,-2.02298895346098
2026-10-04 22:49:00,498990,99.95673128928739,-2.0269743772505344,-2.02298895346098
2026-10-04 22:50:00,498995,99.95773287981315,-2.02659308267944,-2.02298895346098
2026-10-04 22:51:00,499018,99.96234019623162,-2.0262844376552347,-2.02298895346098
2026-10-04 22:52:00,499020,99.96274083244192,-2.0262981720194584,-2.02298895346098
2026-10-04 22:53:00,499020,99.96274083244192,-2.0262981720194584,-2.02298895346098
2026-10-04 22:54:00,499022,99.96314146865222,-2.026288195384307,-2.02298895346098
2026-10-04 22:55:00,499033,99.96534496780887,-2.025901177820033,-2.02298895346098
2026-10-04 22:56:00,499036,99.96594592212433,-2.025930377656715,-2.02298895346098
2026-10-04 22:57:00,499070,99.97275673769947,-2.0254713393764168,-2.02298895346098
2026-10-04 22:58:00,499070,99.97275673769947,-2.0254713393764168,-2.02298895346098
2026-10-04 22:59:00,499077,99.97415896443552,-2.025224540976811,-2.02298895346098
2026-10-04 23:00:00,499077,99.97415896443552,-2.025224540976811,-2.02298895346098
2026-10-04 23:01:00,499107,99.98016850759005,-2.024782462110586,-2.02298895346098
2026-10-04 23:02:00,499111,99.98096978001065,-2.024626221533976,-2.02298895346098
2026-10-04 23:03:00,499117,99.98217168864156,-2.0245083052044976,-2.02298895346098
2026-10-04 23:04:00,499120,99.98277264295702,-2.024487854768442,-2.02298895346098
2026-10-04 23:05:00,499120,99.98277264295702,-2.024487854768442,-2.02298895346098
2026-10-04 23:06:00,499136,99.98597773263943,-2.0240714795517034,-2.02298895346098
2026-10-04 23:07:00,499136,99.98597773263943,-2.0240714795517034,-2.02298895346098
2026-10-04 23:08:00,499136,99.98597773263943,-2.0240714795517034,-2.02298895346098
2026-10-04 23:09:00,499137,99.98617805074458,-2.0240683864516273,-2.02298895346098
2026-10-04 23:10:00,499137,99.98617805074458,-2.0240683864516273,-2.02298895346098
2026-10-04 23:11:00,499173,99.99338950253002,-2.0237370807279387,-2.02298895346098
2026-10-04 23:12:00,499175,99.99379013874032,-2.0237480272773833,-2.02298895346098
2026-10-04 23:13:00,499181,99.99499204737123,-2.0235699239550375,-2.02298895346098
2026-10-04 23:14:00,499182,99.99519236547637,-2.0235385438675535,-2.02298895346098
2026-10-04 23:15:00,499182,99.99519236547637,-2.0235385438675535,-2.02298895346098
2026-10-04 23:16:00,499184,99.99559300168667,-2.0235444095824007,-2.02298895346098
2026-10-04 23:17:00,499185,99.99579331979183,-2.0233903466583825,-2.02298895346098
2026-10-04 23:18:00,499185,99.99579331979183,-2.0233903466583825,-2.02298895346098
2026-10-04 23:19:00,499186,99.99599363789699,-2.0232475144765116,-2.02298895346098
2026-10-04 23:20:00,499186,99.99599363789699,-2.0232475144765116,-2.02298895346098
2026-10-04 23:21:00,499186,99.99599363789699,-2.0232475144765116,-2.02298895346098
2026-10-04 23:22:00,499188,99.99639427410729,-2.0232558415456015,-2.02298895346098
2026-10-04 23:23:00,499201,99.99899840947424,-2.023195946484302,-2.02298895346098
2026-10-04 23:24:00,499201,99.99899840947424,-2.023195946484302,-2.02298895346098
2026-10-04 23:25:00,499203,99.99939904568454,-2.0231118379821056,-2.02298895346098
2026-10-04 23:26:00,499203,99.99939904568454,-2.0231118379821056,-2.02298895346098
2026-10-04 23:27:00,499204,99.9995993637897,-2.0230965993015104,-2.02298895346098
2026-10-04 23:28:00,499204,99.9995993637897,-2.0230965993015104,-2.02298895346098
2026-10-04 23:29:00,499204,99.9995993637897,-2.0230965993015104,-2.02298895346098
2026-10-04 23:30:00,499204,99.9995993637897,-2.0230965993015104,-2.02298895346098
2026-10-04 23:31:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-04 23:32:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-04 23:33:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-04 23:34:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-04 23:35:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-04 23:36:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-04 23:37:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-04 23:38:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-04 23:39:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-04 23:40:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-04 23:41:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-04 23:42:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-04 23:43:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-04 23:44:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-04 23:45:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-04 23:46:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-04 23:47:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-04 23:48:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-04 23:49:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-04 23:50:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-04 23:51:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-04 23:52:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-04 23:53:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-04 23:54:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-04 23:55:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-04 23:56:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-04 23:57:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-04 23:58:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-04 23:59:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-05 00:00:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-05 00:01:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-05 00:02:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-05 00:03:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-05 00:04:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-05 00:05:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-05 00:06:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-05 00:07:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-05 00:08:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-05 00:09:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-05 00:10:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-05 00:11:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-05 00:12:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-05 00:13:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-05 00:14:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-05 00:15:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-05 00:16:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-05 00:17:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-05 00:18:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-05 00:19:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-05 00:20:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-05 00:21:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-05 00:22:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-05 00:23:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-05 00:24:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-05 00:25:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-05 00:26:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-05 00:27:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-05 00:28:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-05 00:29:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-05 00:30:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-05 00:31:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-05 00:32:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-05 00:33:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-05 00:34:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-05 00:35:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-05 00:36:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-05 00:37:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-05 00:38:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-05 00:39:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-05 00:40:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-05 00:41:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-05 00:42:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-05 00:43:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-05 00:44:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-05 00:45:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-05 00:46:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-05 00:47:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-05 00:48:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-05 00:49:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-05 00:50:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-05 00:51:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-05 00:52:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-05 00:53:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-05 00:54:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-05 00:55:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-05 00:56:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-05 00:57:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-05 00:58:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-05 00:59:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-05 01:00:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-05 01:01:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-05 01:02:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-05 01:03:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-05 01:04:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-05 01:05:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-05 01:06:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-05 01:07:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-05 01:08:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-05 01:09:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-05 01:10:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-05 01:11:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-05 01:12:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-05 01:13:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-05 01:14:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-05 01:15:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-05 01:16:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-05 01:17:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-05 01:18:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-05 01:19:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-05 01:20:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-05 01:21:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-05 01:22:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-05 01:23:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-05 01:24:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-05 01:25:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-05 01:26:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-05 01:27:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-05 01:28:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-05 01:29:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-05 01:30:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-05 01:31:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-05 01:32:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-05 01:33:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-05 01:34:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-05 01:35:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-05 01:36:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-05 01:37:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-05 01:38:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-05 01:39:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-05 01:40:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-05 01:41:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-05 01:42:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-05 01:43:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-05 01:44:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-05 01:45:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-05 01:46:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-05 01:47:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-05 01:48:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-05 01:49:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-05 01:50:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-05 01:51:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-05 01:52:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-05 01:53:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-05 01:54:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-05 01:55:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-05 01:56:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-05 01:57:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-05 01:58:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-05 01:59:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-05 02:00:00,499206,100.0,-2.02298895346098,-2.02298895346098


==> anc/results/bu/bu_projection_2026_1t_national.csv <==
t,n_public,pct_public,M_public,final_margin
2026-10-04 16:55:00,0,0.0,,-2.02298895346098
2026-10-04 16:56:00,0,0.0,,-2.02298895346098
2026-10-04 16:57:00,0,0.0,,-2.02298895346098
2026-10-04 16:58:00,0,0.0,,-2.02298895346098
2026-10-04 16:59:00,0,0.0,,-2.02298895346098
2026-10-04 17:00:00,0,0.0,,-2.02298895346098
2026-10-04 17:01:00,0,0.0,,-2.02298895346098
2026-10-04 17:02:00,0,0.0,,-2.02298895346098
2026-10-04 17:03:00,0,0.0,,-2.02298895346098
2026-10-04 17:04:00,0,0.0,,-2.02298895346098
2026-10-04 17:05:00,0,0.0,,-2.02298895346098
2026-10-04 17:06:00,0,0.0,,-2.02298895346098
2026-10-04 17:07:00,0,0.0,,-2.02298895346098
2026-10-04 17:08:00,0,0.0,,-2.02298895346098
2026-10-04 17:09:00,0,0.0,,-2.02298895346098
2026-10-04 17:10:00,0,0.0,,-2.02298895346098
2026-10-04 17:11:00,0,0.0,,-2.02298895346098
2026-10-04 17:12:00,0,0.0,,-2.02298895346098
2026-10-04 17:13:00,0,0.0,,-2.02298895346098
2026-10-04 17:14:00,0,0.0,,-2.02298895346098
2026-10-04 17:15:00,0,0.0,,-2.02298895346098
2026-10-04 17:16:00,0,0.0,,-2.02298895346098
2026-10-04 17:17:00,0,0.0,,-2.02298895346098
2026-10-04 17:18:00,0,0.0,,-2.02298895346098
2026-10-04 17:19:00,0,0.0,,-2.02298895346098
2026-10-04 17:20:00,0,0.0,,-2.02298895346098
2026-10-04 17:21:00,0,0.0,,-2.02298895346098
2026-10-04 17:22:00,0,0.0,,-2.02298895346098
2026-10-04 17:23:00,6157,1.2333585734145824,-0.8086700041965988,-2.02298895346098
2026-10-04 17:24:00,7105,1.4232601370977112,-0.7853956255512995,-2.02298895346098
2026-10-04 17:25:00,7550,1.5124016938898972,-0.7679454357602533,-2.02298895346098
2026-10-04 17:26:00,8022,1.6069518395211595,-0.8030236605507834,-2.02298895346098
2026-10-04 17:27:00,8366,1.6758612676930966,-0.8221099894709538,-2.02298895346098
2026-10-04 17:28:00,8489,1.7005003946266672,-0.8304093763564335,-2.02298895346098
2026-10-04 17:29:00,8950,1.792847041101269,-0.9336855194150395,-2.02298895346098
2026-10-04 17:30:00,9863,1.9757374711041134,-0.9150533337448752,-2.02298895346098
2026-10-04 17:31:00,11145,2.232545281907669,-1.0322020208011984,-2.02298895346098
2026-10-04 17:32:00,12362,2.4763324158764117,-0.9436749994517601,-2.02298895346098
2026-10-04 17:33:00,12892,2.582501011606431,-0.9286854253500176,-2.02298895346098
2026-10-04 17:34:00,13857,2.7758079830771263,-1.0132145447685703,-2.02298895346098
2026-10-04 17:35:00,14811,2.9669114553911613,-1.0270290586481767,-2.02298895346098
2026-10-04 17:36:00,16880,3.381369614948538,-1.0935057036728701,-2.02298895346098
2026-10-04 17:37:00,16880,3.381369614948538,-1.0935057036728701,-2.02298895346098
2026-10-04 17:38:00,19461,3.898390644343217,-0.9720226522421882,-2.02298895346098
2026-10-04 17:39:00,20565,4.119541832429898,-1.027471261415125,-2.02298895346098
2026-10-04 17:40:00,21555,4.317856756529369,-1.0798808414969052,-2.02298895346098
2026-10-04 17:41:00,22853,4.5778696570153405,-1.1394069828251419,-2.02298895346098
2026-10-04 17:42:00,24803,4.968489962059751,-1.2587926106614744,-2.02298895346098
2026-10-04 17:43:00,24803,4.968489962059751,-1.2587926106614744,-2.02298895346098
2026-10-04 17:44:00,27447,5.498131032078941,-1.3880407511494885,-2.02298895346098
2026-10-04 17:45:00,29964,6.002331702743957,-1.444457420930012,-2.02298895346098
2026-10-04 17:46:00,29964,6.002331702743957,-1.444457420930012,-2.02298895346098
2026-10-04 17:47:00,32967,6.60388697251235,-1.2415316990909253,-2.02298895346098
2026-10-04 17:48:00,34930,6.997111412923723,-1.1826409656989223,-2.02298895346098
2026-10-04 17:49:00,34930,6.997111412923723,-1.1826409656989223,-2.02298895346098
2026-10-04 17:50:00,37897,7.591455230906679,-1.250049296425415,-2.02298895346098
2026-10-04 17:51:00,40756,8.164164693533332,-1.3178969677722807,-2.02298895346098
2026-10-04 17:52:00,40756,8.164164693533332,-1.3178969677722807,-2.02298895346098
2026-10-04 17:53:00,40756,8.164164693533332,-1.3178969677722807,-2.02298895346098
2026-10-04 17:54:00,45329,9.08021938838876,-1.319385204657486,-2.02298895346098
2026-10-04 17:55:00,45329,9.08021938838876,-1.319385204657486,-2.02298895346098
2026-10-04 17:56:00,50309,10.07780355204064,-1.2782418525322803,-2.02298895346098
2026-10-04 17:57:00,50309,10.07780355204064,-1.2782418525322803,-2.02298895346098
2026-10-04 17:58:00,54511,10.919540229885058,-1.3414158147225463,-2.02298895346098
2026-10-04 17:59:00,54511,10.919540229885058,-1.3414158147225463,-2.02298895346098
2026-10-04 18:00:00,54511,10.919540229885058,-1.3414158147225463,-2.02298895346098
2026-10-04 18:01:00,54511,10.919540229885058,-1.3414158147225463,-2.02298895346098
2026-10-04 18:02:00,62168,12.45337596102611,-1.4164963793617869,-2.02298895346098
2026-10-04 18:03:00,62168,12.45337596102611,-1.4164963793617869,-2.02298895346098
2026-10-04 18:04:00,62168,12.45337596102611,-1.4164963793617869,-2.02298895346098
2026-10-04 18:05:00,62168,12.45337596102611,-1.4164963793617869,-2.02298895346098
2026-10-04 18:06:00,62168,12.45337596102611,-1.4164963793617869,-2.02298895346098
2026-10-04 18:07:00,62168,12.45337596102611,-1.4164963793617869,-2.02298895346098
2026-10-04 18:08:00,62168,12.45337596102611,-1.4164963793617869,-2.02298895346098
2026-10-04 18:09:00,62168,12.45337596102611,-1.4164963793617869,-2.02298895346098
2026-10-04 18:10:00,62168,12.45337596102611,-1.4164963793617869,-2.02298895346098
2026-10-04 18:11:00,62168,12.45337596102611,-1.4164963793617869,-2.02298895346098
2026-10-04 18:12:00,71074,14.237409005500735,-1.4086858859739815,-2.02298895346098
2026-10-04 18:13:00,71074,14.237409005500735,-1.4086858859739815,-2.02298895346098
2026-10-04 18:14:00,71074,14.237409005500735,-1.4086858859739815,-2.02298895346098
2026-10-04 18:15:00,85964,17.220145591198825,-1.4682670151743737,-2.02298895346098
2026-10-04 18:16:00,85964,17.220145591198825,-1.4682670151743737,-2.02298895346098
2026-10-04 18:17:00,97548,19.540630521267772,-1.4890078002693152,-2.02298895346098
2026-10-04 18:18:00,97548,19.540630521267772,-1.4890078002693152,-2.02298895346098
2026-10-04 18:19:00,97548,19.540630521267772,-1.4890078002693152,-2.02298895346098
2026-10-04 18:20:00,97548,19.540630521267772,-1.4890078002693152,-2.02298895346098
2026-10-04 18:21:00,109654,21.965681502225536,-1.564719389384961,-2.02298895346098
2026-10-04 18:22:00,109654,21.965681502225536,-1.564719389384961,-2.02298895346098
2026-10-04 18:23:00,109654,21.965681502225536,-1.564719389384961,-2.02298895346098
2026-10-04 18:24:00,122085,24.455835867357365,-1.6292183120048875,-2.02298895346098
2026-10-04 18:25:00,122085,24.455835867357365,-1.6292183120048875,-2.02298895346098
2026-10-04 18:26:00,122085,24.455835867357365,-1.6292183120048875,-2.02298895346098
2026-10-04 18:27:00,122085,24.455835867357365,-1.6292183120048875,-2.02298895346098
2026-10-04 18:28:00,139204,27.885081509436986,-1.6761820185275167,-2.02298895346098
2026-10-04 18:29:00,139204,27.885081509436986,-1.6761820185275167,-2.02298895346098
2026-10-04 18:30:00,139204,27.885081509436986,-1.6761820185275167,-2.02298895346098
2026-10-04 18:31:00,139204,27.885081509436986,-1.6761820185275167,-2.02298895346098
2026-10-04 18:32:00,139204,27.885081509436986,-1.6761820185275167,-2.02298895346098
2026-10-04 18:33:00,139204,27.885081509436986,-1.6761820185275167,-2.02298895346098
2026-10-04 18:34:00,159242,31.89905570045232,-1.7388584579263844,-2.02298895346098
2026-10-04 18:35:00,159242,31.89905570045232,-1.7388584579263844,-2.02298895346098
2026-10-04 18:36:00,159242,31.89905570045232,-1.7388584579263844,-2.02298895346098
2026-10-04 18:37:00,159242,31.89905570045232,-1.7388584579263844,-2.02298895346098
2026-10-04 18:38:00,182745,36.607132125815795,-1.8090424772578273,-2.02298895346098
2026-10-04 18:39:00,182745,36.607132125815795,-1.8090424772578273,-2.02298895346098
2026-10-04 18:40:00,182745,36.607132125815795,-1.8090424772578273,-2.02298895346098
2026-10-04 18:41:00,182745,36.607132125815795,-1.8090424772578273,-2.02298895346098
2026-10-04 18:42:00,182745,36.607132125815795,-1.8090424772578273,-2.02298895346098
2026-10-04 18:43:00,182745,36.607132125815795,-1.8090424772578273,-2.02298895346098
2026-10-04 18:44:00,182745,36.607132125815795,-1.8090424772578273,-2.02298895346098
2026-10-04 18:45:00,207533,41.572617316298285,-1.8528817885166027,-2.02298895346098
2026-10-04 18:46:00,207533,41.572617316298285,-1.8528817885166027,-2.02298895346098
2026-10-04 18:47:00,207533,41.572617316298285,-1.8528817885166027,-2.02298895346098
2026-10-04 18:48:00,207533,41.572617316298285,-1.8528817885166027,-2.02298895346098
2026-10-04 18:49:00,207533,41.572617316298285,-1.8528817885166027,-2.02298895346098
2026-10-04 18:50:00,235931,47.2612508663758,-1.9021366018801222,-2.02298895346098
2026-10-04 18:51:00,235931,47.2612508663758,-1.9021366018801222,-2.02298895346098
2026-10-04 18:52:00,235931,47.2612508663758,-1.9021366018801222,-2.02298895346098
2026-10-04 18:53:00,235931,47.2612508663758,-1.9021366018801222,-2.02298895346098
2026-10-04 18:54:00,235931,47.2612508663758,-1.9021366018801222,-2.02298895346098
2026-10-04 18:55:00,235931,47.2612508663758,-1.9021366018801222,-2.02298895346098
2026-10-04 18:56:00,235931,47.2612508663758,-1.9021366018801222,-2.02298895346098
2026-10-04 18:57:00,235931,47.2612508663758,-1.9021366018801222,-2.02298895346098
2026-10-04 18:58:00,235931,47.2612508663758,-1.9021366018801222,-2.02298895346098
2026-10-04 18:59:00,235931,47.2612508663758,-1.9021366018801222,-2.02298895346098
2026-10-04 19:00:00,235931,47.2612508663758,-1.9021366018801222,-2.02298895346098
2026-10-04 19:01:00,235931,47.2612508663758,-1.9021366018801222,-2.02298895346098
2026-10-04 19:02:00,235931,47.2612508663758,-1.9021366018801222,-2.02298895346098
2026-10-04 19:03:00,235931,47.2612508663758,-1.9021366018801222,-2.02298895346098
2026-10-04 19:04:00,235931,47.2612508663758,-1.9021366018801222,-2.02298895346098
2026-10-04 19:05:00,235931,47.2612508663758,-1.9021366018801222,-2.02298895346098
2026-10-04 19:06:00,235931,47.2612508663758,-1.9021366018801222,-2.02298895346098
2026-10-04 19:07:00,235931,47.2612508663758,-1.9021366018801222,-2.02298895346098
2026-10-04 19:08:00,235931,47.2612508663758,-1.9021366018801222,-2.02298895346098
2026-10-04 19:09:00,235931,47.2612508663758,-1.9021366018801222,-2.02298895346098
2026-10-04 19:10:00,235931,47.2612508663758,-1.9021366018801222,-2.02298895346098
2026-10-04 19:11:00,235931,47.2612508663758,-1.9021366018801222,-2.02298895346098
2026-10-04 19:12:00,235931,47.2612508663758,-1.9021366018801222,-2.02298895346098
2026-10-04 19:13:00,235931,47.2612508663758,-1.9021366018801222,-2.02298895346098
2026-10-04 19:14:00,235931,47.2612508663758,-1.9021366018801222,-2.02298895346098
2026-10-04 19:15:00,323539,64.81071942244284,-2.047844186826775,-2.02298895346098
2026-10-04 19:16:00,323539,64.81071942244284,-2.047844186826775,-2.02298895346098
2026-10-04 19:17:00,323539,64.81071942244284,-2.047844186826775,-2.02298895346098
2026-10-04 19:18:00,323539,64.81071942244284,-2.047844186826775,-2.02298895346098
2026-10-04 19:19:00,323539,64.81071942244284,-2.047844186826775,-2.02298895346098
2026-10-04 19:20:00,323539,64.81071942244284,-2.047844186826775,-2.02298895346098
2026-10-04 19:21:00,323539,64.81071942244284,-2.047844186826775,-2.02298895346098
2026-10-04 19:22:00,323539,64.81071942244284,-2.047844186826775,-2.02298895346098
2026-10-04 19:23:00,323539,64.81071942244284,-2.047844186826775,-2.02298895346098
2026-10-04 19:24:00,323539,64.81071942244284,-2.047844186826775,-2.02298895346098
2026-10-04 19:25:00,323539,64.81071942244284,-2.047844186826775,-2.02298895346098
2026-10-04 19:26:00,323539,64.81071942244284,-2.047844186826775,-2.02298895346098
2026-10-04 19:27:00,323539,64.81071942244284,-2.047844186826775,-2.02298895346098
2026-10-04 19:28:00,323539,64.81071942244284,-2.047844186826775,-2.02298895346098
2026-10-04 19:29:00,323539,64.81071942244284,-2.047844186826775,-2.02298895346098
2026-10-04 19:30:00,323539,64.81071942244284,-2.047844186826775,-2.02298895346098
2026-10-04 19:31:00,323539,64.81071942244284,-2.047844186826775,-2.02298895346098
2026-10-04 19:32:00,323539,64.81071942244284,-2.047844186826775,-2.02298895346098
2026-10-04 19:33:00,323539,64.81071942244284,-2.047844186826775,-2.02298895346098
2026-10-04 19:34:00,323539,64.81071942244284,-2.047844186826775,-2.02298895346098
2026-10-04 19:35:00,323539,64.81071942244284,-2.047844186826775,-2.02298895346098
2026-10-04 19:36:00,323539,64.81071942244284,-2.047844186826775,-2.02298895346098
2026-10-04 19:37:00,323539,64.81071942244284,-2.047844186826775,-2.02298895346098
2026-10-04 19:38:00,323539,64.81071942244284,-2.047844186826775,-2.02298895346098
2026-10-04 19:39:00,323539,64.81071942244284,-2.047844186826775,-2.02298895346098
2026-10-04 19:40:00,323539,64.81071942244284,-2.047844186826775,-2.02298895346098
2026-10-04 19:41:00,323539,64.81071942244284,-2.047844186826775,-2.02298895346098
2026-10-04 19:42:00,323539,64.81071942244284,-2.047844186826775,-2.02298895346098
2026-10-04 19:43:00,323539,64.81071942244284,-2.047844186826775,-2.02298895346098
2026-10-04 19:44:00,323539,64.81071942244284,-2.047844186826775,-2.02298895346098
2026-10-04 19:45:00,323539,64.81071942244284,-2.047844186826775,-2.02298895346098
2026-10-04 19:46:00,323539,64.81071942244284,-2.047844186826775,-2.02298895346098
2026-10-04 19:47:00,323539,64.81071942244284,-2.047844186826775,-2.02298895346098
2026-10-04 19:48:00,323539,64.81071942244284,-2.047844186826775,-2.02298895346098
2026-10-04 19:49:00,323539,64.81071942244284,-2.047844186826775,-2.02298895346098
2026-10-04 19:50:00,323539,64.81071942244284,-2.047844186826775,-2.02298895346098
2026-10-04 19:51:00,323539,64.81071942244284,-2.047844186826775,-2.02298895346098
2026-10-04 19:52:00,323539,64.81071942244284,-2.047844186826775,-2.02298895346098
2026-10-04 19:53:00,323539,64.81071942244284,-2.047844186826775,-2.02298895346098
2026-10-04 19:54:00,323539,64.81071942244284,-2.047844186826775,-2.02298895346098
2026-10-04 19:55:00,323539,64.81071942244284,-2.047844186826775,-2.02298895346098
2026-10-04 19:56:00,323539,64.81071942244284,-2.047844186826775,-2.02298895346098
2026-10-04 19:57:00,323539,64.81071942244284,-2.047844186826775,-2.02298895346098
2026-10-04 19:58:00,323539,64.81071942244284,-2.047844186826775,-2.02298895346098
2026-10-04 19:59:00,323539,64.81071942244284,-2.047844186826775,-2.02298895346098
2026-10-04 20:00:00,323539,64.81071942244284,-2.047844186826775,-2.02298895346098
2026-10-04 20:01:00,323539,64.81071942244284,-2.047844186826775,-2.02298895346098
2026-10-04 20:02:00,323539,64.81071942244284,-2.047844186826775,-2.02298895346098
2026-10-04 20:03:00,323539,64.81071942244284,-2.047844186826775,-2.02298895346098
2026-10-04 20:04:00,323539,64.81071942244284,-2.047844186826775,-2.02298895346098
2026-10-04 20:05:00,323539,64.81071942244284,-2.047844186826775,-2.02298895346098
2026-10-04 20:06:00,424153,84.96552525410351,-2.1814094284068997,-2.02298895346098
2026-10-04 20:07:00,424153,84.96552525410351,-2.1814094284068997,-2.02298895346098
2026-10-04 20:08:00,424153,84.96552525410351,-2.1814094284068997,-2.02298895346098
2026-10-04 20:09:00,424153,84.96552525410351,-2.1814094284068997,-2.02298895346098
2026-10-04 20:10:00,424153,84.96552525410351,-2.1814094284068997,-2.02298895346098
2026-10-04 20:11:00,424153,84.96552525410351,-2.1814094284068997,-2.02298895346098
2026-10-04 20:12:00,440629,88.26596635457106,-2.1672210367578715,-2.02298895346098
2026-10-04 20:13:00,442532,88.64717170867337,-2.1650910105539545,-2.02298895346098
2026-10-04 20:14:00,443598,88.86071080876432,-2.1660880401427107,-2.02298895346098
2026-10-04 20:15:00,446591,89.4602628974812,-2.166518126792727,-2.02298895346098
2026-10-04 20:16:00,448072,89.75693401120981,-2.1631712489359356,-2.02298895346098
2026-10-04 20:17:00,448584,89.85949688104711,-2.162332254919652,-2.02298895346098
2026-10-04 20:18:00,449547,90.0524032163075,-2.1609195910247236,-2.02298895346098
2026-10-04 20:19:00,450573,90.2579295921924,-2.161675014373843,-2.02298895346098
2026-10-04 20:20:00,450868,90.31702343321194,-2.161892414423161,-2.02298895346098
2026-10-04 20:21:00,451531,90.44983433692704,-2.161198793046004,-2.02298895346098
2026-10-04 20:22:00,452117,90.56722074654552,-2.1586657554881317,-2.02298895346098
2026-10-04 20:23:00,452654,90.67479156901159,-2.158160939739806,-2.02298895346098
2026-10-04 20:24:00,453174,90.7789569836901,-2.158851418340846,-2.02298895346098
2026-10-04 20:25:00,453733,90.8909348044695,-2.1580226539973157,-2.02298895346098
2026-10-04 20:26:00,454075,90.95944359643113,-2.1571890504081703,-2.02298895346098
2026-10-04 20:27:00,454625,91.06961855426417,-2.155874192329643,-2.02298895346098
2026-10-04 20:28:00,455357,91.2162514072347,-2.155768200836383,-2.02298895346098
2026-10-04 20:29:00,455709,91.28676338024783,-2.156194730898564,-2.02298895346098
2026-10-04 20:30:00,455910,91.32702731938318,-2.156453226942301,-2.02298895346098
2026-10-04 20:31:00,456569,91.45903695067767,-2.1534833321177893,-2.02298895346098
2026-10-04 20:32:00,457209,91.58724053797431,-2.1519182897930755,-2.02298895346098
2026-10-04 20:33:00,457344,91.61428348216968,-2.1513541547142356,-2.02298895346098
2026-10-04 20:34:00,458177,91.78114846376045,-2.1479743078671287,-2.02298895346098
2026-10-04 20:35:00,458678,91.8815078344411,-2.1476937616633274,-2.02298895346098
2026-10-04 20:36:00,459168,91.97966370596507,-2.147539491239614,-2.02298895346098
2026-10-04 20:37:00,459500,92.0461693168752,-2.147548364749774,-2.02298895346098
2026-10-04 20:38:00,460026,92.15153664018462,-2.146951974081268,-2.02298895346098
2026-10-04 20:39:00,460647,92.27593418348337,-2.1468000928376196,-2.02298895346098
2026-10-04 20:40:00,460851,92.31679907693417,-2.1471355644500756,-2.02298895346098
2026-10-04 20:41:00,461693,92.4854669214713,-2.1459067620900774,-2.02298895346098
2026-10-04 20:42:00,461961,92.53915217365176,-2.1443803093060043,-2.02298895346098
2026-10-04 20:43:00,462774,92.70201079313951,-2.145466896628778,-2.02298895346098
2026-10-04 20:44:00,463159,92.77913326362263,-2.1449545001351877,-2.02298895346098
2026-10-04 20:45:00,463687,92.88490122314235,-2.1448669125052944,-2.02298895346098
2026-10-04 20:46:00,464275,93.00268826897113,-2.1440993740106884,-2.02298895346098
2026-10-04 20:47:00,465008,93.1495214400468,-2.14353521459949,-2.02298895346098
2026-10-04 20:48:00,465853,93.31879023889937,-2.14398482587711,-2.02298895346098
2026-10-04 20:49:00,466842,93.51690484489369,-2.1456363363585806,-2.02298895346098
2026-10-04 20:50:00,467237,93.59603049642833,-2.1450180436763944,-2.02298895346098
2026-10-04 20:51:00,470105,94.17054282200134,-2.142359071942912,-2.02298895346098
2026-10-04 20:52:00,471826,94.51529028096617,-2.1398476940686084,-2.02298895346098
2026-10-04 20:53:00,474312,95.0132810903715,-2.1337914057239837,-2.02298895346098
2026-10-04 20:54:00,477239,95.59961218414843,-2.1299575166225493,-2.02298895346098
2026-10-04 20:55:00,479483,96.04912601210722,-2.125771431242085,-2.02298895346098
2026-10-04 20:56:00,480099,96.17252196488023,-2.124703845848175,-2.02298895346098
2026-10-04 20:57:00,482283,96.61001670652998,-2.118795823235975,-2.02298895346098
2026-10-04 20:58:00,484309,97.01586118756586,-2.1110062817560116,-2.02298895346098
2026-10-04 20:59:00,486071,97.36882168884188,-2.1052529112506546,-2.02298895346098
2026-10-04 21:00:00,488485,97.85238959467635,-2.096604768976018,-2.02298895346098
2026-10-04 21:01:00,490242,98.20434850542662,-2.089817308854658,-2.02298895346098
2026-10-04 21:02:00,491639,98.48419289832253,-2.0846151557276538,-2.02298895346098
2026-10-04 21:03:00,492232,98.60298153467707,-2.08203013645607,-2.02298895346098
2026-10-04 21:04:00,492354,98.62742034350549,-2.081561350158101,-2.02298895346098
2026-10-04 21:05:00,492495,98.65566519633178,-2.080727542623817,-2.02298895346098
2026-10-04 21:06:00,492717,98.7001358156753,-2.077794427573154,-2.02298895346098
2026-10-04 21:07:00,492915,98.73979880049518,-2.0756582855308348,-2.02298895346098
2026-10-04 21:08:00,493036,98.76403729121846,-2.07464040374451,-2.02298895346098
2026-10-04 21:09:00,493286,98.8141168175062,-2.0732682297841976,-2.02298895346098
2026-10-04 21:10:00,493371,98.83114385644403,-2.07191920034161,-2.02298895346098
2026-10-04 21:11:00,493719,98.90085455703658,-2.070705002586959,-2.02298895346098
2026-10-04 21:12:00,493851,98.92729654691651,-2.068734155052776,-2.02298895346098
2026-10-04 21:13:00,493909,98.93891499701526,-2.0682308623301893,-2.02298895346098
2026-10-04 21:14:00,494103,98.97777670941456,-2.067364456169085,-2.02298895346098
2026-10-04 21:15:00,494161,98.98939515951331,-2.0671290921431607,-2.02298895346098
2026-10-04 21:16:00,494467,99.0506924996895,-2.065195231859862,-2.02298895346098
2026-10-04 21:17:00,494547,99.06671794810158,-2.064107481723143,-2.02298895346098
2026-10-04 21:18:00,494766,99.11058761312965,-2.0632089873782955,-2.02298895346098
2026-10-04 21:19:00,494898,99.13702960300958,-2.0624817868463374,-2.02298895346098
2026-10-04 21:20:00,494976,99.15265441521136,-2.062114233075807,-2.02298895346098
2026-10-04 21:21:00,495115,99.18049863182735,-2.061364009723299,-2.02298895346098
2026-10-04 21:22:00,495177,99.1929183543467,-2.0603693658775235,-2.02298895346098
2026-10-04 21:23:00,495295,99.21655589075452,-2.06019057921647,-2.02298895346098
2026-10-04 21:24:00,495378,99.23318229348205,-2.059761150275441,-2.02298895346098
2026-10-04 21:25:00,495412,99.23999310905718,-2.0596586884682244,-2.02298895346098
2026-10-04 21:26:00,495593,99.27625068608951,-2.058137767436319,-2.02298895346098
2026-10-04 21:27:00,495718,99.30129044923338,-2.0574421251460806,-2.02298895346098
2026-10-04 21:28:00,495781,99.31391048985789,-2.05647678413734,-2.02298895346098
2026-10-04 21:29:00,495958,99.34936679446962,-2.055368971191851,-2.02298895346098
2026-10-04 21:30:00,496037,99.36519192477654,-2.0543312943478553,-2.02298895346098
2026-10-04 21:31:00,496103,99.37841291971651,-2.053400850639764,-2.02298895346098
2026-10-04 21:32:00,496149,99.38762755255345,-2.052885479097921,-2.02298895346098
2026-10-04 21:33:00,496221,99.40205045612433,-2.0524431471742877,-2.02298895346098
2026-10-04 21:34:00,496268,99.41146540706642,-2.052913114042576,-2.02298895346098
2026-10-04 21:35:00,496310,99.41987876748276,-2.0524221478004145,-2.02298895346098
2026-10-04 21:36:00,496486,99.45513475398934,-2.0506094358954896,-2.02298895346098
2026-10-04 21:37:00,496559,99.46975797566536,-2.049874924825157,-2.02298895346098
2026-10-04 21:38:00,496684,99.49479773880923,-2.0488901130490067,-2.02298895346098
2026-10-04 21:39:00,496733,99.50461332596163,-2.0480543377335847,-2.02298895346098
2026-10-04 21:40:00,496781,99.51422859500887,-2.048130201914933,-2.02298895346098
2026-10-04 21:41:00,496856,99.5292524528952,-2.0482902270047787,-2.02298895346098
2026-10-04 21:42:00,496987,99.55549412466998,-2.0470236230344274,-2.02298895346098
2026-10-04 21:43:00,497043,99.56671193855843,-2.0460955917251056,-2.02298895346098
2026-10-04 21:44:00,497097,99.57752911623659,-2.045542458322458,-2.02298895346098
2026-10-04 21:45:00,497118,99.58173579644476,-2.0454809654738004,-2.02298895346098
2026-10-04 21:46:00,497206,99.59936378969805,-2.0438284545502894,-2.02298895346098
2026-10-04 21:47:00,497223,99.60276919748561,-2.0437059466951846,-2.02298895346098
2026-10-04 21:48:00,497318,99.62179941747495,-2.043476604953609,-2.02298895346098
2026-10-04 21:49:00,497349,99.62800927873464,-2.043410070036089,-2.02298895346098
2026-10-04 21:50:00,497463,99.65084554272184,-2.042618419049491,-2.02298895346098
2026-10-04 21:51:00,497526,99.66346558334635,-2.0419189678609784,-2.02298895346098
2026-10-04 21:52:00,497526,99.66346558334635,-2.0419189678609784,-2.02298895346098
2026-10-04 21:53:00,497659,99.69010789133144,-2.0413747538701954,-2.02298895346098
2026-10-04 21:54:00,497667,99.69171043617264,-2.0411886584445926,-2.02298895346098
2026-10-04 21:55:00,497735,99.70533206732291,-2.0404487636968893,-2.02298895346098
2026-10-04 21:56:00,497767,99.71174224668773,-2.039854425818921,-2.02298895346098
2026-10-04 21:57:00,497814,99.72115719762984,-2.039730788933325,-2.02298895346098
2026-10-04 21:58:00,497883,99.73497914688525,-2.0391357522284825,-2.02298895346098
2026-10-04 21:59:00,497948,99.74799982372006,-2.0381669858851037,-2.02298895346098
2026-10-04 22:00:00,498000,99.75841636518791,-2.037640877878033,-2.02298895346098
2026-10-04 22:01:00,498019,99.76222240918578,-2.037442734704409,-2.02298895346098
2026-10-04 22:02:00,498032,99.76482654455275,-2.0374332984290366,-2.02298895346098
2026-10-04 22:03:00,498088,99.77604435844121,-2.0367976596604387,-2.02298895346098
2026-10-04 22:04:00,498098,99.77804753949272,-2.036568317672771,-2.02298895346098
2026-10-04 22:05:00,498164,99.79126853443267,-2.0365046519769114,-2.02298895346098
2026-10-04 22:06:00,498211,99.80068348537478,-2.0362488862062156,-2.02298895346098
2026-10-04 22:07:00,498244,99.80729398284475,-2.037053237520403,-2.02298895346098
2026-10-04 22:08:00,498379,99.83433692704014,-2.037145058577694,-2.02298895346098
2026-10-04 22:09:00,498416,99.84174869693072,-2.036257026491728,-2.02298895346098
2026-10-04 22:10:00,498442,99.84695696766465,-2.0362194895577668,-2.02298895346098
2026-10-04 22:11:00,498448,99.84815887629556,-2.036254684709715,-2.02298895346098
2026-10-04 22:12:00,498454,99.84936078492646,-2.0361239262323805,-2.02298895346098
2026-10-04 22:13:00,498485,99.85557064618614,-2.035702719109722,-2.02298895346098
2026-10-04 22:14:00,498497,99.85797446344796,-2.0355188434635463,-2.02298895346098
2026-10-04 22:15:00,498514,99.86137987123553,-2.035109882014452,-2.02298895346098
2026-10-04 22:16:00,498540,99.86658814196944,-2.034712612183831,-2.02298895346098
2026-10-04 22:17:00,498573,99.87319863943944,-2.0334756374985163,-2.02298895346098
2026-10-04 22:18:00,498585,99.87560245670124,-2.03356806790872,-2.02298895346098
2026-10-04 22:19:00,498599,99.87840691017335,-2.0331135120339017,-2.02298895346098
2026-10-04 22:20:00,498618,99.88221295417122,-2.032538205671741,-2.02298895346098
2026-10-04 22:21:00,498623,99.88321454469698,-2.032408533599517,-2.02298895346098
2026-10-04 22:22:00,498656,99.88982504216696,-2.031859620353138,-2.02298895346098
2026-10-04 22:23:00,498656,99.88982504216696,-2.031859620353138,-2.02298895346098
2026-10-04 22:24:00,498686,99.8958345853215,-2.0318111400078442,-2.02298895346098
2026-10-04 22:25:00,498702,99.8990396750039,-2.0319313418245666,-2.02298895346098
2026-10-04 22:26:00,498706,99.89984094742451,-2.031797798771162,-2.02298895346098
2026-10-04 22:27:00,498735,99.90565017247388,-2.0315338258290905,-2.02298895346098
2026-10-04 22:28:00,498738,99.90625112678934,-2.0314894142021034,-2.02298895346098
2026-10-04 22:29:00,498745,99.9076533535254,-2.0315330396955322,-2.02298895346098
2026-10-04 22:30:00,498758,99.91025748889236,-2.0313747016900585,-2.02298895346098
2026-10-04 22:31:00,498789,99.91646735015205,-2.031108947360305,-2.02298895346098
2026-10-04 22:32:00,498790,99.91666766825719,-2.0310966730791358,-2.02298895346098
2026-10-04 22:33:00,498790,99.91666766825719,-2.0310966730791358,-2.02298895346098
2026-10-04 22:34:00,498818,99.92227657520142,-2.0307684632305145,-2.02298895346098
2026-10-04 22:35:00,498823,99.92327816572717,-2.030770671486959,-2.02298895346098
2026-10-04 22:36:00,498840,99.92668357351474,-2.030266048696616,-2.02298895346098
2026-10-04 22:37:00,498869,99.93249279856413,-2.0295690600248273,-2.02298895346098
2026-10-04 22:38:00,498879,99.93449597961563,-2.029543573996895,-2.02298895346098
2026-10-04 22:39:00,498881,99.93489661582593,-2.02957798122968,-2.02298895346098
2026-10-04 22:40:00,498890,99.9366994787723,-2.02918681811054,-2.02298895346098
2026-10-04 22:41:00,498904,99.9395039322444,-2.028603354020775,-2.02298895346098
2026-10-04 22:42:00,498933,99.94531315729378,-2.0280955694402247,-2.02298895346098
2026-10-04 22:43:00,498937,99.94611442971438,-2.0281037223993215,-2.02298895346098
2026-10-04 22:44:00,498947,99.94811761076589,-2.0281357998920058,-2.02298895346098
2026-10-04 22:45:00,498951,99.9489188831865,-2.0279272818366834,-2.02298895346098
2026-10-04 22:46:00,498959,99.95052142802771,-2.027884612650799,-2.02298895346098
2026-10-04 22:47:00,498966,99.95192365476376,-2.027847497484836,-2.02298895346098
2026-10-04 22:48:00,498969,99.95252460907922,-2.0276958278099277,-2.02298895346098
2026-10-04 22:49:00,498990,99.95673128928739,-2.0269743772505344,-2.02298895346098
2026-10-04 22:50:00,498995,99.95773287981315,-2.02659308267944,-2.02298895346098
2026-10-04 22:51:00,499018,99.96234019623162,-2.0262844376552347,-2.02298895346098
2026-10-04 22:52:00,499020,99.96274083244192,-2.0262981720194584,-2.02298895346098
2026-10-04 22:53:00,499020,99.96274083244192,-2.0262981720194584,-2.02298895346098
2026-10-04 22:54:00,499022,99.96314146865222,-2.026288195384307,-2.02298895346098
2026-10-04 22:55:00,499033,99.96534496780887,-2.025901177820033,-2.02298895346098
2026-10-04 22:56:00,499036,99.96594592212433,-2.025930377656715,-2.02298895346098
2026-10-04 22:57:00,499070,99.97275673769947,-2.0254713393764168,-2.02298895346098
2026-10-04 22:58:00,499070,99.97275673769947,-2.0254713393764168,-2.02298895346098
2026-10-04 22:59:00,499077,99.97415896443552,-2.025224540976811,-2.02298895346098
2026-10-04 23:00:00,499077,99.97415896443552,-2.025224540976811,-2.02298895346098
2026-10-04 23:01:00,499107,99.98016850759005,-2.024782462110586,-2.02298895346098
2026-10-04 23:02:00,499111,99.98096978001065,-2.024626221533976,-2.02298895346098
2026-10-04 23:03:00,499117,99.98217168864156,-2.0245083052044976,-2.02298895346098
2026-10-04 23:04:00,499120,99.98277264295702,-2.024487854768442,-2.02298895346098
2026-10-04 23:05:00,499120,99.98277264295702,-2.024487854768442,-2.02298895346098
2026-10-04 23:06:00,499136,99.98597773263943,-2.0240714795517034,-2.02298895346098
2026-10-04 23:07:00,499136,99.98597773263943,-2.0240714795517034,-2.02298895346098
2026-10-04 23:08:00,499136,99.98597773263943,-2.0240714795517034,-2.02298895346098
2026-10-04 23:09:00,499137,99.98617805074458,-2.0240683864516273,-2.02298895346098
2026-10-04 23:10:00,499137,99.98617805074458,-2.0240683864516273,-2.02298895346098
2026-10-04 23:11:00,499173,99.99338950253002,-2.0237370807279387,-2.02298895346098
2026-10-04 23:12:00,499175,99.99379013874032,-2.0237480272773833,-2.02298895346098
2026-10-04 23:13:00,499181,99.99499204737123,-2.0235699239550375,-2.02298895346098
2026-10-04 23:14:00,499182,99.99519236547637,-2.0235385438675535,-2.02298895346098
2026-10-04 23:15:00,499182,99.99519236547637,-2.0235385438675535,-2.02298895346098
2026-10-04 23:16:00,499184,99.99559300168667,-2.0235444095824007,-2.02298895346098
2026-10-04 23:17:00,499185,99.99579331979183,-2.0233903466583825,-2.02298895346098
2026-10-04 23:18:00,499185,99.99579331979183,-2.0233903466583825,-2.02298895346098
2026-10-04 23:19:00,499186,99.99599363789699,-2.0232475144765116,-2.02298895346098
2026-10-04 23:20:00,499186,99.99599363789699,-2.0232475144765116,-2.02298895346098
2026-10-04 23:21:00,499186,99.99599363789699,-2.0232475144765116,-2.02298895346098
2026-10-04 23:22:00,499188,99.99639427410729,-2.0232558415456015,-2.02298895346098
2026-10-04 23:23:00,499201,99.99899840947424,-2.023195946484302,-2.02298895346098
2026-10-04 23:24:00,499201,99.99899840947424,-2.023195946484302,-2.02298895346098
2026-10-04 23:25:00,499203,99.99939904568454,-2.0231118379821056,-2.02298895346098
2026-10-04 23:26:00,499203,99.99939904568454,-2.0231118379821056,-2.02298895346098
2026-10-04 23:27:00,499204,99.9995993637897,-2.0230965993015104,-2.02298895346098
2026-10-04 23:28:00,499204,99.9995993637897,-2.0230965993015104,-2.02298895346098
2026-10-04 23:29:00,499204,99.9995993637897,-2.0230965993015104,-2.02298895346098
2026-10-04 23:30:00,499204,99.9995993637897,-2.0230965993015104,-2.02298895346098
2026-10-04 23:31:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-04 23:32:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-04 23:33:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-04 23:34:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-04 23:35:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-04 23:36:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-04 23:37:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-04 23:38:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-04 23:39:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-04 23:40:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-04 23:41:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-04 23:42:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-04 23:43:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-04 23:44:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-04 23:45:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-04 23:46:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-04 23:47:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-04 23:48:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-04 23:49:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-04 23:50:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-04 23:51:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-04 23:52:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-04 23:53:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-04 23:54:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-04 23:55:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-04 23:56:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-04 23:57:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-04 23:58:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-04 23:59:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-05 00:00:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-05 00:01:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-05 00:02:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-05 00:03:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-05 00:04:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-05 00:05:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-05 00:06:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-05 00:07:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-05 00:08:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-05 00:09:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-05 00:10:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-05 00:11:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-05 00:12:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-05 00:13:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-05 00:14:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-05 00:15:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-05 00:16:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-05 00:17:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-05 00:18:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-05 00:19:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-05 00:20:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-05 00:21:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-05 00:22:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-05 00:23:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-05 00:24:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-05 00:25:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-05 00:26:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-05 00:27:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-05 00:28:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-05 00:29:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-05 00:30:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-05 00:31:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-05 00:32:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-05 00:33:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-05 00:34:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-05 00:35:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-05 00:36:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-05 00:37:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-05 00:38:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-05 00:39:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-05 00:40:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-05 00:41:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-05 00:42:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-05 00:43:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-05 00:44:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-05 00:45:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-05 00:46:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-05 00:47:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-05 00:48:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-05 00:49:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-05 00:50:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-05 00:51:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-05 00:52:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-05 00:53:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-05 00:54:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-05 00:55:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-05 00:56:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-05 00:57:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-05 00:58:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-05 00:59:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-05 01:00:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-05 01:01:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-05 01:02:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-05 01:03:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-05 01:04:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-05 01:05:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-05 01:06:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-05 01:07:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-05 01:08:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-05 01:09:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-05 01:10:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-05 01:11:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-05 01:12:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-05 01:13:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-05 01:14:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-05 01:15:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-05 01:16:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-05 01:17:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-05 01:18:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-05 01:19:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-05 01:20:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-05 01:21:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-05 01:22:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-05 01:23:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-05 01:24:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-05 01:25:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-05 01:26:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-05 01:27:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-05 01:28:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-05 01:29:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-05 01:30:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-05 01:31:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-05 01:32:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-05 01:33:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-05 01:34:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-05 01:35:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-05 01:36:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-05 01:37:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-05 01:38:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-05 01:39:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-05 01:40:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-05 01:41:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-05 01:42:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-05 01:43:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-05 01:44:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-05 01:45:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-05 01:46:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-05 01:47:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-05 01:48:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-05 01:49:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-05 01:50:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-05 01:51:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-05 01:52:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-05 01:53:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-05 01:54:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-05 01:55:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-05 01:56:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-05 01:57:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-05 01:58:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-05 01:59:00,499206,100.0,-2.02298895346098,-2.02298895346098
2026-10-05 02:00:00,499206,100.0,-2.02298895346098,-2.02298895346098


==> anc/results/bu/calib2018_curves_by_order.csv <==
year,method,order,bin,rms,rms_mono,n,mean
2022,iid,0,"[0.0, 1e-09)",0.008229398772701235,0.008229398772701235,1504,-0.005497898917147862
2022,iid,0,"[1e-09, 0.005)",0.004240355327713456,0.004240355327713456,4158,-0.0006255668864434295
2022,iid,0,"[0.005, 0.01)",0.0032094316881123163,0.0032094316881123163,1411,-0.00034326372024738827
2022,iid,0,"[0.01, 0.02)",0.001925923238643913,0.0019396410690857148,1666,-0.00016494788111598245
2022,iid,0,"[0.02, 0.05)",0.0019396410690857148,0.0019396410690857148,2477,5.466469977561307e-05
2022,iid,0,"[0.05, 0.1)",0.0015995428280863287,0.0015995428280863287,2419,2.285635812659703e-05
2022,iid,0,"[0.1, 0.2)",0.0008902474413886419,0.0008902474413886419,2111,8.413010273450788e-05
2022,iid,0,"[0.2, 0.3)",0.0006520421008437204,0.0006520421008437204,1351,4.8669589734908935e-05
2022,iid,0,"[0.3, 0.5)",0.00043568151401311716,0.0005,1921,3.440921005544988e-05
2022,iid,0,"[0.5, 0.7)",0.0003155129296307405,0.0005,2605,7.262043927046623e-05
2022,iid,0,"[0.7, 0.9)",0.0001683083775266349,0.0005,2368,-3.7846773692663155e-05
2022,iid,0,"[0.9, 0.99)",8.138431195420154e-05,0.0005,2907,-6.358119270612331e-06
2022,iid,0,"[0.99, 1.0)",1.8434646484370828e-05,0.0005,1998,3.662561959560631e-06
2026,model,10,"[0.0, 1e-09)",0.012300172786407755,0.012300172786407755,1456,-0.009458836985367612
2026,model,10,"[1e-09, 0.005)",0.007465536076905992,0.007465536076905992,3932,-0.0028851254883879105
2026,model,10,"[0.005, 0.01)",0.0037506949950257278,0.0037506949950257278,988,-0.0011412074338444627
2026,model,10,"[0.01, 0.02)",0.0029781483923748122,0.0029781483923748122,1250,-0.00041839522408029735
2026,model,10,"[0.02, 0.05)",0.0028531941331160268,0.0028531941331160268,1777,2.94033540145609e-05
2026,model,10,"[0.05, 0.1)",0.0024133598520050723,0.0024133598520050723,1911,0.0004350926479181538
2026,model,10,"[0.1, 0.2)",0.0019786757823801516,0.0019786757823801516,2401,0.0006255025862505057
2026,model,10,"[0.2, 0.3)",0.0015902427527104666,0.0015902427527104666,1606,0.0009674716297522391
2026,model,10,"[0.3, 0.5)",0.0010783605775995901,0.0010783605775995901,2353,0.0007337389090884965
2026,model,10,"[0.5, 0.7)",0.000625096246756365,0.000625096246756365,2893,0.0004096809674615265
2026,model,10,"[0.7, 0.9)",0.0003847769493571225,0.0005,2423,0.00017874376137331867
2026,model,10,"[0.9, 0.99)",0.00016342440671041961,0.0005,2543,2.9168429261822776e-05
2026,model,10,"[0.99, 1.0)",1.87209259913854e-05,0.0005,2131,4.323111358047177e-06
2026,model,14,"[0.0, 1e-09)",0.011911417971911862,0.011911417971911862,1360,-0.009122657885979364
2026,model,14,"[1e-09, 0.005)",0.007315596842909169,0.007315596842909169,4048,-0.0031200518685091773
2026,model,14,"[0.005, 0.01)",0.003646008395689278,0.003646008395689278,993,-0.000496360588067677
2026,model,14,"[0.01, 0.02)",0.0027193949739835136,0.0027193949739835136,1183,-0.00019276183903941437
2026,model,14,"[0.02, 0.05)",0.0024339927450912906,0.0024339927450912906,1806,0.0003447050770595798
2026,model,14,"[0.05, 0.1)",0.002385803279654518,0.002385803279654518,1901,0.0006746108179350603
2026,model,14,"[0.1, 0.2)",0.0020145064564009484,0.0020145064564009484,2400,0.0008605495426419354
2026,model,14,"[0.2, 0.3)",0.0015134789899314347,0.0015134789899314347,1602,0.0009265429342845139
2026,model,14,"[0.3, 0.5)",0.0009459411287346477,0.0009459411287346477,2328,0.0006636403513081686
2026,model,14,"[0.5, 0.7)",0.0005871403516439542,0.0005871403516439542,2906,0.00043130985367005527
2026,model,14,"[0.7, 0.9)",0.00030463630540705913,0.0005,2434,0.00016392287790766512
2026,model,14,"[0.9, 0.99)",0.0001374291155346267,0.0005,2555,3.868116233893029e-05
2026,model,14,"[0.99, 1.0)",1.4167933201692762e-05,0.0005,2120,2.53063229043577e-06
2022,cluster,3,"[0.0, 1e-09)",0.00630765721166851,0.00630765721166851,1642,-0.0014351355927678861
2022,cluster,3,"[1e-09, 0.005)",0.004009514626072131,0.004009514626072131,4128,-0.000625705765983785
2022,cluster,3,"[0.005, 0.01)",0.0039044837736189417,0.0039044837736189417,1345,-0.0007899506556591011
2022,cluster,3,"[0.01, 0.02)",0.0030211546821800016,0.003051953825462627,1717,-0.00021665264519130382
2022,cluster,3,"[0.02, 0.05)",0.003051953825462627,0.003051953825462627,2500,0.0005892643330359711
2022,cluster,3,"[0.05, 0.1)",0.0017861445187788271,0.0017861445187788271,2442,0.00020065908345907405
2022,cluster,3,"[0.1, 0.2)",0.0014611291758825917,0.0014611291758825917,2074,0.00011501074644637545
2022,cluster,3,"[0.2, 0.3)",0.0011717565601110343,0.0011717565601110343,1347,0.00034943758979379385
2022,cluster,3,"[0.3, 0.5)",0.0009131764698278005,0.0009131764698278005,1941,0.0002988153004835463
2022,cluster,3,"[0.5, 0.7)",0.0005349364610308638,0.0005349364610308638,2606,0.00016325160065000765
2022,cluster,3,"[0.7, 0.9)",0.00032987001868550866,0.0005,2351,0.00010352076334248507
2022,cluster,3,"[0.9, 0.99)",0.00010149217923553845,0.0005,2919,3.0075886795119033e-05
2022,cluster,3,"[0.99, 1.0)",2.1394881772465468e-05,0.0005,1996,3.506886951737431e-06
2026,model,18,"[0.0, 1e-09)",0.01225623451078681,0.01225623451078681,1243,-0.008766822677530112
2026,model,18,"[1e-09, 0.005)",0.0064447802975433535,0.0064447802975433535,4092,-0.0018805991084589401
2026,model,18,"[0.005, 0.01)",0.003351675275504482,0.003351675275504482,934,-0.000789436473763171
2026,model,18,"[0.01, 0.02)",0.0027794300935648766,0.002963596445043902,1261,-0.0004490146566262044
2026,model,18,"[0.02, 0.05)",0.002634618419870633,0.002963596445043902,1850,0.0002520237354549934
2026,model,18,"[0.05, 0.1)",0.0028318539449320944,0.002963596445043902,1904,0.0010750731201985724
2026,model,18,"[0.1, 0.2)",0.0029090980538033543,0.002963596445043902,2379,0.0014518700227171251
2026,model,18,"[0.2, 0.3)",0.002963596445043902,0.002963596445043902,1584,0.0015887402122682387
2026,model,18,"[0.3, 0.5)",0.002200669919799845,0.002200669919799845,2343,0.001183835438166531
2026,model,18,"[0.5, 0.7)",0.0011354627511002532,0.0011354627511002532,2887,0.00013087361216382676
2026,model,18,"[0.7, 0.9)",0.00041374426893095326,0.0005,2418,0.00027104422406650864
2026,model,18,"[0.9, 0.99)",0.0001534678159038385,0.0005,2584,5.807496764131391e-05
2026,model,18,"[0.99, 1.0)",2.0754284452523742e-05,0.0005,2101,-3.3941762828837086e-07
2022,model,16,"[0.0, 1e-09)",0.006561181319620579,0.006561181319620579,1671,-0.003525523414343805
2022,model,16,"[1e-09, 0.005)",0.004236426942815568,0.004485979821345648,4063,-0.0005392182525848469
2022,model,16,"[0.005, 0.01)",0.004485979821345648,0.004485979821345648,1387,4.271277890388798e-05
2022,model,16,"[0.01, 0.02)",0.0038376469768186035,0.0038376469768186035,1682,0.0005039317253365902
2022,model,16,"[0.02, 0.05)",0.002511124864489891,0.002511124864489891,2559,0.0009525919998298451
2022,model,16,"[0.05, 0.1)",0.0016473402878893636,0.0023720581425094884,2415,0.00046468253887900723
2022,model,16,"[0.1, 0.2)",0.0015581764141056084,0.0023720581425094884,2076,0.0005165762529445802
2022,model,16,"[0.2, 0.3)",0.0014121745260115377,0.0023720581425094884,1353,0.0005213665155185233
2022,model,16,"[0.3, 0.5)",0.001294413226028376,0.0023720581425094884,1923,0.0004809897715075764
2022,model,16,"[0.5, 0.7)",0.0023720581425094884,0.0023720581425094884,2603,-0.0011087166713078214
2022,model,16,"[0.7, 0.9)",0.0006600177580531381,0.0006600177580531381,2352,7.846552143416885e-05
2022,model,16,"[0.9, 0.99)",0.0001694875749159839,0.0005,2882,5.621228200934064e-05
2022,model,16,"[0.99, 1.0)",3.422948268606506e-05,0.0005,2042,9.270503735016162e-06
2026,iid,6,"[0.0, 1e-09)",0.013211436147831462,0.013211436147831462,1375,-0.010356867127406966
2026,iid,6,"[1e-09, 0.005)",0.006987773035823962,0.006987773035823962,4036,-0.0032828037955586237
2026,iid,6,"[0.005, 0.01)",0.0024378409781941764,0.0024378409781941764,1024,-0.00031529326869060613
2026,iid,6,"[0.01, 0.02)",0.0020215808048647936,0.0020215808048647936,1190,0.00036211213030314457
2026,iid,6,"[0.02, 0.05)",0.0016215403357012312,0.0016215403357012312,1788,0.0006497017280661197
2026,iid,6,"[0.05, 0.1)",0.0014819734583405404,0.0014819734583405404,1916,0.0009457008548672532
2026,iid,6,"[0.1, 0.2)",0.0011862803371923314,0.0011862803371923314,2395,0.0008102590690380066
2026,iid,6,"[0.2, 0.3)",0.0008535387725537062,0.0008535387725537062,1587,0.0006133152722747631
2026,iid,6,"[0.3, 0.5)",0.0005471248447549172,0.0005471248447549172,2352,0.0003874827703553801
2026,iid,6,"[0.5, 0.7)",0.00047985917932477114,0.0005,2892,0.00031970576527632293
2026,iid,6,"[0.7, 0.9)",0.0001655876443282701,0.0005,2427,7.761526008800478e-05
2026,iid,6,"[0.9, 0.99)",0.00011881390514528232,0.0005,2546,4.882246613439273e-05
2026,iid,6,"[0.99, 1.0)",1.822271480473321e-05,0.0005,2136,4.092848951668603e-06
2026,iid,1,"[0.0, 1e-09)",0.012942434899442318,0.012942434899442318,1406,-0.010449316601105601
2026,iid,1,"[1e-09, 0.005)",0.007070342015020091,0.007070342015020091,4005,-0.002461562083571497
2026,iid,1,"[0.005, 0.01)",0.0027312380327279,0.0027312380327279,984,0.0002892272220804135
2026,iid,1,"[0.01, 0.02)",0.0023095871710273864,0.0023095871710273864,1220,0.0008183234329712911
2026,iid,1,"[0.02, 0.05)",0.0019049912654500805,0.0019049912654500805,1811,0.0012538020873584942
2026,iid,1,"[0.05, 0.1)",0.0017399203000041745,0.0017399203000041745,1899,0.001292569707376681
2026,iid,1,"[0.1, 0.2)",0.0013543982763012802,0.0013543982763012802,2383,0.0010258165979270607
2026,iid,1,"[0.2, 0.3)",0.0010372797612962271,0.0010372797612962271,1615,0.0008101904876018841
2026,iid,1,"[0.3, 0.5)",0.0006624714407644987,0.0006624714407644987,2338,0.0005189893422554518
2026,iid,1,"[0.5, 0.7)",0.0005476825373578065,0.0005476825373578065,2897,0.0004166134949810572
2026,iid,1,"[0.7, 0.9)",0.0002116044747469163,0.0005,2439,0.00010613231348678996
2026,iid,1,"[0.9, 0.99)",0.00012161840539268814,0.0005,2535,4.9515487197645694e-05
2026,iid,1,"[0.99, 1.0)",1.4175869011116472e-05,0.0005,2132,9.441791597606273e-07
2022,cluster,4,"[0.0, 1e-09)",0.0074907223485430816,0.0074907223485430816,1559,-0.00026646501945380295
2022,cluster,4,"[1e-09, 0.005)",0.004283533224976361,0.004283533224976361,4177,-0.0009443369139830082
2022,cluster,4,"[0.005, 0.01)",0.0033207527081920707,0.0033334291464924524,1349,-0.00024798091338397107
2022,cluster,4,"[0.01, 0.02)",0.0033334291464924524,0.0033334291464924524,1715,0.0003022217536595779
2022,cluster,4,"[0.02, 0.05)",0.002386495875684622,0.0026403364270077855,2498,0.00037695047171278307
2022,cluster,4,"[0.05, 0.1)",0.0026403364270077855,0.0026403364270077855,2414,-0.0001693678071415193
2022,cluster,4,"[0.1, 0.2)",0.0015748540489936445,0.0015748540489936445,2100,8.270752602419526e-05
2022,cluster,4,"[0.2, 0.3)",0.0009210905592303382,0.0009210905592303382,1342,5.880737253190853e-05
2022,cluster,4,"[0.3, 0.5)",0.0005965947337621224,0.0005965947337621224,1934,4.9168107240206916e-05
2022,cluster,4,"[0.5, 0.7)",0.0005307550917410737,0.0005307550917410737,2596,-0.00021259155580244116
2022,cluster,4,"[0.7, 0.9)",0.0002770563039351683,0.0005,2359,-1.3165201111115415e-05
2022,cluster,4,"[0.9, 0.99)",8.994906002527456e-05,0.0005,2891,1.824302675326253e-05
2022,cluster,4,"[0.99, 1.0)",1.590936666204326e-05,0.0005,2018,-6.275163261317529e-07
2022,cluster,9,"[0.0, 1e-09)",0.005635845760247174,0.005635845760247174,1567,-0.0015129140543067993
2022,cluster,9,"[1e-09, 0.005)",0.004214666651617714,0.004214666651617714,4049,-0.0009074602850642194
2022,cluster,9,"[0.005, 0.01)",0.002963089220316828,0.002963089220316828,1364,-0.0003870841842732616
2022,cluster,9,"[0.01, 0.02)",0.0029011048256510352,0.0029011048256510352,1671,-0.0009281216927102375
2022,cluster,9,"[0.02, 0.05)",0.0025652137119961333,0.0025652137119961333,2497,-0.00037648970164422946
2022,cluster,9,"[0.05, 0.1)",0.0018275527540905297,0.0018275527540905297,2444,-2.148364425893945e-05
2022,cluster,9,"[0.1, 0.2)",0.0014870454342241328,0.0014870454342241328,2104,0.0001274934411947998
2022,cluster,9,"[0.2, 0.3)",0.0011090408309493772,0.0011090408309493772,1340,0.0001940261310761396
2022,cluster,9,"[0.3, 0.5)",0.0007693594497505142,0.0007693594497505142,1923,6.785247733239459e-05
2022,cluster,9,"[0.5, 0.7)",0.0005254542463414025,0.0005254542463414025,2597,0.0001658596090434819
2022,cluster,9,"[0.7, 0.9)",0.0002812278554601224,0.0005,2364,-7.197454721041848e-05
2022,cluster,9,"[0.9, 0.99)",8.389905001495618e-05,0.0005,2898,-7.475017461082567e-06
2022,cluster,9,"[0.99, 1.0)",2.365600426618462e-05,0.0005,2022,5.0474823156365595e-06
2018,model,4,"[0.0, 1e-09)",0.053655378775362424,0.053655378775362424,4081,0.04433606459029996
2018,model,4,"[1e-09, 0.005)",0.039708268962373824,0.039708268962373824,2808,0.024447308514417017
2018,model,4,"[0.005, 0.01)",0.021070576768799667,0.021070576768799667,711,0.012330479455826309
2018,model,4,"[0.01, 0.02)",0.016659981075341494,0.016659981075341494,915,0.009215634057014536
2018,model,4,"[0.02, 0.05)",0.013735119374293251,0.013735119374293251,1268,0.00815235509565593
2018,model,4,"[0.05, 0.1)",0.012690610026457234,0.012690610026457234,1326,0.009320609499032073
2018,model,4,"[0.1, 0.2)",0.011854273489473587,0.011854273489473587,1873,0.009252147731559754
2018,model,4,"[0.2, 0.3)",0.009840354026703723,0.009840354026703723,1491,0.007997680841047882
2018,model,4,"[0.3, 0.5)",0.007908545369116985,0.007908545369116985,2298,0.00617623877616327
2018,model,4,"[0.5, 0.7)",0.006310767993894112,0.006310767993894112,3060,0.0003035866866849666
2018,model,4,"[0.7, 0.9)",0.002098150226342823,0.002098150226342823,2378,0.0011028361333019069
2018,model,4,"[0.9, 0.99)",0.0005144399619826868,0.0005144399619826868,2780,0.00021467720349707252
2018,model,4,"[0.99, 1.0)",3.6458317218216425e-05,0.0005,2731,1.4229483056636673e-05
2026,model,12,"[0.0, 1e-09)",0.013347190167065679,0.013347190167065679,1341,-0.010831941920428306
2026,model,12,"[1e-09, 0.005)",0.007981797216855047,0.007981797216855047,4089,-0.0033896416069535053
2026,model,12,"[0.005, 0.01)",0.004886631405079407,0.004886631405079407,974,-0.001100860465443151
2026,model,12,"[0.01, 0.02)",0.0038498387526606156,0.0038498387526606156,1193,-0.0007414754838402105
2026,model,12,"[0.02, 0.05)",0.0028408548796900646,0.0028408548796900646,1786,0.00014394872786780756
2026,model,12,"[0.05, 0.1)",0.002166201943094326,0.002166201943094326,1955,0.0004370342087330574
2026,model,12,"[0.1, 0.2)",0.0018221199445841302,0.0018221199445841302,2380,0.00101230650364538
2026,model,12,"[0.2, 0.3)",0.0014609330675927907,0.0014609330675927907,1599,0.0009761891816955975
2026,model,12,"[0.3, 0.5)",0.0009916197139130205,0.0009916197139130205,2352,0.0006908265946523013
2026,model,12,"[0.5, 0.7)",0.0006510406543797641,0.0006510406543797641,2886,9.268525170176091e-05
2026,model,12,"[0.7, 0.9)",0.00029391257490400614,0.0005,2445,0.00016761422070336103
2026,model,12,"[0.9, 0.99)",0.0001402942181260726,0.0005,2558,2.7644278023763904e-05
2026,model,12,"[0.99, 1.0)",1.3709685384785702e-05,0.0005,2106,3.8406480872639174e-06
2022,model,3,"[0.0, 1e-09)",0.0062199828158546,0.0062199828158546,1813,-0.0008664340037659158
2022,model,3,"[1e-09, 0.005)",0.004073856378773437,0.0042378396577163815,3880,-4.049186415559793e-05
2022,model,3,"[0.005, 0.01)",0.0042378396577163815,0.0042378396577163815,1429,-0.00027935580849583697
2022,model,3,"[0.01, 0.02)",0.004117135211607194,0.004117135211607194,1728,0.0008347253641333159
2022,model,3,"[0.02, 0.05)",0.00319908596276398,0.00319908596276398,2478,0.0008723008344137734
2022,model,3,"[0.05, 0.1)",0.003041411131836188,0.003041411131836188,2415,0.0007881237154203978
2022,model,3,"[0.1, 0.2)",0.0020129797959708763,0.0020129797959708763,2126,0.0005879673972118202
2022,model,3,"[0.2, 0.3)",0.0015026686531398198,0.0015026686531398198,1346,0.0003281677536035532
2022,model,3,"[0.3, 0.5)",0.0008290966573015967,0.0008290966573015967,1929,0.00014193604939790965
2022,model,3,"[0.5, 0.7)",0.0007414743754198521,0.0007414743754198521,2593,-0.00034680162073873894
2022,model,3,"[0.7, 0.9)",0.0002581932090936544,0.0005,2355,-8.159526283099665e-06
2022,model,3,"[0.9, 0.99)",0.00011362113778149017,0.0005,2900,1.767359921219832e-05
2022,model,3,"[0.99, 1.0)",1.2625861909972065e-05,0.0005,2016,2.387245916524409e-06
2018,model,1,"[0.0, 1e-09)",0.05631062453205319,0.05631062453205319,1952,0.04295598981710457
2018,model,1,"[1e-09, 0.005)",0.030954936583247123,0.030954936583247123,4342,0.012215059655130991
2018,model,1,"[0.005, 0.01)",0.02121245282441665,0.02642287333117039,1481,0.011878230286184292
2018,model,1,"[0.01, 0.02)",0.02642287333117039,0.02642287333117039,2257,0.017440822328607893
2018,model,1,"[0.02, 0.05)",0.013412847134244503,0.013412847134244503,1917,0.00537166733364531
2018,model,1,"[0.05, 0.1)",0.012886538274559857,0.012886538274559857,1980,0.002493795821455003
2018,model,1,"[0.1, 0.2)",0.00938370707628633,0.00938370707628633,1778,0.004378563055037186
2018,model,1,"[0.2, 0.3)",0.0073020191625623974,0.0073020191625623974,1139,0.004226983347749942
2018,model,1,"[0.3, 0.5)",0.005435349280039881,0.005435349280039881,1801,0.0034476153453549697
2018,model,1,"[0.5, 0.7)",0.004900542177648327,0.004900542177648327,2451,-0.00043725996450192327
2018,model,1,"[0.7, 0.9)",0.001651067780063416,0.001651067780063416,2045,0.001133532444651428
2018,model,1,"[0.9, 0.99)",0.0005332268194992703,0.0005332268194992703,2736,8.924087448760946e-05
2018,model,1,"[0.99, 1.0)",4.738764743473033e-05,0.0005,3045,1.4693095068348318e-05
2018,model,0,"[0.0, 1e-09)",0.05534819452014586,0.05534819452014586,4101,0.0459491340601025
2018,model,0,"[1e-09, 0.005)",0.03975251628392343,0.03975251628392343,2777,0.02480709402656841
2018,model,0,"[0.005, 0.01)",0.02312091894862254,0.02312091894862254,698,0.012076699023109122
2018,model,0,"[0.01, 0.02)",0.020333882789234106,0.020333882789234106,891,0.01160406499075227
2018,model,0,"[0.02, 0.05)",0.017957528520431053,0.017957528520431053,1302,0.01040333266726845
2018,model,0,"[0.05, 0.1)",0.016123781712048358,0.016123781712048358,1296,0.010116703014401873
2018,model,0,"[0.1, 0.2)",0.013069122980719288,0.013069122980719288,1866,0.009229237505581328
2018,model,0,"[0.2, 0.3)",0.010775802779930042,0.010775802779930042,1519,0.008613555471704752
2018,model,0,"[0.3, 0.5)",0.007324779451156897,0.007324779451156897,2291,0.005782931439354665
2018,model,0,"[0.5, 0.7)",0.0037416819272027514,0.0037416819272027514,3060,0.0010730911388556325
2018,model,0,"[0.7, 0.9)",0.0016359465142482695,0.0016359465142482695,2384,0.0010662945909217533
2018,model,0,"[0.9, 0.99)",0.0006512009016088631,0.0006512009016088631,2789,0.00017440963158136757
2018,model,0,"[0.99, 1.0)",3.8326671978162715e-05,0.0005,2718,1.1902281636265914e-05
2022,model,4,"[0.0, 1e-09)",0.01049785728329076,0.01049785728329076,1524,-0.0023854160670800477
2022,model,4,"[1e-09, 0.005)",0.0046417740038854965,0.0046417740038854965,4258,-0.0012749797791959355
2022,model,4,"[0.005, 0.01)",0.0035106408976846963,0.0038198884537525464,1381,-0.000235017568845721
2022,model,4,"[0.01, 0.02)",0.0038198884537525464,0.0038198884537525464,1651,0.0005119525468143197
2022,model,4,"[0.02, 0.05)",0.0035314143048363745,0.0035314143048363745,2520,0.0008465254253605864
2022,model,4,"[0.05, 0.1)",0.0024027527063096056,0.0024027527063096056,2433,0.0004471767773909863
2022,model,4,"[0.1, 0.2)",0.0015586261874412789,0.0015586261874412789,2083,0.00039137705305991247
2022,model,4,"[0.2, 0.3)",0.0012979978742503984,0.0012979978742503984,1368,0.0002959824341986073
2022,model,4,"[0.3, 0.5)",0.0007906452260877262,0.0008977031922690581,1906,0.00014564191168054866
2022,model,4,"[0.5, 0.7)",0.0008977031922690581,0.0008977031922690581,2608,-0.0003780206608106908
2022,model,4,"[0.7, 0.9)",0.00033138770023718306,0.0005,2353,-1.9319362741473912e-05
2022,model,4,"[0.9, 0.99)",0.00012151132135589851,0.0005,2917,2.5569084550570242e-05
2022,model,4,"[0.99, 1.0)",1.6275991151088503e-05,0.0005,2006,4.9814097678927675e-06
2022,model,14,"[0.0, 1e-09)",0.0065414221262540895,0.0065414221262540895,1544,-0.0005572525842781836
2022,model,14,"[1e-09, 0.005)",0.0042368172212731495,0.0042368172212731495,4083,0.000309104748386872
2022,model,14,"[0.005, 0.01)",0.0036061372222666917,0.0036061372222666917,1416,-0.00018476776524000056
2022,model,14,"[0.01, 0.02)",0.002504597085739746,0.0026904730656307912,1656,0.0004804386211847167
2022,model,14,"[0.02, 0.05)",0.0026904730656307912,0.0026904730656307912,2536,0.00045953181591713437
2022,model,14,"[0.05, 0.1)",0.002123855813877797,0.002123855813877797,2423,0.00039877383871959524
2022,model,14,"[0.1, 0.2)",0.0017368803104433018,0.0017368803104433018,2085,0.0002195168218778019
2022,model,14,"[0.2, 0.3)",0.0012930758959208983,0.0012930758959208983,1362,0.00020613251561612901
2022,model,14,"[0.3, 0.5)",0.0008093611100617235,0.0008093611100617235,1914,0.00012491113005824893
2022,model,14,"[0.5, 0.7)",0.000749033830080607,0.000749033830080607,2599,-0.0002734737535775873
2022,model,14,"[0.7, 0.9)",0.000366607491856019,0.0005,2356,-1.3245853601586748e-05
2022,model,14,"[0.9, 0.99)",0.00010288897630652596,0.0005,2896,8.069462104059115e-06
2022,model,14,"[0.99, 1.0)",1.858492073482998e-05,0.0005,2026,9.595971896262199e-07
2022,model,12,"[0.0, 1e-09)",0.006908774847551991,0.006908774847551991,1593,-0.004047132149039783
2022,model,12,"[1e-09, 0.005)",0.004749084335090665,0.004749084335090665,4198,-0.0016626740719292354
2022,model,12,"[0.005, 0.01)",0.003511879031725478,0.003511879031725478,1328,-0.00047891797639620617
2022,model,12,"[0.01, 0.02)",0.003024870099735671,0.003024870099735671,1726,-0.00047210233320237174
2022,model,12,"[0.02, 0.05)",0.002056319775301565,0.002056319775301565,2477,0.0001619815998049712
2022,model,12,"[0.05, 0.1)",0.0017082925210985275,0.0017922636465594547,2449,0.00022900214616222706
2022,model,12,"[0.1, 0.2)",0.0017922636465594547,0.0017922636465594547,2094,0.0005609308473502445
2022,model,12,"[0.2, 0.3)",0.0016878489981339896,0.0016878489981339896,1353,0.0004652780285190486
2022,model,12,"[0.3, 0.5)",0.0011321928493697954,0.0011321928493697954,1915,0.0003186957009603991
2022,model,12,"[0.5, 0.7)",0.0006202708516991483,0.0006202708516991483,2609,-0.0001376438063992755
2022,model,12,"[0.7, 0.9)",0.000322463033965501,0.0005,2362,0.000120257192256058
2022,model,12,"[0.9, 0.99)",9.321121418970258e-05,0.0005,2888,3.3393367341706455e-05
2022,model,12,"[0.99, 1.0)",2.0113330694171745e-05,0.0005,2016,4.139588606569795e-06
2026,iid,2,"[0.0, 1e-09)",0.014035591576168738,0.014035591576168738,1376,-0.01147560338217689
2026,iid,2,"[1e-09, 0.005)",0.007243715378448735,0.007243715378448735,4053,-0.003254710630052786
2026,iid,2,"[0.005, 0.01)",0.002831310109294586,0.002831310109294586,984,-3.024543284988206e-06
2026,iid,2,"[0.01, 0.02)",0.002076338445983341,0.002076338445983341,1217,0.0005906145676940081
2026,iid,2,"[0.02, 0.05)",0.0017433892032204796,0.0017433892032204796,1793,0.0008659879001205768
2026,iid,2,"[0.05, 0.1)",0.001657254657564211,0.001657254657564211,1896,0.0011488818620509625
2026,iid,2,"[0.1, 0.2)",0.0014418894718256352,0.0014418894718256352,2404,0.001032467817288877
2026,iid,2,"[0.2, 0.3)",0.0010954655290833766,0.0010954655290833766,1594,0.0008345763098997872
2026,iid,2,"[0.3, 0.5)",0.0007238080653384849,0.0007238080653384849,2339,0.0005372878428236294
2026,iid,2,"[0.5, 0.7)",0.000335983316535422,0.0005,2905,0.00017336526865444808
2026,iid,2,"[0.7, 0.9)",0.00020153665423219152,0.0005,2429,0.00010973959357694492
2026,iid,2,"[0.9, 0.99)",0.0001183723676423207,0.0005,2550,4.785794971513098e-05
2026,iid,2,"[0.99, 1.0)",1.38360171855871e-05,0.0005,2124,1.6565110265552842e-06
2026,iid,8,"[0.0, 1e-09)",0.014071549635684985,0.014071549635684985,1285,-0.011557527020771447
2026,iid,8,"[1e-09, 0.005)",0.007327024115364299,0.007327024115364299,4072,-0.0034404618750619796
2026,iid,8,"[0.005, 0.01)",0.0032840822535115752,0.0032840822535115752,981,-0.0001006131619872597
2026,iid,8,"[0.01, 0.02)",0.0022778719217459316,0.0022778719217459316,1193,0.000433738367351003
2026,iid,8,"[0.02, 0.05)",0.0016933490348945784,0.0016933490348945784,1828,0.001009012645653672
2026,iid,8,"[0.05, 0.1)",0.0014451175752674154,0.0014451175752674154,1880,0.0009340392375216113
2026,iid,8,"[0.1, 0.2)",0.001193256322417943,0.001193256322417943,2399,0.0008875572290107689
2026,iid,8,"[0.2, 0.3)",0.0008329782790814456,0.0008329782790814456,1588,0.0006545606863363324
2026,iid,8,"[0.3, 0.5)",0.0005706106219734016,0.0005706106219734016,2345,0.0004411637842691471
2026,iid,8,"[0.5, 0.7)",0.0003912670776153952,0.0005,2903,2.0674960610245105e-05
2026,iid,8,"[0.7, 0.9)",0.0002020843658941806,0.0005,2427,8.34943483519617e-05
2026,iid,8,"[0.9, 0.99)",0.00011469675456191657,0.0005,2547,3.6621548462244426e-05
2026,iid,8,"[0.99, 1.0)",3.127321437410406e-05,0.0005,2132,7.704280032281398e-06
2026,model,8,"[0.0, 1e-09)",0.01212611736389842,0.01212611736389842,1394,-0.009844426774303399
2026,model,8,"[1e-09, 0.005)",0.007193771304717662,0.007193771304717662,3933,-0.0034237855499281745
2026,model,8,"[0.005, 0.01)",0.003179299787664837,0.003179299787664837,1006,-0.0004921283839493966
2026,model,8,"[0.01, 0.02)",0.0023838427881406597,0.0023838427881406597,1184,-0.0002140050691991393
2026,model,8,"[0.02, 0.05)",0.002055052400915851,0.0021347805769635544,1808,0.00037717312418811895
2026,model,8,"[0.05, 0.1)",0.0021229733726725007,0.0021347805769635544,1924,0.0007358356648650408
2026,model,8,"[0.1, 0.2)",0.0021347805769635544,0.0021347805769635544,2374,0.0011109540141574833
2026,model,8,"[0.2, 0.3)",0.0017034011074976904,0.0017034011074976904,1632,0.0010172041127128654
2026,model,8,"[0.3, 0.5)",0.0010614768025935094,0.0010614768025935094,2339,0.0006881617645819397
2026,model,8,"[0.5, 0.7)",0.0006942686859462379,0.0006942686859462379,2886,0.0005370173643406807
2026,model,8,"[0.7, 0.9)",0.0002621630834166897,0.0005,2425,0.00014740594165797865
2026,model,8,"[0.9, 0.99)",0.00014723562420488996,0.0005,2566,5.949076523050829e-05
2026,model,8,"[0.99, 1.0)",1.607846463710598e-05,0.0005,2109,4.393949552701561e-06
2026,cluster,3,"[0.0, 1e-09)",0.01518234431850385,0.01518234431850385,1390,-0.012876306785936776
2026,cluster,3,"[1e-09, 0.005)",0.008767560230118897,0.008767560230118897,4069,-0.005931623022230015
2026,cluster,3,"[0.005, 0.01)",0.004259247331063609,0.004259247331063609,965,-0.002654525588788963
2026,cluster,3,"[0.01, 0.02)",0.0029714422836672858,0.0029714422836672858,1188,-0.0017171546786803485
2026,cluster,3,"[0.02, 0.05)",0.002521937705087766,0.002559225314159929,1778,-0.0011946074259382299
2026,cluster,3,"[0.05, 0.1)",0.002559225314159929,0.002559225314159929,1910,-0.0002931833851411047
2026,cluster,3,"[0.1, 0.2)",0.0018518259581016463,0.0018518259581016463,2411,0.000413816901608714
2026,cluster,3,"[0.2, 0.3)",0.0014375684242029945,0.0014375684242029945,1614,0.0006718017709522937
2026,cluster,3,"[0.3, 0.5)",0.0009524197450462583,0.0009524197450462583,2337,0.0005209991903398798
2026,cluster,3,"[0.5, 0.7)",0.0006171299370776217,0.0006171299370776217,2892,0.00034364122110739167
2026,cluster,3,"[0.7, 0.9)",0.0002692309629391552,0.0005,2438,8.54014942203968e-05
2026,cluster,3,"[0.9, 0.99)",0.00013306657899004958,0.0005,2551,4.980184461101254e-05
2026,cluster,3,"[0.99, 1.0)",2.060637892762018e-05,0.0005,2121,6.021345355710068e-06
2022,model,17,"[0.0, 1e-09)",0.0072050220327156324,0.0072050220327156324,1522,-0.002229477694256899
2022,model,17,"[1e-09, 0.005)",0.004012565593784653,0.004012565593784653,4210,0.0008107170173719311
2022,model,17,"[0.005, 0.01)",0.00362249651743326,0.00362249651743326,1331,0.0012923903594744062
2022,model,17,"[0.01, 0.02)",0.0033036979040326196,0.0033036979040326196,1679,0.001133061410084878
2022,model,17,"[0.02, 0.05)",0.002750798116432716,0.002750798116432716,2591,0.0010386836409468545
2022,model,17,"[0.05, 0.1)",0.002374932080508561,0.002374932080508561,2380,0.0005203417496077542
2022,model,17,"[0.1, 0.2)",0.0018610015291694723,0.0018610015291694723,2097,0.00036527375870857497
2022,model,17,"[0.2, 0.3)",0.0013861777042582623,0.0013861777042582623,1357,0.0003535009766155152
2022,model,17,"[0.3, 0.5)",0.001060656229909094,0.001060656229909094,1916,0.0004267456213732132
2022,model,17,"[0.5, 0.7)",0.000732176326009457,0.000732176326009457,2601,0.0004684905720627581
2022,model,17,"[0.7, 0.9)",0.00032730294757021995,0.0005,2357,0.00013201347675710404
2022,model,17,"[0.9, 0.99)",9.208322164396393e-05,0.0005,2899,2.8537708191849183e-05
2022,model,17,"[0.99, 1.0)",1.532936889504414e-05,0.0005,2012,2.716306923765225e-06
2022,iid,2,"[0.0, 1e-09)",0.005790807528933159,0.005790807528933159,1567,-0.0017771728749746128
2022,iid,2,"[1e-09, 0.005)",0.004022276817146252,0.004022276817146252,4147,7.407203118785913e-05
2022,iid,2,"[0.005, 0.01)",0.002874966261237416,0.002874966261237416,1356,-0.0005087674878280068
2022,iid,2,"[0.01, 0.02)",0.0022554391180329364,0.0022554391180329364,1664,5.7207980341057054e-05
2022,iid,2,"[0.02, 0.05)",0.0019117277735509694,0.0019117277735509694,2498,0.0002663156070060969
2022,iid,2,"[0.05, 0.1)",0.0012285808966991925,0.0012285808966991925,2442,7.780986868392033e-05
2022,iid,2,"[0.1, 0.2)",0.0011126034752123538,0.0011126034752123538,2098,0.0003568251368913523
2022,iid,2,"[0.2, 0.3)",0.0009188923930012483,0.0009188923930012483,1344,0.0004496322663320849
2022,iid,2,"[0.3, 0.5)",0.0005775637233750632,0.0005775637233750632,1935,0.0001971294180271824
2022,iid,2,"[0.5, 0.7)",0.0005556298306296538,0.0005556298306296538,2597,0.0003540611813690348
2022,iid,2,"[0.7, 0.9)",0.00022011480809458464,0.0005,2351,8.034797383416864e-05
2022,iid,2,"[0.9, 0.99)",6.236855751769077e-05,0.0005,2911,1.969156354169122e-05
2022,iid,2,"[0.99, 1.0)",2.2010902690339447e-05,0.0005,2014,5.385638798395323e-06
2026,iid,0,"[0.0, 1e-09)",0.014349316579188894,0.014349316579188894,1296,-0.01214007761318409
2026,iid,0,"[1e-09, 0.005)",0.007293601623006544,0.007293601623006544,4071,-0.0034007052598852686
2026,iid,0,"[0.005, 0.01)",0.002676370809446106,0.002676370809446106,988,-0.000826217933719189
2026,iid,0,"[0.01, 0.02)",0.0017159699931364298,0.0017159699931364298,1200,-0.00014119209151094558
2026,iid,0,"[0.02, 0.05)",0.0014529541757325394,0.0014529541757325394,1804,0.0002258697793963707
2026,iid,0,"[0.05, 0.1)",0.0013973980212055464,0.0013973980212055464,1907,0.0006838604098427708
2026,iid,0,"[0.1, 0.2)",0.0011015173399753135,0.0011015173399753135,2389,0.0006011969801951653
2026,iid,0,"[0.2, 0.3)",0.0007734034971141623,0.0007734034971141623,1613,0.0004951823764995777
2026,iid,0,"[0.3, 0.5)",0.0005745009744774722,0.0005745009744774722,2340,0.000372111113625187
2026,iid,0,"[0.5, 0.7)",0.00030448291590158343,0.0005,2899,0.00019778561045095077
2026,iid,0,"[0.7, 0.9)",0.00016402110723630537,0.0005,2420,6.87589495814718e-05
2026,iid,0,"[0.9, 0.99)",0.00011365330711254074,0.0005,2561,2.336469068865787e-05
2026,iid,0,"[0.99, 1.0)",1.5841180423076984e-05,0.0005,2120,8.752734422927583e-07
2022,model,5,"[0.0, 1e-09)",0.0071157130056499806,0.0071157130056499806,1583,-0.0039933169133520175
2022,model,5,"[1e-09, 0.005)",0.003970713515178339,0.003970713515178339,4102,-0.00040282949700710523
2022,model,5,"[0.005, 0.01)",0.0034626690664114456,0.0034626690664114456,1399,-0.0001974006211718003
2022,model,5,"[0.01, 0.02)",0.00330703511155859,0.00330703511155859,1694,4.775584141154177e-05
2022,model,5,"[0.02, 0.05)",0.002622721522965753,0.002622721522965753,2536,0.00010620810323530583
2022,model,5,"[0.05, 0.1)",0.0024572853406087166,0.0024572853406087166,2398,-0.00017908737998245197
2022,model,5,"[0.1, 0.2)",0.001967855854658696,0.001967855854658696,2100,0.0004348931082398762
2022,model,5,"[0.2, 0.3)",0.0012111337736828637,0.0012111337736828637,1360,0.0004168758487246486
2022,model,5,"[0.3, 0.5)",0.0007739604375938347,0.0007739604375938347,1904,0.0002071644608508673
2022,model,5,"[0.5, 0.7)",0.000625907881588637,0.000625907881588637,2598,0.00039665451204872604
2022,model,5,"[0.7, 0.9)",0.0003513773301873119,0.0005,2361,0.00011673147580988892
2022,model,5,"[0.9, 0.99)",0.00014276523945719232,0.0005,2898,2.1022237321150832e-05
2022,model,5,"[0.99, 1.0)",5.6214560326841364e-05,0.0005,2019,1.0431569779347104e-05
2026,model,17,"[0.0, 1e-09)",0.010587874225252415,0.010587874225252415,1355,-0.007226276662099984
2026,model,17,"[1e-09, 0.005)",0.0065987588552511,0.0065987588552511,4119,-0.0017052491411516724
2026,model,17,"[0.005, 0.01)",0.0036425752788678562,0.0036425752788678562,938,-6.807443530801754e-05
2026,model,17,"[0.01, 0.02)",0.003116965244622416,0.003166700131740993,1206,0.0002621091158452074
2026,model,17,"[0.02, 0.05)",0.003166700131740993,0.003166700131740993,1831,0.000574664392880796
2026,model,17,"[0.05, 0.1)",0.002886096803734553,0.002886096803734553,1923,0.0011497709124473948
2026,model,17,"[0.1, 0.2)",0.002551890843001507,0.002551890843001507,2362,0.0013164603295747932
2026,model,17,"[0.2, 0.3)",0.0022175337852311777,0.0022175337852311777,1603,0.0014508835155662954
2026,model,17,"[0.3, 0.5)",0.0013549885775785114,0.0013549885775785114,2333,0.0008732464271711392
2026,model,17,"[0.5, 0.7)",0.0008314153483802571,0.0008314153483802571,2919,0.0006330945267103705
2026,model,17,"[0.7, 0.9)",0.0003424057484280258,0.0005,2443,0.0002110191321019204
2026,model,17,"[0.9, 0.99)",0.0001354100375381461,0.0005,2539,5.404374560585624e-05
2026,model,17,"[0.99, 1.0)",2.1366914622573694e-05,0.0005,2121,2.492191117624494e-06
2022,cluster,6,"[0.0, 1e-09)",0.007175714547675003,0.007175714547675003,1641,0.0002333458127144895
2022,cluster,6,"[1e-09, 0.005)",0.0038795687474574656,0.0038795687474574656,4109,3.4515070727192214e-05
2022,cluster,6,"[0.005, 0.01)",0.0030536509457731982,0.003107482299351709,1361,-0.0005076480398882915
2022,cluster,6,"[0.01, 0.02)",0.003107482299351709,0.003107482299351709,1735,7.243109230540847e-05
2022,cluster,6,"[0.02, 0.05)",0.0023945792691079794,0.0023945792691079794,2493,0.0006006168310614339
2022,cluster,6,"[0.05, 0.1)",0.0020202509435846634,0.0020202509435846634,2427,0.0002039153544266178
2022,cluster,6,"[0.1, 0.2)",0.0018586368452047496,0.0018586368452047496,2086,0.0004038366254594334
2022,cluster,6,"[0.2, 0.3)",0.00145476568374619,0.00145476568374619,1356,0.0004288275682345915
2022,cluster,6,"[0.3, 0.5)",0.0010009017034379381,0.0010009017034379381,1918,0.000361509247476135
2022,cluster,6,"[0.5, 0.7)",0.0005392047794087522,0.0005392047794087522,2617,0.00019887932033035843
2022,cluster,6,"[0.7, 0.9)",0.0002674283433572649,0.0005,2360,6.665806023697933e-05
2022,cluster,6,"[0.9, 0.99)",7.057791407464345e-05,0.0005,2880,2.6575890565475604e-05
2022,cluster,6,"[0.99, 1.0)",2.591757327304543e-05,0.0005,2025,7.565669958487118e-06
2026,iid,7,"[0.0, 1e-09)",0.014168708900764158,0.014168708900764158,1345,-0.011880449761203154
2026,iid,7,"[1e-09, 0.005)",0.007078765857425787,0.007078765857425787,4086,-0.0030621067840267174
2026,iid,7,"[0.005, 0.01)",0.003017367083826161,0.003017367083826161,992,-0.00020271204115012548
2026,iid,7,"[0.01, 0.02)",0.0020811776448187544,0.0020811776448187544,1192,0.00035273970279557697
2026,iid,7,"[0.02, 0.05)",0.001705861226388391,0.001705861226388391,1807,0.0006584006651697476
2026,iid,7,"[0.05, 0.1)",0.0014680611213877415,0.0014680611213877415,1901,0.0009310036973790288
2026,iid,7,"[0.1, 0.2)",0.0012033064672623017,0.0012033064672623017,2374,0.0007038476990029504
2026,iid,7,"[0.2, 0.3)",0.0008943025159496438,0.0008943025159496438,1615,0.0005137188248976089
2026,iid,7,"[0.3, 0.5)",0.0006535644585357724,0.0006535644585357724,2342,0.00038916611445630867
2026,iid,7,"[0.5, 0.7)",0.0003557067356568535,0.0005,2911,0.00010093872116023887
2026,iid,7,"[0.7, 0.9)",0.00020835231379297663,0.0005,2414,9.223113627722229e-05
2026,iid,7,"[0.9, 0.99)",0.00011507792494670631,0.0005,2554,3.709953512182925e-05
2026,iid,7,"[0.99, 1.0)",1.4410773511166903e-05,0.0005,2131,6.977827567949058e-07
2026,cluster,7,"[0.0, 1e-09)",0.014229261403517433,0.014229261403517433,1420,-0.011744759064544058
2026,cluster,7,"[1e-09, 0.005)",0.007791446522063422,0.007791446522063422,4008,-0.0039124746488992165
2026,cluster,7,"[0.005, 0.01)",0.003761698676740581,0.003761698676740581,1000,-0.0012028146331023147
2026,cluster,7,"[0.01, 0.02)",0.0029207202715385325,0.0029207202715385325,1184,-0.0007531464762901182
2026,cluster,7,"[0.02, 0.05)",0.0020457372729249545,0.0020457372729249545,1805,-0.00031595552648222384
2026,cluster,7,"[0.05, 0.1)",0.0014728203888981918,0.0014728203888981918,1902,0.00016995651392506076
2026,cluster,7,"[0.1, 0.2)",0.0012253796738219296,0.0012253796738219296,2395,0.000600678792482566
2026,cluster,7,"[0.2, 0.3)",0.0010620469793589723,0.0010620469793589723,1613,0.000717907680651988
2026,cluster,7,"[0.3, 0.5)",0.0008533569907786144,0.0010583334748190763,2352,0.0006014892195530366
2026,cluster,7,"[0.5, 0.7)",0.0010583334748190763,0.0010583334748190763,2883,-0.0002800538274685439
2026,cluster,7,"[0.7, 0.9)",0.0002708702280549266,0.0005,2431,0.0001616013392572953
2026,cluster,7,"[0.9, 0.99)",0.00015836353355451433,0.0005,2536,6.237105054217514e-05
2026,cluster,7,"[0.99, 1.0)",1.8617402278608785e-05,0.0005,2135,3.7629423949353106e-06
2022,model,18,"[0.0, 1e-09)",0.006105195301308017,0.006105195301308017,1559,-0.0006746744229153411
2022,model,18,"[1e-09, 0.005)",0.003938853154513289,0.003943626861858118,4155,-0.0004984558951131264
2022,model,18,"[0.005, 0.01)",0.003943626861858118,0.003943626861858118,1393,-2.9687014384069455e-05
2022,model,18,"[0.01, 0.02)",0.0034315958729153385,0.0034315958729153385,1657,0.00027794148356130106
2022,model,18,"[0.02, 0.05)",0.002664632695925249,0.002709066884210286,2488,0.0003821683832093574
2022,model,18,"[0.05, 0.1)",0.002709066884210286,0.002709066884210286,2392,0.0003176111005252191
2022,model,18,"[0.1, 0.2)",0.002332887026391172,0.002332887026391172,2128,0.0008640563627763568
2022,model,18,"[0.2, 0.3)",0.0012794752493702143,0.0012794752493702143,1361,0.0002383772517436071
2022,model,18,"[0.3, 0.5)",0.0009530555578726184,0.0009530555578726184,1930,0.0001884452099495255
2022,model,18,"[0.5, 0.7)",0.0007225727830906475,0.0007225727830906475,2594,0.00038905029244818903
2022,model,18,"[0.7, 0.9)",0.0002179236227969195,0.0005,2358,8.748452711989452e-05
2022,model,18,"[0.9, 0.99)",8.32107339891184e-05,0.0005,2903,2.3965575984178618e-05
2022,model,18,"[0.99, 1.0)",1.9488151642491787e-05,0.0005,2006,3.2391435178889414e-06
2026,actual,0,"[0.0, 1e-09)",0.013227074606815239,0.013227074606815239,1806,-0.007853645947333015
2026,actual,0,"[1e-09, 0.005)",0.010072495555787448,0.010072495555787448,4499,-0.006304928374691277
2026,actual,0,"[0.005, 0.01)",0.005555409206784555,0.005555409206784555,1205,-0.0022315210091976554
2026,actual,0,"[0.01, 0.02)",0.004649190438746206,0.004649190438746206,1422,-0.0019994709824023853
2026,actual,0,"[0.02, 0.05)",0.0038666850644025544,0.0038666850644025544,2285,-0.0014801241102419338
2026,actual,0,"[0.05, 0.1)",0.002877588997316556,0.002877588997316556,1968,-0.0007385590585315903
2026,actual,0,"[0.1, 0.2)",0.0026776610715593804,0.0026776610715593804,2108,-0.00010777979785360852
2026,actual,0,"[0.2, 0.3)",0.0022235596026913317,0.0022235596026913317,1437,0.00037277993786491204
2026,actual,0,"[0.3, 0.5)",0.0014719178951642727,0.0017406162873005563,2051,0.0005342158658475416
2026,actual,0,"[0.5, 0.7)",0.0017406162873005563,0.0017406162873005563,2695,-0.0006216368113354038
2026,actual,0,"[0.7, 0.9)",0.0006763954330572115,0.0006763954330572115,2452,0.00026312769914402386
2026,actual,0,"[0.9, 0.99)",0.00017614150735529283,0.0005,2928,8.92479538219753e-05
2026,actual,0,"[0.99, 1.0)",1.798501530739902e-05,0.0005,2068,3.5688443707243985e-06
2026,cluster,0,"[0.0, 1e-09)",0.01145443596733573,0.01145443596733573,1354,-0.008253083491821819
2026,cluster,0,"[1e-09, 0.005)",0.006751702840932992,0.006751702840932992,4029,-0.003095747286269026
2026,cluster,0,"[0.005, 0.01)",0.003277577041376001,0.003277577041376001,976,-0.0012193295188781378
2026,cluster,0,"[0.01, 0.02)",0.00254961659466215,0.00254961659466215,1234,-0.0006488612328709762
2026,cluster,0,"[0.02, 0.05)",0.0022077380819144226,0.0022077380819144226,1850,0.00010854050827853332
2026,cluster,0,"[0.05, 0.1)",0.0017846470113700007,0.0017846470113700007,1923,0.0005040682542659622
2026,cluster,0,"[0.1, 0.2)",0.0013689983382630237,0.0013689983382630237,2379,0.0006749405633228948
2026,cluster,0,"[0.2, 0.3)",0.0011871688760592412,0.001273504483450096,1581,0.0006922990702263874
2026,cluster,0,"[0.3, 0.5)",0.000980382055283184,0.001273504483450096,2323,0.0005946854175028262
2026,cluster,0,"[0.5, 0.7)",0.001273504483450096,0.001273504483450096,2920,0.0009191044675057829
2026,cluster,0,"[0.7, 0.9)",0.0002995032315263641,0.0005,2402,0.00017335312614170763
2026,cluster,0,"[0.9, 0.99)",0.00015628151814883133,0.0005,2584,6.848715299684551e-05
2026,cluster,0,"[0.99, 1.0)",1.7861752193170066e-05,0.0005,2109,7.049142926806424e-06
2026,model,19,"[0.0, 1e-09)",0.013958567763995698,0.013958567763995698,1358,-0.011795697438109353
2026,model,19,"[1e-09, 0.005)",0.0076624971314992124,0.0076624971314992124,4023,-0.004115987391125679
2026,model,19,"[0.005, 0.01)",0.003377521004821457,0.003377521004821457,967,-0.0010757005612970299
2026,model,19,"[0.01, 0.02)",0.002780686101676099,0.002780686101676099,1207,0.00028369667108044187
2026,model,19,"[0.02, 0.05)",0.0023590092723190003,0.0023590092723190003,1794,0.000361633466405897
2026,model,19,"[0.05, 0.1)",0.0019838511031129284,0.0019838511031129284,1909,0.0009713790177216166
2026,model,19,"[0.1, 0.2)",0.001739706339290836,0.001739706339290836,2415,0.0011135573445226748
2026,model,19,"[0.2, 0.3)",0.001466536025303412,0.001466536025303412,1604,0.0010256262030293325
2026,model,19,"[0.3, 0.5)",0.001042456811008476,0.001042456811008476,2333,0.000785909393717858
2026,model,19,"[0.5, 0.7)",0.0007631507314901884,0.0007631507314901884,2892,0.0006036019469985806
2026,model,19,"[0.7, 0.9)",0.00032800714772103094,0.0005,2429,0.00018618260478233723
2026,model,19,"[0.9, 0.99)",0.00012634718232816758,0.0005,2562,7.021332458501724e-05
2026,model,19,"[0.99, 1.0)",1.477349063900571e-05,0.0005,2115,3.1652188896852145e-06
2022,iid,3,"[0.0, 1e-09)",0.006115186906304217,0.006115186906304217,1541,-1.5195748001033387e-05
2022,iid,3,"[1e-09, 0.005)",0.003808556120665437,0.003808556120665437,4103,0.0003164312246464475
2022,iid,3,"[0.005, 0.01)",0.002833589400043253,0.002833589400043253,1387,0.00030233273820955077
2022,iid,3,"[0.01, 0.02)",0.002726779156818248,0.002726779156818248,1681,8.548369214388487e-05
2022,iid,3,"[0.02, 0.05)",0.002217730738332923,0.002217730738332923,2479,0.0002502232246352369
2022,iid,3,"[0.05, 0.1)",0.0016841448409887418,0.0016841448409887418,2442,0.000271822635423882
2022,iid,3,"[0.1, 0.2)",0.0009651915452714757,0.0009651915452714757,2074,0.00040514452857501944
2022,iid,3,"[0.2, 0.3)",0.0007831601561567272,0.0007831601561567272,1357,0.000377343768852799
2022,iid,3,"[0.3, 0.5)",0.0004873632744367689,0.0005689196264318433,1926,0.00020838544408519706
2022,iid,3,"[0.5, 0.7)",0.0005689196264318433,0.0005689196264318433,2604,-0.0002299051991975172
2022,iid,3,"[0.7, 0.9)",0.00023208899165584872,0.0005,2358,3.458591000129582e-05
2022,iid,3,"[0.9, 0.99)",7.831232418597362e-05,0.0005,2898,3.2132264393053222e-06
2022,iid,3,"[0.99, 1.0)",2.143647408235463e-05,0.0005,2018,-3.4943166349919994e-06
2026,model,1,"[0.0, 1e-09)",0.013301796545406308,0.013301796545406308,1387,-0.010558443715070127
2026,model,1,"[1e-09, 0.005)",0.007532918821948925,0.007532918821948925,3998,-0.004011501082677913
2026,model,1,"[0.005, 0.01)",0.004113180276307232,0.004113180276307232,981,-0.002068973795621147
2026,model,1,"[0.01, 0.02)",0.0029794955318248784,0.0029794955318248784,1226,-0.0015717958327170337
2026,model,1,"[0.02, 0.05)",0.0022625054491677314,0.0022625054491677314,1788,-0.000783795031736642
2026,model,1,"[0.05, 0.1)",0.0019296034368316906,0.0019296034368316906,1908,-3.26468786206168e-05
2026,model,1,"[0.1, 0.2)",0.0018602424904599947,0.0018602424904599947,2401,0.0004001732010270058
2026,model,1,"[0.2, 0.3)",0.0017162252656406072,0.0017162252656406072,1599,0.0006750035035996073
2026,model,1,"[0.3, 0.5)",0.0012290927164956796,0.0012290927164956796,2339,0.00047587490781619493
2026,model,1,"[0.5, 0.7)",0.0005108061318079223,0.0005108061318079223,2915,0.00027158507912899553
2026,model,1,"[0.7, 0.9)",0.0002989885602799132,0.0005,2420,0.00014690775353868555
2026,model,1,"[0.9, 0.99)",0.00013294234709646517,0.0005,2546,5.118915454692932e-05
2026,model,1,"[0.99, 1.0)",1.3777338871082383e-05,0.0005,2128,3.510072017456676e-06
2022,iid,8,"[0.0, 1e-09)",0.00637293043568838,0.00637293043568838,1771,-0.000970184161923169
2022,iid,8,"[1e-09, 0.005)",0.003571855376001864,0.003571855376001864,4046,1.4667144093807816e-05
2022,iid,8,"[0.005, 0.01)",0.002772057814072242,0.002772057814072242,1395,-0.00017633588014726547
2022,iid,8,"[0.01, 0.02)",0.002021329665057464,0.002021329665057464,1662,-0.0001234495915919979
2022,iid,8,"[0.02, 0.05)",0.0016108556231784119,0.0016108556231784119,2507,0.0003892329854666641
2022,iid,8,"[0.05, 0.1)",0.0012016504611044273,0.0012016504611044273,2431,0.00021448703133304295
2022,iid,8,"[0.1, 0.2)",0.0008224574720217001,0.0008224574720217001,2099,0.0001504057758032828
2022,iid,8,"[0.2, 0.3)",0.0006420741562898836,0.0006420741562898836,1353,0.00022350719770641232
2022,iid,8,"[0.3, 0.5)",0.0004123068078123608,0.0005,1926,0.00011978005261114913
2022,iid,8,"[0.5, 0.7)",0.00028786518816506463,0.0005,2602,9.047937883479038e-06
2022,iid,8,"[0.7, 0.9)",0.00015234448283116267,0.0005,2350,2.1759194027659224e-06
2022,iid,8,"[0.9, 0.99)",5.8906086435945276e-05,0.0005,2879,7.398567144058603e-07
2022,iid,8,"[0.99, 1.0)",1.2497192785455118e-05,0.0005,2043,-7.602414575891031e-07
2026,cluster,1,"[0.0, 1e-09)",0.014632065792236762,0.014632065792236762,1415,-0.012194302444726796
2026,cluster,1,"[1e-09, 0.005)",0.007402636297210317,0.007402636297210317,4041,-0.0034647553303695966
2026,cluster,1,"[0.005, 0.01)",0.0041104007043784715,0.0041104007043784715,952,-0.0009156761749960757
2026,cluster,1,"[0.01, 0.02)",0.00358645173837212,0.00358645173837212,1190,-0.0006132223463527711
2026,cluster,1,"[0.02, 0.05)",0.002896263472504583,0.002896263472504583,1812,-0.000460942604448106
2026,cluster,1,"[0.05, 0.1)",0.001979983725236337,0.001979983725236337,1906,0.0003377448450434089
2026,cluster,1,"[0.1, 0.2)",0.001434261837402061,0.001434261837402061,2402,0.0005957262792992518
2026,cluster,1,"[0.2, 0.3)",0.001123955867793759,0.001123955867793759,1610,0.000653949212230927
2026,cluster,1,"[0.3, 0.5)",0.0008848625055692115,0.0008848625055692115,2324,0.0005459922259251913
2026,cluster,1,"[0.5, 0.7)",0.0007688104606955513,0.0007688104606955513,2917,-4.482403835164463e-05
2026,cluster,1,"[0.7, 0.9)",0.0003232382201473696,0.0005,2424,0.00020178385488717822
2026,cluster,1,"[0.9, 0.99)",0.00012813436001377196,0.0005,2576,5.59581131050887e-05
2026,cluster,1,"[0.99, 1.0)",1.3462872329202963e-05,0.0005,2095,3.0414403158421477e-06
2026,model,4,"[0.0, 1e-09)",0.013290296237519095,0.013290296237519095,1391,-0.010275064445700945
2026,model,4,"[1e-09, 0.005)",0.006805449880485318,0.006805449880485318,4019,-0.002937535029026064
2026,model,4,"[0.005, 0.01)",0.0029592902490209448,0.0029592902490209448,1015,-0.000875316336560546
2026,model,4,"[0.01, 0.02)",0.0023752956820236554,0.0023752956820236554,1167,-8.563906551272099e-05
2026,model,4,"[0.02, 0.05)",0.0022091447958135064,0.0022091447958135064,1806,-0.0001450196292785309
2026,model,4,"[0.05, 0.1)",0.0016287713979635694,0.0016287713979635694,1932,0.000364560215871166
2026,model,4,"[0.1, 0.2)",0.0014126677288780207,0.0014126677288780207,2382,0.0007089799769648976
2026,model,4,"[0.2, 0.3)",0.0013336108775824395,0.0013336108775824395,1617,0.0007313957014097803
2026,model,4,"[0.3, 0.5)",0.000997934225040311,0.000997934225040311,2340,0.0005731973140025021
2026,model,4,"[0.5, 0.7)",0.0008032964465649262,0.0008032964465649262,2902,-0.00013638978264460082
2026,model,4,"[0.7, 0.9)",0.0003135279212569038,0.0005,2420,0.00011431735376662546
2026,model,4,"[0.9, 0.99)",0.000126931275299088,0.0005,2559,2.139906381434202e-05
2026,model,4,"[0.99, 1.0)",2.2180982631996863e-05,0.0005,2114,6.99095694361155e-06
2018,model,2,"[0.0, 1e-09)",0.051991687957974875,0.051991687957974875,4091,0.04365413881189081
2018,model,2,"[1e-09, 0.005)",0.039241213617138976,0.039241213617138976,2832,0.023544394515705346
2018,model,2,"[0.005, 0.01)",0.02362921125098902,0.02362921125098902,673,0.01208439340298108
2018,model,2,"[0.01, 0.02)",0.020461815399578625,0.020461815399578625,898,0.011421636519466581
2018,model,2,"[0.02, 0.05)",0.01723127183991162,0.01723127183991162,1278,0.009986606762485918
2018,model,2,"[0.05, 0.1)",0.015020563277142646,0.015020563277142646,1323,0.009017294869587841
2018,model,2,"[0.1, 0.2)",0.012138775592199186,0.012138775592199186,1868,0.00815624829644448
2018,model,2,"[0.2, 0.3)",0.009987127905863834,0.009987127905863834,1521,0.00801136052141832
2018,model,2,"[0.3, 0.5)",0.007446773962005566,0.008601834340724777,2279,0.006112233248791526
2018,model,2,"[0.5, 0.7)",0.008601834340724777,0.008601834340724777,3065,-0.0014264216122963072
2018,model,2,"[0.7, 0.9)",0.002201706746610013,0.002201706746610013,2384,0.0012218282228300607
2018,model,2,"[0.9, 0.99)",0.0009100482411413678,0.0009100482411413678,2796,0.0002097796896024221
2018,model,2,"[0.99, 1.0)",4.181648732813841e-05,0.0005,2712,1.7992310953382394e-05
2022,model,6,"[0.0, 1e-09)",0.007158400286937495,0.007158400286937495,1645,-0.004027686907343964
2022,model,6,"[1e-09, 0.005)",0.003898733395290961,0.003898733395290961,4111,-0.00010479605173739738
2022,model,6,"[0.005, 0.01)",0.0033868961048002673,0.0036611835783295055,1388,-0.0003255094779256318
2022,model,6,"[0.01, 0.02)",0.0036611835783295055,0.0036611835783295055,1676,0.0009482418243237146
2022,model,6,"[0.02, 0.05)",0.0030690750202999827,0.0030690750202999827,2528,0.001036145805176706
2022,model,6,"[0.05, 0.1)",0.0019273937701085116,0.0019273937701085116,2422,0.0004662984440567308
2022,model,6,"[0.1, 0.2)",0.0015555253245344927,0.0015555253245344927,2081,0.00041231914524693586
2022,model,6,"[0.2, 0.3)",0.0012266488690107547,0.0012266488690107547,1366,0.00036939184852892323
2022,model,6,"[0.3, 0.5)",0.0007901220725717108,0.0007901220725717108,1923,0.00020812933100978792
2022,model,6,"[0.5, 0.7)",0.00048391985756312086,0.0005,2596,-8.149523117141284e-05
2022,model,6,"[0.7, 0.9)",0.0003981742773075853,0.0005,2350,4.870253445244364e-05
2022,model,6,"[0.9, 0.99)",0.0001389919321822389,0.0005,2913,1.3196448104766875e-05
2022,model,6,"[0.99, 1.0)",3.088961298446286e-05,0.0005,2009,8.921080537272516e-06
2026,iid,9,"[0.0, 1e-09)",0.013257845937256383,0.013257845937256383,1407,-0.010541675214408157
2026,iid,9,"[1e-09, 0.005)",0.0068961916896868635,0.0068961916896868635,3963,-0.0027750189234016097
2026,iid,9,"[0.005, 0.01)",0.0027597784686044916,0.0027597784686044916,983,-0.00023166117577025981
2026,iid,9,"[0.01, 0.02)",0.002090256528900151,0.002090256528900151,1186,0.000250260293749385
2026,iid,9,"[0.02, 0.05)",0.0015845091187332524,0.0015845091187332524,1838,0.0006418587073926437
2026,iid,9,"[0.05, 0.1)",0.001269682424551212,0.001269682424551212,1888,0.0007958448262606502
2026,iid,9,"[0.1, 0.2)",0.001077550160313457,0.001077550160313457,2397,0.0008637666845412523
2026,iid,9,"[0.2, 0.3)",0.0008580809338099342,0.0008580809338099342,1601,0.000665547956499263
2026,iid,9,"[0.3, 0.5)",0.0005903384970541786,0.0007670390682648482,2341,0.00040647670724065717
2026,iid,9,"[0.5, 0.7)",0.0007670390682648482,0.0007670390682648482,2898,0.000558057332433801
2026,iid,9,"[0.7, 0.9)",0.0002179099929636299,0.0005,2429,0.00011943088926161155
2026,iid,9,"[0.9, 0.99)",0.00011628303066027191,0.0005,2552,4.028516947686192e-05
2026,iid,9,"[0.99, 1.0)",1.3922610430742314e-05,0.0005,2125,2.8344947611379186e-06
2026,iid,3,"[0.0, 1e-09)",0.013871327931720774,0.013871327931720774,1312,-0.0112613769912363
2026,iid,3,"[1e-09, 0.005)",0.0070586828103623095,0.0070586828103623095,4152,-0.002707061671555108
2026,iid,3,"[0.005, 0.01)",0.0030460854251374556,0.0030460854251374556,978,4.377751221602132e-05
2026,iid,3,"[0.01, 0.02)",0.002260193993014629,0.0023208736203226823,1180,0.0006636888995572104
2026,iid,3,"[0.02, 0.05)",0.0023208736203226823,0.0023208736203226823,1825,0.0013025510096953672
2026,iid,3,"[0.05, 0.1)",0.0016662035582240679,0.0016662035582240679,1909,0.0012936988085598049
2026,iid,3,"[0.1, 0.2)",0.0011372972992073527,0.0011372972992073527,2379,0.0008807140678249933
2026,iid,3,"[0.2, 0.3)",0.0008656517985552752,0.0008656517985552752,1599,0.000675094450083359
2026,iid,3,"[0.3, 0.5)",0.0006071958544495289,0.0006071958544495289,2357,0.00037549262366727316
2026,iid,3,"[0.5, 0.7)",0.0005401361105702449,0.0005401361105702449,2895,0.00034424648018923656
2026,iid,3,"[0.7, 0.9)",0.0002208802424942053,0.0005,2430,0.00010578988990543554
2026,iid,3,"[0.9, 0.99)",0.00012453186006520728,0.0005,2549,3.4201867190994395e-05
2026,iid,3,"[0.99, 1.0)",1.7506835295253448e-05,0.0005,2127,5.839933321055803e-07
2026,iid,4,"[0.0, 1e-09)",0.014131025020711669,0.014131025020711669,1404,-0.011281410030050202
2026,iid,4,"[1e-09, 0.005)",0.007624303066084997,0.007624303066084997,4010,-0.003566286855931154
2026,iid,4,"[0.005, 0.01)",0.0031471029936675295,0.0031471029936675295,989,-0.00047641005879348833
2026,iid,4,"[0.01, 0.02)",0.0022351313935496807,0.0022351313935496807,1191,-4.3753755282196844e-05
2026,iid,4,"[0.02, 0.05)",0.001579492904917812,0.001579492904917812,1815,0.0003718655752944386
2026,iid,4,"[0.05, 0.1)",0.0014507296393808625,0.0014507296393808625,1893,0.0008716475293111175
2026,iid,4,"[0.1, 0.2)",0.0012539638337824986,0.0012539638337824986,2412,0.0008663642933246559
2026,iid,4,"[0.2, 0.3)",0.0010151884309068419,0.0010151884309068419,1594,0.000713400847158458
2026,iid,4,"[0.3, 0.5)",0.0006456320492253657,0.0006456320492253657,2351,0.000440771739948736
2026,iid,4,"[0.5, 0.7)",0.0003438935067414324,0.0005,2899,0.00011582203544675221
2026,iid,4,"[0.7, 0.9)",0.0002310067107012314,0.0005,2428,8.022587008501471e-05
2026,iid,4,"[0.9, 0.99)",0.0001270056448890142,0.0005,2543,2.6361545224021043e-05
2026,iid,4,"[0.99, 1.0)",1.7663465219842067e-05,0.0005,2135,5.214281782508506e-06
2026,model,5,"[0.0, 1e-09)",0.010522386067362775,0.010522386067362775,1331,-0.007042056068027948
2026,model,5,"[1e-09, 0.005)",0.006790730176816963,0.006790730176816963,4073,-0.000810926843978724
2026,model,5,"[0.005, 0.01)",0.0036980409430673227,0.0036980409430673227,989,6.242182503351489e-05
2026,model,5,"[0.01, 0.02)",0.002814035366713738,0.0031435797365227365,1221,0.00046299875466230536
2026,model,5,"[0.02, 0.05)",0.0027348902865566935,0.0031435797365227365,1828,0.0008126360375804738
2026,model,5,"[0.05, 0.1)",0.0031435797365227365,0.0031435797365227365,1901,0.0012830485370274641
2026,model,5,"[0.1, 0.2)",0.002582924919512026,0.002582924919512026,2370,0.0013553335274386121
2026,model,5,"[0.2, 0.3)",0.002340751666424263,0.002340751666424263,1606,0.0014402886249490503
2026,model,5,"[0.3, 0.5)",0.0018453170101369407,0.0018453170101369407,2339,0.0010861525794998727
2026,model,5,"[0.5, 0.7)",0.0009784464307001448,0.0009784464307001448,2899,0.0006507091998534016
2026,model,5,"[0.7, 0.9)",0.0004023451181657494,0.0005,2425,0.00023352175107945573
2026,model,5,"[0.9, 0.99)",0.000116086592048006,0.0005,2568,3.9804807232099274e-05
2026,model,5,"[0.99, 1.0)",2.495066596207102e-05,0.0005,2114,7.011815286948278e-06
2026,model,11,"[0.0, 1e-09)",0.013285843507250998,0.013285843507250998,1473,-0.010748147469712827
2026,model,11,"[1e-09, 0.005)",0.007136736995843614,0.007136736995843614,3915,-0.0024584245803247933
2026,model,11,"[0.005, 0.01)",0.003595530405572584,0.003595530405572584,947,-0.00028816426184514126
2026,model,11,"[0.01, 0.02)",0.0033080491278275432,0.0033080491278275432,1227,-1.3421911819078328e-05
2026,model,11,"[0.02, 0.05)",0.002616854761257603,0.002616854761257603,1826,0.0007188218673722719
2026,model,11,"[0.05, 0.1)",0.002289635467455825,0.002289635467455825,1912,0.001101063154548354
2026,model,11,"[0.1, 0.2)",0.001832079585603458,0.001832079585603458,2379,0.0011974929352944524
2026,model,11,"[0.2, 0.3)",0.0014557905302834077,0.0014557905302834077,1608,0.000993097915532615
2026,model,11,"[0.3, 0.5)",0.0010954428325472153,0.0010954428325472153,2359,0.000759536787965785
2026,model,11,"[0.5, 0.7)",0.0007025767702246403,0.0007025767702246403,2887,6.971995742910165e-05
2026,model,11,"[0.7, 0.9)",0.000353215921207064,0.0005,2433,0.00012374060105422834
2026,model,11,"[0.9, 0.99)",0.0001538461964958633,0.0005,2556,2.0569090143028034e-05
2026,model,11,"[0.99, 1.0)",1.3612902417653718e-05,0.0005,2114,1.4152460144509911e-06
2018,model,5,"[0.0, 1e-09)",0.06115666639978975,0.06115666639978975,1933,0.04511039338264782
2018,model,5,"[1e-09, 0.005)",0.032572852227744635,0.03306264289356016,4385,0.014801398362153042
2018,model,5,"[0.005, 0.01)",0.02421883870989978,0.03306264289356016,1480,0.01136891883071664
2018,model,5,"[0.01, 0.02)",0.03306264289356016,0.03306264289356016,2270,0.020242138887774135
2018,model,5,"[0.02, 0.05)",0.018003100287965635,0.018003100287965635,1926,0.0029467115488186
2018,model,5,"[0.05, 0.1)",0.016796684671077304,0.016796684671077304,1970,0.00431527349185815
2018,model,5,"[0.1, 0.2)",0.013437377334566155,0.013437377334566155,1767,0.005939009277422907
2018,model,5,"[0.2, 0.3)",0.009458236561140707,0.009458236561140707,1137,0.005521024647635431
2018,model,5,"[0.3, 0.5)",0.006163339218921534,0.006163339218921534,1811,0.004224895040791404
2018,model,5,"[0.5, 0.7)",0.0034468669755449784,0.0034468669755449784,2448,0.0028560670358903474
2018,model,5,"[0.7, 0.9)",0.0015474488809397704,0.0015474488809397704,2044,0.0012042462018751752
2018,model,5,"[0.9, 0.99)",0.00046880869920658556,0.0005,2749,0.0003040511083419791
2018,model,5,"[0.99, 1.0)",4.821838230052178e-05,0.0005,3032,1.531506617358094e-05
2022,model,19,"[0.0, 1e-09)",0.01000973437021832,0.01000973437021832,1590,-0.006494891071996171
2022,model,19,"[1e-09, 0.005)",0.00488207026601794,0.00488207026601794,4156,7.756107147848705e-05
2022,model,19,"[0.005, 0.01)",0.0037627110094619965,0.0037627110094619965,1363,-0.00014675056870031098
2022,model,19,"[0.01, 0.02)",0.0031880645333004676,0.0031880645333004676,1707,0.000775322690000318
2022,model,19,"[0.02, 0.05)",0.0026559733319831023,0.0026559733319831023,2479,0.000597038410063585
2022,model,19,"[0.05, 0.1)",0.002030389007106319,0.002030389007106319,2457,0.00030011432800425655
2022,model,19,"[0.1, 0.2)",0.00154224707349161,0.00154224707349161,2073,0.00033178271949118416
2022,model,19,"[0.2, 0.3)",0.0011203165860134863,0.0012666386241319777,1359,0.00032067505322376684
2022,model,19,"[0.3, 0.5)",0.0008396858175991246,0.0012666386241319777,1925,0.00028019550974414214
2022,model,19,"[0.5, 0.7)",0.0012666386241319777,0.0012666386241319777,2591,0.0007854692488812869
2022,model,19,"[0.7, 0.9)",0.00033165756267213335,0.0005,2366,0.0001565934454915443
2022,model,19,"[0.9, 0.99)",9.285874377805607e-05,0.0005,2916,2.4606101993140267e-05
2022,model,19,"[0.99, 1.0)",2.318919574869525e-05,0.0005,1998,4.875377082438267e-06
2022,cluster,0,"[0.0, 1e-09)",0.006179499449664708,0.006179499449664708,1737,-0.0028865409359435357
2022,cluster,0,"[1e-09, 0.005)",0.0036060136995775577,0.0036060136995775577,3973,-0.0003526716558937741
2022,cluster,0,"[0.005, 0.01)",0.0029952323685144126,0.0029952323685144126,1385,-0.00047019448112161635
2022,cluster,0,"[0.01, 0.02)",0.002855667600812016,0.002855667600812016,1679,-0.00041998062482071765
2022,cluster,0,"[0.02, 0.05)",0.0022705180125845124,0.0022705180125845124,2556,0.00019901144376584942
2022,cluster,0,"[0.05, 0.1)",0.0013098812068875274,0.0013098812068875274,2426,0.0002930654366589343
2022,cluster,0,"[0.1, 0.2)",0.0011356971006166356,0.0011356971006166356,2077,3.541763940055112e-05
2022,cluster,0,"[0.2, 0.3)",0.0008601034763774065,0.0008685140290436,1344,-2.9637606593878918e-05
2022,cluster,0,"[0.3, 0.5)",0.0005847800113755207,0.0008685140290436,1922,0.00010225490765434829
2022,cluster,0,"[0.5, 0.7)",0.0008685140290436,0.0008685140290436,2605,0.0005118689264373396
2022,cluster,0,"[0.7, 0.9)",0.0003216094804392616,0.0005,2369,7.008118264385946e-05
2022,cluster,0,"[0.9, 0.99)",0.00014085631657638655,0.0005,2904,2.9503575046750074e-05
2022,cluster,0,"[0.99, 1.0)",1.600366208465986e-05,0.0005,2003,1.2906565390906027e-06
2026,iid,5,"[0.0, 1e-09)",0.014283042141331014,0.014283042141331014,1328,-0.011703999828561826
2026,iid,5,"[1e-09, 0.005)",0.007346541334274958,0.007346541334274958,4073,-0.0033770329746137043
2026,iid,5,"[0.005, 0.01)",0.0030660519628529998,0.0030660519628529998,963,-0.00043997673501908793
2026,iid,5,"[0.01, 0.02)",0.002221448318170242,0.002221448318170242,1225,0.00019724769296419623
2026,iid,5,"[0.02, 0.05)",0.0016889024756167126,0.0016889024756167126,1791,0.0007295563986925641
2026,iid,5,"[0.05, 0.1)",0.0016190754920696413,0.0016190754920696413,1924,0.0010287756236978757
2026,iid,5,"[0.1, 0.2)",0.0012400982299497693,0.0012400982299497693,2385,0.0008019648241976067
2026,iid,5,"[0.2, 0.3)",0.0008887135867171675,0.0008887135867171675,1594,0.0006210121845756168
2026,iid,5,"[0.3, 0.5)",0.0006341211304177999,0.0006341211304177999,2352,0.0004874338712283673
2026,iid,5,"[0.5, 0.7)",0.0003325678633029138,0.0005,2900,0.00017976960851409074
2026,iid,5,"[0.7, 0.9)",0.00018271893266407475,0.0005,2419,8.962977107519263e-05
2026,iid,5,"[0.9, 0.99)",0.00010830078981166102,0.0005,2546,2.3214679409344744e-05
2026,iid,5,"[0.99, 1.0)",1.5682001770677436e-05,0.0005,2136,1.6466399638602474e-06
2018,model,3,"[0.0, 1e-09)",0.05998764047183589,0.05998764047183589,1847,0.0006648258698966401
2018,model,3,"[1e-09, 0.005)",0.028365293728909946,0.028365293728909946,4410,0.0001459015220256748
2018,model,3,"[0.005, 0.01)",0.01718266470524708,0.02658124838290728,1485,0.004186034582431257
2018,model,3,"[0.01, 0.02)",0.02658124838290728,0.02658124838290728,2260,0.015412888006655887
2018,model,3,"[0.02, 0.05)",0.011519536141208514,0.011519536141208514,1921,0.0020476874413267606
2018,model,3,"[0.05, 0.1)",0.010130921284830442,0.010130921284830442,1991,0.003920230881609296
2018,model,3,"[0.1, 0.2)",0.009630706082859734,0.009630706082859734,1773,0.0052453523499740775
2018,model,3,"[0.2, 0.3)",0.008931097356184695,0.008931097356184695,1138,0.006076948046584201
2018,model,3,"[0.3, 0.5)",0.006417174875276817,0.006417174875276817,1805,0.0048095004014181405
2018,model,3,"[0.5, 0.7)",0.0030990532328151483,0.0030990532328151483,2439,0.0020557646232040217
2018,model,3,"[0.7, 0.9)",0.001712827607441327,0.001712827607441327,2022,0.0011749035174499207
2018,model,3,"[0.9, 0.99)",0.0004270807054908802,0.0005,2746,0.0002879878666155496
2018,model,3,"[0.99, 1.0)",3.655828072918325e-05,0.0005,3059,1.5208666014247376e-05
2022,iid,4,"[0.0, 1e-09)",0.00668570137980422,0.00668570137980422,1694,-0.002864805654978456
2022,iid,4,"[1e-09, 0.005)",0.003421735943449287,0.003421735943449287,3993,-0.00028682903314885573
2022,iid,4,"[0.005, 0.01)",0.0031396651655741167,0.0031396651655741167,1371,-0.0004699811133859556
2022,iid,4,"[0.01, 0.02)",0.002316060563692996,0.002316060563692996,1712,0.0001274273878707377
2022,iid,4,"[0.02, 0.05)",0.0015733676676522228,0.0015733676676522228,2478,0.00011439663657652738
2022,iid,4,"[0.05, 0.1)",0.0015692781396090733,0.0015692781396090733,2419,0.00042569821738618193
2022,iid,4,"[0.1, 0.2)",0.001159226583709371,0.001159226583709371,2105,0.00042653892087541755
2022,iid,4,"[0.2, 0.3)",0.0008493967641436615,0.0008493967641436615,1345,0.0003338201569157662
2022,iid,4,"[0.3, 0.5)",0.0006823543903159953,0.0006823543903159953,1924,0.00024074780646677374
2022,iid,4,"[0.5, 0.7)",0.0005491444891966997,0.0005491444891966997,2612,-9.124402809580113e-05
2022,iid,4,"[0.7, 0.9)",0.00021218364262936567,0.0005,2353,6.192668090823311e-05
2022,iid,4,"[0.9, 0.99)",5.9419202739599246e-05,0.0005,2898,1.4690100926742168e-05
2022,iid,4,"[0.99, 1.0)",9.96748507607976e-06,0.0005,2020,1.9897748483951818e-06
2022,model,2,"[0.0, 1e-09)",0.007371529551661564,0.007371529551661564,1709,-0.004103736689819168
2022,model,2,"[1e-09, 0.005)",0.004175612568593423,0.004175612568593423,3982,-0.0011018880161402262
2022,model,2,"[0.005, 0.01)",0.0025929189096558915,0.0025929189096558915,1334,0.0009212178769301879
2022,model,2,"[0.01, 0.02)",0.001833070958047642,0.001833070958047642,1661,0.0004271552867227343
2022,model,2,"[0.02, 0.05)",0.0016955226697535637,0.0016955226697535637,2517,0.0005820100427403402
2022,model,2,"[0.05, 0.1)",0.001652918878409376,0.001652918878409376,2465,0.00046248294334072764
2022,model,2,"[0.1, 0.2)",0.0014184029890639616,0.0014184029890639616,2070,0.00032301276076465317
2022,model,2,"[0.2, 0.3)",0.0012468259357715941,0.0012468259357715941,1370,0.0002702017497991676
2022,model,2,"[0.3, 0.5)",0.0009720700611504769,0.0009720700611504769,1916,0.00018182651067595303
2022,model,2,"[0.5, 0.7)",0.0006312980462091821,0.0006312980462091821,2598,3.474592119114966e-05
2022,model,2,"[0.7, 0.9)",0.0005322964890243734,0.0005322964890243734,2369,0.0001978726039522526
2022,model,2,"[0.9, 0.99)",0.0001056517112228383,0.0005,2883,3.189573219924776e-05
2022,model,2,"[0.99, 1.0)",1.258956341769393e-05,0.0005,2022,2.3496515463749806e-06
2026,model,7,"[0.0, 1e-09)",0.011811418331931613,0.011811418331931613,1364,-0.007945290774130878
2026,model,7,"[1e-09, 0.005)",0.006228299175202428,0.006228299175202428,4076,-0.0010074372845329236
2026,model,7,"[0.005, 0.01)",0.002842222140117849,0.002842222140117849,987,0.00013389568168894895
2026,model,7,"[0.01, 0.02)",0.0024770150787927735,0.0024770150787927735,1211,0.0001292611723055989
2026,model,7,"[0.02, 0.05)",0.002356441001035361,0.0024612617770344764,1808,0.0008176368413797502
2026,model,7,"[0.05, 0.1)",0.0024612617770344764,0.0024612617770344764,1931,0.001405882563622504
2026,model,7,"[0.1, 0.2)",0.0021993937275323716,0.0021993937275323716,2368,0.001499521074434957
2026,model,7,"[0.2, 0.3)",0.0018727131629277707,0.0018727131629277707,1604,0.0014376186894011127
2026,model,7,"[0.3, 0.5)",0.0011933028020511545,0.0013063269375697766,2334,0.0009219123265254871
2026,model,7,"[0.5, 0.7)",0.0013063269375697766,0.0013063269375697766,2896,-0.00030090703535896564
2026,model,7,"[0.7, 0.9)",0.0003625189260682068,0.0005,2439,0.00024078861691794568
2026,model,7,"[0.9, 0.99)",0.0001489957808341841,0.0005,2567,0.00010083990663135369
2026,model,7,"[0.99, 1.0)",2.005893355874369e-05,0.0005,2107,7.536568844520418e-06
2022,cluster,1,"[0.0, 1e-09)",0.008836226436128327,0.008836226436128327,1583,-0.005710603280646158
2022,cluster,1,"[1e-09, 0.005)",0.004047264361357855,0.004047264361357855,4224,-0.0013384739519647006
2022,cluster,1,"[0.005, 0.01)",0.0027733845662742153,0.0027733845662742153,1341,0.00016726268172290843
2022,cluster,1,"[0.01, 0.02)",0.0019520490428733444,0.001959815518324393,1671,0.00037096986771739974
2022,cluster,1,"[0.02, 0.05)",0.001959815518324393,0.001959815518324393,2511,0.0004164859952206329
2022,cluster,1,"[0.05, 0.1)",0.0019176824216413587,0.0019176824216413587,2436,0.0006679400275990234
2022,cluster,1,"[0.1, 0.2)",0.0017110863242218945,0.0017110863242218945,2109,0.0007175958870513733
2022,cluster,1,"[0.2, 0.3)",0.001507920370591838,0.001507920370591838,1340,0.000649139649037673
2022,cluster,1,"[0.3, 0.5)",0.0008583742860651728,0.0008597685252310583,1932,0.00035354368755775585
2022,cluster,1,"[0.5, 0.7)",0.0008597685252310583,0.0008597685252310583,2584,-0.0003376316213413604
2022,cluster,1,"[0.7, 0.9)",0.0002912063003316882,0.0005,2357,1.5052555445691841e-05
2022,cluster,1,"[0.9, 0.99)",0.00011412355581891922,0.0005,2885,7.771151389368964e-06
2022,cluster,1,"[0.99, 1.0)",3.5668525389165914e-05,0.0005,2035,1.0754115341807497e-05
2022,iid,7,"[0.0, 1e-09)",0.007031725581887444,0.007031725581887444,1751,-0.004168009785656464
2022,iid,7,"[1e-09, 0.005)",0.0035256324207083214,0.0035256324207083214,3975,0.00011759403331285291
2022,iid,7,"[0.005, 0.01)",0.00303942392833553,0.00303942392833553,1395,-0.00026776430432154564
2022,iid,7,"[0.01, 0.02)",0.002234574444762558,0.002234574444762558,1665,0.00012087220102425972
2022,iid,7,"[0.02, 0.05)",0.002048190448089882,0.002048190448089882,2482,-9.814725202358666e-05
2022,iid,7,"[0.05, 0.1)",0.0014650732881018947,0.0014650732881018947,2447,-0.0001855133286576138
2022,iid,7,"[0.1, 0.2)",0.0008675904802924236,0.0008675904802924236,2080,-5.130334059529108e-05
2022,iid,7,"[0.2, 0.3)",0.0005564043050255313,0.0005564043050255313,1359,-5.531584791463391e-05
2022,iid,7,"[0.3, 0.5)",0.0004355546823086638,0.0005,1922,-2.4277508391560348e-05
2022,iid,7,"[0.5, 0.7)",0.0002805389669744241,0.0005,2597,-8.241604468051767e-05
2022,iid,7,"[0.7, 0.9)",0.00015604369336483595,0.0005,2366,3.7523952839324335e-05
2022,iid,7,"[0.9, 0.99)",5.751732301545385e-05,0.0005,2907,7.686508495553075e-06
2022,iid,7,"[0.99, 1.0)",1.750602855456367e-05,0.0005,2006,-2.2064620848346003e-06
2026,model,2,"[0.0, 1e-09)",0.011846576225109245,0.011846576225109245,1282,-0.00894765158783868
2026,model,2,"[1e-09, 0.005)",0.007096423985437,0.007096423985437,4083,-0.0031820144263387798
2026,model,2,"[0.005, 0.01)",0.0034627027882202913,0.0034627027882202913,1015,-0.0011101404581832957
2026,model,2,"[0.01, 0.02)",0.002693767452990056,0.002693767452990056,1197,-0.0005772747183551895
2026,model,2,"[0.02, 0.05)",0.00239235726557041,0.0025019660369533536,1823,-0.00018568129936012034
2026,model,2,"[0.05, 0.1)",0.0025019660369533536,0.0025019660369533536,1929,0.0006914860427021565
2026,model,2,"[0.1, 0.2)",0.002091282030720577,0.002091282030720577,2380,0.0009108961402749383
2026,model,2,"[0.2, 0.3)",0.0018174697721592967,0.0018174697721592967,1593,0.0010179624233883889
2026,model,2,"[0.3, 0.5)",0.00109562077500011,0.00109562077500011,2341,0.0007333715220040998
2026,model,2,"[0.5, 0.7)",0.0004935543846870626,0.0005,2902,0.00018609465661912104
2026,model,2,"[0.7, 0.9)",0.0003190088649383391,0.0005,2426,0.00015748824577872298
2026,model,2,"[0.9, 0.99)",0.00015132388108412797,0.0005,2568,3.48716308086465e-05
2026,model,2,"[0.99, 1.0)",1.4890390824775047e-05,0.0005,2097,5.8009042531948784e-06
2022,model,9,"[0.0, 1e-09)",0.014060783420596778,0.014060783420596778,1633,-0.009895236445040872
2022,model,9,"[1e-09, 0.005)",0.00505706302757884,0.00505706302757884,4050,-0.0018302276911539295
2022,model,9,"[0.005, 0.01)",0.004360676264391443,0.004360676264391443,1412,-0.0014667744614892152
2022,model,9,"[0.01, 0.02)",0.0037792337274404827,0.0037792337274404827,1684,-0.0008190030991354068
2022,model,9,"[0.02, 0.05)",0.0033961959518120414,0.0033961959518120414,2564,-0.00046147339184608537
2022,model,9,"[0.05, 0.1)",0.0027089742995462115,0.0027089742995462115,2387,-0.0007571809795486882
2022,model,9,"[0.1, 0.2)",0.002145144348964088,0.002145144348964088,2071,-0.0005379756402593595
2022,model,9,"[0.2, 0.3)",0.0014012896425004981,0.0014012896425004981,1364,7.364043826553617e-05
2022,model,9,"[0.3, 0.5)",0.0009409514389667376,0.0009409514389667376,1915,0.0002699757108918829
2022,model,9,"[0.5, 0.7)",0.0006118691819497213,0.0006118691819497213,2605,2.3547352482957895e-05
2022,model,9,"[0.7, 0.9)",0.0002567670360440215,0.0005,2355,9.161665230038202e-05
2022,model,9,"[0.9, 0.99)",0.00011229685117450075,0.0005,2893,1.3424992164454248e-05
2022,model,9,"[0.99, 1.0)",1.2940544111321325e-05,0.0005,2019,1.76168210924498e-06
2022,actual,0,"[0.0, 1e-09)",0.00576312077858092,0.00576312077858092,1419,-0.00014435061386760143
2022,actual,0,"[1e-09, 0.005)",0.004210174577813844,0.004782252756408258,3916,0.0019677149583278643
2022,actual,0,"[0.005, 0.01)",0.003916781639274477,0.004782252756408258,976,0.0017552308179196576
2022,actual,0,"[0.01, 0.02)",0.004782252756408258,0.004782252756408258,1237,0.002405876542006238
2022,actual,0,"[0.02, 0.05)",0.004188417065056301,0.004188417065056301,1899,0.0020169121589866776
2022,actual,0,"[0.05, 0.1)",0.003938323578393598,0.003938323578393598,1919,0.0021192141983001397
2022,actual,0,"[0.1, 0.2)",0.002732917317019296,0.002732917317019296,2421,0.0014419035571137818
2022,actual,0,"[0.2, 0.3)",0.0016824934819246141,0.0020820909191718025,1582,0.0008711912824118961
2022,actual,0,"[0.3, 0.5)",0.0012836281252438465,0.0020820909191718025,2303,0.0006225547601166713
2022,actual,0,"[0.5, 0.7)",0.0020820909191718025,0.0020820909191718025,2916,-0.0007743043737378562
2022,actual,0,"[0.7, 0.9)",0.0004925716567810873,0.0005,2393,0.0002286473962112601
2022,actual,0,"[0.9, 0.99)",0.00017521320535834528,0.0005,2541,8.469087471444594e-05
2022,actual,0,"[0.99, 1.0)",2.7499874936189944e-05,0.0005,2142,7.93440252080662e-06
2026,cluster,2,"[0.0, 1e-09)",0.015246419245753227,0.015246419245753227,1378,-0.013102214953188562
2026,cluster,2,"[1e-09, 0.005)",0.008250350655067667,0.008250350655067667,4064,-0.004734311184308848
2026,cluster,2,"[0.005, 0.01)",0.0032615441090382015,0.0032615441090382015,964,-0.000732635161392122
2026,cluster,2,"[0.01, 0.02)",0.0026070274958155328,0.0026070274958155328,1202,-6.963760898682626e-05
2026,cluster,2,"[0.02, 0.05)",0.002105769025349142,0.002105769025349142,1796,0.00030674386799397986
2026,cluster,2,"[0.05, 0.1)",0.0019198760863777887,0.0019198760863777887,1892,0.0003586981343486532
2026,cluster,2,"[0.1, 0.2)",0.0013604244802670343,0.0013604244802670343,2391,0.0004617526737092259
2026,cluster,2,"[0.2, 0.3)",0.0010182537776501565,0.0010182537776501565,1620,0.0004668914998275737
2026,cluster,2,"[0.3, 0.5)",0.0007410864279689483,0.0007410864279689483,2345,0.000461225831069713
2026,cluster,2,"[0.5, 0.7)",0.00047284950035639126,0.0005,2911,0.0003435775284280487
2026,cluster,2,"[0.7, 0.9)",0.0003048446297019398,0.0005,2427,0.00016207970814283414
2026,cluster,2,"[0.9, 0.99)",0.0001487302112418328,0.0005,2551,6.086133152006737e-05
2026,cluster,2,"[0.99, 1.0)",1.5732118209878004e-05,0.0005,2123,2.651914450065657e-06
2022,model,13,"[0.0, 1e-09)",0.008103715782836458,0.008103715782836458,1592,-0.00596603172384461
2022,model,13,"[1e-09, 0.005)",0.004910934506126827,0.004910934506126827,4052,-0.0017843876225845125
2022,model,13,"[0.005, 0.01)",0.004322724462109402,0.004322724462109402,1436,-0.0008613914121839664
2022,model,13,"[0.01, 0.02)",0.0034776911120277428,0.0034776911120277428,1614,-0.0004480703244849717
2022,model,13,"[0.02, 0.05)",0.0032371404623521573,0.0032371404623521573,2553,0.00010110441360908475
2022,model,13,"[0.05, 0.1)",0.0019645484520898005,0.0019645484520898005,2412,0.0004552005248352965
2022,model,13,"[0.1, 0.2)",0.0017543447378298323,0.0017543447378298323,2089,0.0005910702681671454
2022,model,13,"[0.2, 0.3)",0.0014983332524417163,0.0014983332524417163,1357,0.0005809150366494469
2022,model,13,"[0.3, 0.5)",0.0009942351003684403,0.0009942351003684403,1928,0.00037756314506802257
2022,model,13,"[0.5, 0.7)",0.0008946794641800986,0.0008946794641800986,2584,-0.00031251179281980234
2022,model,13,"[0.7, 0.9)",0.00032359750625625167,0.0005,2361,5.353572550790835e-05
2022,model,13,"[0.9, 0.99)",8.819913063492883e-05,0.0005,2888,1.3522497977326877e-05
2022,model,13,"[0.99, 1.0)",2.5328775599803524e-05,0.0005,2030,2.6732315918499243e-06
2026,model,9,"[0.0, 1e-09)",0.013543852570250446,0.013543852570250446,1353,-0.01108004359500161
2026,model,9,"[1e-09, 0.005)",0.007469788665327233,0.007469788665327233,4097,-0.0022824852232548177
2026,model,9,"[0.005, 0.01)",0.004435721856935624,0.004435721856935624,999,-0.0004378275402494739
2026,model,9,"[0.01, 0.02)",0.003411205344697154,0.003411205344697154,1210,3.0971924485671514e-05
2026,model,9,"[0.02, 0.05)",0.0027834460061653037,0.0027834460061653037,1788,0.00019435813843533524
2026,model,9,"[0.05, 0.1)",0.002685470042580402,0.002685470042580402,1889,0.0007362596863772798
2026,model,9,"[0.1, 0.2)",0.002122867097234548,0.002122867097234548,2397,0.0008882260642883048
2026,model,9,"[0.2, 0.3)",0.0016564632769179802,0.0016564632769179802,1605,0.000841938218998091
2026,model,9,"[0.3, 0.5)",0.001161689919181616,0.001161689919181616,2333,0.0006771655913672593
2026,model,9,"[0.5, 0.7)",0.0006694199350118034,0.0006694199350118034,2908,0.00012043930704008906
2026,model,9,"[0.7, 0.9)",0.0003261823966156574,0.0005,2429,0.00016969977529899375
2026,model,9,"[0.9, 0.99)",0.0001340047127536569,0.0005,2566,4.701572750645468e-05
2026,model,9,"[0.99, 1.0)",1.6587190517109313e-05,0.0005,2118,3.6356267281490985e-06
2026,model,16,"[0.0, 1e-09)",0.013529927840049034,0.013529927840049034,1402,-0.010685794359793428
2026,model,16,"[1e-09, 0.005)",0.007455072504018844,0.007455072504018844,4010,-0.0033918361767014617
2026,model,16,"[0.005, 0.01)",0.003929614782015523,0.003929614782015523,987,-0.0007693261044159426
2026,model,16,"[0.01, 0.02)",0.0032241490785482603,0.0032241490785482603,1209,-9.392000257877932e-05
2026,model,16,"[0.02, 0.05)",0.0031372580329063486,0.0031372580329063486,1821,0.0004413798499271514
2026,model,16,"[0.05, 0.1)",0.0025282195125526027,0.0025282195125526027,1948,0.0010292472426162306
2026,model,16,"[0.1, 0.2)",0.002088229341785053,0.002088229341785053,2338,0.0012823009440544215
2026,model,16,"[0.2, 0.3)",0.00192762669659908,0.00192762669659908,1614,0.0013783184379404171
2026,model,16,"[0.3, 0.5)",0.0013009194854691065,0.0013009194854691065,2337,0.0009275678836103366
2026,model,16,"[0.5, 0.7)",0.0007482411792686667,0.0007482411792686667,2893,9.546904651114367e-05
2026,model,16,"[0.7, 0.9)",0.00036051583240715834,0.0005,2429,0.00018341832336479016
2026,model,16,"[0.9, 0.99)",0.00014660259598121638,0.0005,2570,2.2540077560076445e-05
2026,model,16,"[0.99, 1.0)",1.529533932055429e-05,0.0005,2106,1.4009134386083154e-06
2026,model,3,"[0.0, 1e-09)",0.013390919631108873,0.013390919631108873,1407,-0.010009403583950114
2026,model,3,"[1e-09, 0.005)",0.007146180734343087,0.007146180734343087,3951,-0.0027090546442405834
2026,model,3,"[0.005, 0.01)",0.003711270240090329,0.003711270240090329,1001,-0.0007427795148484645
2026,model,3,"[0.01, 0.02)",0.002924662854006213,0.002924662854006213,1254,-0.00044205366199922153
2026,model,3,"[0.02, 0.05)",0.0024928152391397733,0.0024928152391397733,1830,0.00012867200727771243
2026,model,3,"[0.05, 0.1)",0.0019818334089634552,0.0019818334089634552,1906,0.0005379268554824117
2026,model,3,"[0.1, 0.2)",0.0016511577550693019,0.0016511577550693019,2387,0.0007506761174112591
2026,model,3,"[0.2, 0.3)",0.0014770599603352477,0.0014770599603352477,1582,0.0009795104545883965
2026,model,3,"[0.3, 0.5)",0.001074994036512391,0.001074994036512391,2351,0.0006936972657145623
2026,model,3,"[0.5, 0.7)",0.0010513770493654913,0.0010513770493654913,2894,-0.0001977425536227233
2026,model,3,"[0.7, 0.9)",0.00033485768514138594,0.0005,2421,0.00014774689899299672
2026,model,3,"[0.9, 0.99)",0.0001547282644141621,0.0005,2561,5.217010449710978e-05
2026,model,3,"[0.99, 1.0)",1.4794635377569278e-05,0.0005,2119,5.285540264271514e-06
2022,iid,6,"[0.0, 1e-09)",0.006285917252742744,0.007307194266665007,1686,-0.0031714182442560985
2022,iid,6,"[1e-09, 0.005)",0.005451566152906131,0.007307194266665007,4124,-0.0009062492364781892
2022,iid,6,"[0.005, 0.01)",0.007307194266665007,0.007307194266665007,1376,-0.0008999654221920405
2022,iid,6,"[0.01, 0.02)",0.007194488017537176,0.007194488017537176,1660,-0.00048024099683493203
2022,iid,6,"[0.02, 0.05)",0.0017650550926359028,0.0017650550926359028,2513,0.00021173916783004813
2022,iid,6,"[0.05, 0.1)",0.0012884808795370452,0.0012884808795370452,2414,0.0002875092466297731
2022,iid,6,"[0.1, 0.2)",0.0012293124286743848,0.0012293124286743848,2098,0.0005016606636611938
2022,iid,6,"[0.2, 0.3)",0.0009660997723268781,0.0009660997723268781,1361,0.00044885569280738406
2022,iid,6,"[0.3, 0.5)",0.0005537887569701482,0.0005900467600540057,1922,0.0002004615445041293
2022,iid,6,"[0.5, 0.7)",0.0005900467600540057,0.0005900467600540057,2609,-0.00023538486249565288
2022,iid,6,"[0.7, 0.9)",0.000191155970959651,0.0005,2357,3.290661740649601e-05
2022,iid,6,"[0.9, 0.99)",7.080837885708018e-05,0.0005,2905,6.255649365789951e-06
2022,iid,6,"[0.99, 1.0)",1.9619986195965443e-05,0.0005,2011,7.785351110002171e-06
2022,iid,5,"[0.0, 1e-09)",0.005484159414238652,0.005484159414238652,1557,-0.00037480880462056003
2022,iid,5,"[1e-09, 0.005)",0.003364220726584426,0.003364220726584426,4145,0.000572028789090288
2022,iid,5,"[0.005, 0.01)",0.0023083664565986383,0.0024111869870730228,1374,0.000450079056052316
2022,iid,5,"[0.01, 0.02)",0.0022008013393975756,0.0024111869870730228,1671,0.0005356407418636273
2022,iid,5,"[0.02, 0.05)",0.0024111869870730228,0.0024111869870730228,2490,0.00036902741614131776
2022,iid,5,"[0.05, 0.1)",0.0014089741670155749,0.0014089741670155749,2433,0.0001825756350291776
2022,iid,5,"[0.1, 0.2)",0.0010186377044949897,0.0010186377044949897,2084,0.00022949151901689632
2022,iid,5,"[0.2, 0.3)",0.0005848773623880139,0.0005848773623880139,1351,7.076861496776143e-05
2022,iid,5,"[0.3, 0.5)",0.0004503113728097184,0.0005098257639138842,1926,8.819749064191992e-05
2022,iid,5,"[0.5, 0.7)",0.0005098257639138842,0.0005098257639138842,2600,0.00028380882617231673
2022,iid,5,"[0.7, 0.9)",0.0001159240818481617,0.0005,2356,1.9867897317092532e-05
2022,iid,5,"[0.9, 0.99)",5.265977140671653e-05,0.0005,2885,-1.0882536012890768e-06
2022,iid,5,"[0.99, 1.0)",2.3262853700508677e-05,0.0005,2024,-2.1112630513552964e-06
2022,iid,1,"[0.0, 1e-09)",0.006824394013451279,0.006824394013451279,1576,-0.003733415192029481
2022,iid,1,"[1e-09, 0.005)",0.0041888665340674295,0.0041888665340674295,4163,-0.0010681095674737215
2022,iid,1,"[0.005, 0.01)",0.002714162180440429,0.002714162180440429,1398,-0.0005995891348125431
2022,iid,1,"[0.01, 0.02)",0.002328279236996859,0.002328279236996859,1634,-0.00011793144802934163
2022,iid,1,"[0.02, 0.05)",0.0018950869994280657,0.0018950869994280657,2496,0.00017257143420839564
2022,iid,1,"[0.05, 0.1)",0.0011659867627156263,0.0011659867627156263,2440,0.0001792083036993757
2022,iid,1,"[0.1, 0.2)",0.0009186350775238366,0.0009961379886590431,2081,0.0003221829453817164
2022,iid,1,"[0.2, 0.3)",0.0005875277748063983,0.0009961379886590431,1360,0.00019283616411261677
2022,iid,1,"[0.3, 0.5)",0.00043359014201828843,0.0009961379886590431,1920,0.00012417662084792438
2022,iid,1,"[0.5, 0.7)",0.0009961379886590431,0.0009961379886590431,2619,-0.0005152977454734719
2022,iid,1,"[0.7, 0.9)",0.00022489115793048804,0.0005,2359,3.3175031757510806e-05
2022,iid,1,"[0.9, 0.99)",6.297508750320336e-05,0.0005,2888,-2.7483443004320753e-07
2022,iid,1,"[0.99, 1.0)",1.6891204591503354e-05,0.0005,2018,-3.7454572826165674e-06
2022,iid,9,"[0.0, 1e-09)",0.007249092759889861,0.007249092759889861,1636,-0.003804378367618941
2022,iid,9,"[1e-09, 0.005)",0.0041621158610554345,0.0041621158610554345,4074,7.309405723866804e-05
2022,iid,9,"[0.005, 0.01)",0.003742324147081165,0.003742324147081165,1390,0.00030196568260331866
2022,iid,9,"[0.01, 0.02)",0.002545959025768558,0.0026242927450301867,1664,0.0002531450187833231
2022,iid,9,"[0.02, 0.05)",0.0026242927450301867,0.0026242927450301867,2524,0.00048548950252085183
2022,iid,9,"[0.05, 0.1)",0.0017128287181574543,0.0017128287181574543,2422,0.0003589779903190973
2022,iid,9,"[0.1, 0.2)",0.0010883800496127582,0.0010883800496127582,2080,0.00040861901116837545
2022,iid,9,"[0.2, 0.3)",0.0007762748168650881,0.0007771585382244794,1352,0.0003696887974668743
2022,iid,9,"[0.3, 0.5)",0.0005197913230227098,0.0007771585382244794,1933,0.00021873907417008822
2022,iid,9,"[0.5, 0.7)",0.0007771585382244794,0.0007771585382244794,2600,0.000486083484725927
2022,iid,9,"[0.7, 0.9)",0.00018372955467599745,0.0005,2364,3.1354127788509536e-05
2022,iid,9,"[0.9, 0.99)",6.97102458766073e-05,0.0005,2913,1.1502153968005127e-05
2022,iid,9,"[0.99, 1.0)",1.667115589882287e-05,0.0005,2000,2.5222091795395614e-06
2022,cluster,2,"[0.0, 1e-09)",0.006543574539144874,0.006543574539144874,1872,-0.0015245725347349994
2022,cluster,2,"[1e-09, 0.005)",0.00400180670509945,0.00400180670509945,3882,-0.0012248814105253608
2022,cluster,2,"[0.005, 0.01)",0.0037485055071086477,0.0037485055071086477,1379,-0.0014622268531926442
2022,cluster,2,"[0.01, 0.02)",0.003046541866398437,0.003046541866398437,1726,-0.0009668314777932041
2022,cluster,2,"[0.02, 0.05)",0.0022915400215152743,0.0022915400215152743,2502,-0.00016767144711853102
2022,cluster,2,"[0.05, 0.1)",0.0018302274792191089,0.0018302274792191089,2433,-0.00022503599208434152
2022,cluster,2,"[0.1, 0.2)",0.0015870402649702587,0.0015870402649702587,2094,0.00023069300552724665
2022,cluster,2,"[0.2, 0.3)",0.001411558033538882,0.001411558033538882,1351,0.0005315028243542277
2022,cluster,2,"[0.3, 0.5)",0.0009996576888093719,0.0009996576888093719,1936,0.00036991507347379764
2022,cluster,2,"[0.5, 0.7)",0.0009529946641521469,0.0009529946641521469,2594,0.0006300675846813027
2022,cluster,2,"[0.7, 0.9)",0.0002872928233644884,0.0005,2357,0.00010635842697446734
2022,cluster,2,"[0.9, 0.99)",7.569543595452556e-05,0.0005,2856,1.0308123167934102e-05
2022,cluster,2,"[0.99, 1.0)",1.4594049583967836e-05,0.0005,2054,4.081296011876226e-06
2022,cluster,7,"[0.0, 1e-09)",0.006782285924472465,0.006782285924472465,1521,-0.00237953361301286
2022,cluster,7,"[1e-09, 0.005)",0.00426184296478471,0.00426184296478471,4157,-0.0015046226041338594
2022,cluster,7,"[0.005, 0.01)",0.004053220086624002,0.004104627676114039,1354,-0.0008195512455538644
2022,cluster,7,"[0.01, 0.02)",0.004104627676114039,0.004104627676114039,1713,0.00016314449792230148
2022,cluster,7,"[0.02, 0.05)",0.0034546863622386035,0.0034546863622386035,2555,0.000328051500449187
2022,cluster,7,"[0.05, 0.1)",0.0022617898947091724,0.0022617898947091724,2394,-0.0005116285591592423
2022,cluster,7,"[0.1, 0.2)",0.0017021135291594408,0.0017021135291594408,2079,-0.00024090806514298938
2022,cluster,7,"[0.2, 0.3)",0.0013750574350721006,0.0013750574350721006,1357,8.600500742871988e-05
2022,cluster,7,"[0.3, 0.5)",0.0008715804246491158,0.0008715804246491158,1925,0.00014159452799871456
2022,cluster,7,"[0.5, 0.7)",0.0004862777039315274,0.0005,2589,-2.563129867864852e-05
2022,cluster,7,"[0.7, 0.9)",0.000344315977350182,0.0005,2350,-2.38084182790864e-05
2022,cluster,7,"[0.9, 0.99)",8.49634715461924e-05,0.0005,2926,-2.5419801737659875e-06
2022,cluster,7,"[0.99, 1.0)",2.0091438514943766e-05,0.0005,2004,4.472789974408701e-06
2026,model,15,"[0.0, 1e-09)",0.013564070342888637,0.013564070342888637,1361,-0.011424367740702046
2026,model,15,"[1e-09, 0.005)",0.007956207138312613,0.007956207138312613,3999,-0.004006849004763893
2026,model,15,"[0.005, 0.01)",0.003439560454079447,0.003439560454079447,976,-0.001197404262478379
2026,model,15,"[0.01, 0.02)",0.0028655335204107765,0.0028655335204107765,1214,-0.0006552529897212588
2026,model,15,"[0.02, 0.05)",0.002041031117107752,0.002041031117107752,1786,-1.2694295002153984e-05
2026,model,15,"[0.05, 0.1)",0.0017239807873637215,0.0017239807873637215,1941,0.000533899037792032
2026,model,15,"[0.1, 0.2)",0.0014366499941908502,0.0014366499941908502,2387,0.000763813791987807
2026,model,15,"[0.2, 0.3)",0.0013347535854919246,0.0013347535854919246,1601,0.0008747597290982351
2026,model,15,"[0.3, 0.5)",0.0009077073662913985,0.0009077073662913985,2351,0.0006164407277374311
2026,model,15,"[0.5, 0.7)",0.0004919004692869426,0.0005,2891,0.0003465628426581337
2026,model,15,"[0.7, 0.9)",0.00029519816860622847,0.0005,2429,0.00016302024661554024
2026,model,15,"[0.9, 0.99)",0.0001459738867288522,0.0005,2561,5.968816503044687e-05
2026,model,15,"[0.99, 1.0)",1.700622588244462e-05,0.0005,2111,4.773458720613442e-06
2022,model,10,"[0.0, 1e-09)",0.010077787508605543,0.010077787508605543,1612,0.0014782757089098779
2022,model,10,"[1e-09, 0.005)",0.004070766032072387,0.004070766032072387,4133,0.0003051760066988251
2022,model,10,"[0.005, 0.01)",0.003945565725563172,0.003945565725563172,1372,-0.0007276752945096012
2022,model,10,"[0.01, 0.02)",0.0033165914274022683,0.0033165914274022683,1720,0.0004853192321271881
2022,model,10,"[0.02, 0.05)",0.002889100770170007,0.002889100770170007,2468,0.0009153968257319359
2022,model,10,"[0.05, 0.1)",0.002696657827599732,0.002696657827599732,2448,0.0002616177184258887
2022,model,10,"[0.1, 0.2)",0.0023818822739382216,0.0023818822739382216,2067,-1.0565836115475981e-05
2022,model,10,"[0.2, 0.3)",0.0013401647321317196,0.0013401647321317196,1358,0.00011177765436009959
2022,model,10,"[0.3, 0.5)",0.000904723503140785,0.000904723503140785,1934,0.00027240748542953095
2022,model,10,"[0.5, 0.7)",0.000495777565953864,0.0005,2593,-5.526263979504653e-06
2022,model,10,"[0.7, 0.9)",0.0003299875660955102,0.0005,2354,5.709167586843937e-05
2022,model,10,"[0.9, 0.99)",0.00011265680623394323,0.0005,2894,6.113467542317434e-06
2022,model,10,"[0.99, 1.0)",1.8853712148369688e-05,0.0005,2027,2.711707296915977e-06
2022,model,0,"[0.0, 1e-09)",0.006778422799108257,0.006778422799108257,1693,-0.003692519396011647
2022,model,0,"[1e-09, 0.005)",0.00438529127198748,0.00438529127198748,4010,-0.00154255313203421
2022,model,0,"[0.005, 0.01)",0.003822223961683234,0.003822223961683234,1341,-0.0009756716302999493
2022,model,0,"[0.01, 0.02)",0.0028999207313334567,0.0028999207313334567,1698,0.00015471021570315796
2022,model,0,"[0.02, 0.05)",0.002038699596418154,0.0021550232478739005,2491,0.0003837002597404636
2022,model,0,"[0.05, 0.1)",0.002029276243551656,0.0021550232478739005,2428,0.0004310744033641077
2022,model,0,"[0.1, 0.2)",0.0021550232478739005,0.0021550232478739005,2115,0.000773065089636709
2022,model,0,"[0.2, 0.3)",0.0018204006237101805,0.002129026032285009,1350,0.0007235277874370743
2022,model,0,"[0.3, 0.5)",0.001260828243325769,0.002129026032285009,1929,0.0005541404523647854
2022,model,0,"[0.5, 0.7)",0.002129026032285009,0.002129026032285009,2604,-0.0009695235546709798
2022,model,0,"[0.7, 0.9)",0.00043694028835475205,0.0005,2356,8.57772841579766e-05
2022,model,0,"[0.9, 0.99)",0.00011852352843899032,0.0005,2882,3.0528519360704206e-05
2022,model,0,"[0.99, 1.0)",2.875629254671711e-05,0.0005,2027,9.028143117151867e-06
2026,model,6,"[0.0, 1e-09)",0.013881427343781727,0.013881427343781727,1443,-0.01166691741488335
2026,model,6,"[1e-09, 0.005)",0.0077950392171018705,0.0077950392171018705,3983,-0.004096950838816669
2026,model,6,"[0.005, 0.01)",0.0033464274013419205,0.0033464274013419205,957,-0.0007648639361847726
2026,model,6,"[0.01, 0.02)",0.0027637543544945307,0.0027637543544945307,1209,-0.0002367782997659202
2026,model,6,"[0.02, 0.05)",0.0024813204226834915,0.0024813204226834915,1823,0.00016285087519339847
2026,model,6,"[0.05, 0.1)",0.002145807595637008,0.002145807595637008,1907,0.0007130439581670486
2026,model,6,"[0.1, 0.2)",0.0021360107961702576,0.0021360107961702576,2394,0.0008732086431300637
2026,model,6,"[0.2, 0.3)",0.001707516253702396,0.001707516253702396,1604,0.0009222088091023611
2026,model,6,"[0.3, 0.5)",0.0011708206371043193,0.001217969903092793,2335,0.0007377153500057521
2026,model,6,"[0.5, 0.7)",0.001217969903092793,0.001217969903092793,2902,0.0009140393912638226
2026,model,6,"[0.7, 0.9)",0.00038738625393473146,0.0005,2445,0.00021768327595488192
2026,model,6,"[0.9, 0.99)",0.00014487929935471533,0.0005,2542,5.102980529204158e-05
2026,model,6,"[0.99, 1.0)",1.5302401541004257e-05,0.0005,2120,6.245836450632846e-06
2026,cluster,6,"[0.0, 1e-09)",0.012838480244880884,0.012838480244880884,1333,-0.009718069097118831
2026,cluster,6,"[1e-09, 0.005)",0.007180207467729611,0.007180207467729611,4099,-0.0018738502665353713
2026,cluster,6,"[0.005, 0.01)",0.0035348691568395617,0.0035348691568395617,983,0.0003990201808689675
2026,cluster,6,"[0.01, 0.02)",0.002823301171334754,0.002823301171334754,1201,0.0008341938420618379
2026,cluster,6,"[0.02, 0.05)",0.0022085559927499713,0.0022085559927499713,1839,0.0010652503863265107
2026,cluster,6,"[0.05, 0.1)",0.0021222959156145835,0.0021222959156145835,1919,0.0013769159509778482
2026,cluster,6,"[0.1, 0.2)",0.0019371142529622917,0.0019371142529622917,2374,0.0012098256658446634
2026,cluster,6,"[0.2, 0.3)",0.0017828625911465888,0.0017828625911465888,1588,0.0011010119857684483
2026,cluster,6,"[0.3, 0.5)",0.0013662745618867596,0.0013662745618867596,2353,0.0008915702205472067
2026,cluster,6,"[0.5, 0.7)",0.0011347356231603024,0.0011347356231603024,2905,-0.0002033713192914665
2026,cluster,6,"[0.7, 0.9)",0.00031166323819622837,0.0005,2424,0.00013039722282556925
2026,cluster,6,"[0.9, 0.99)",0.0001481296430451479,0.0005,2566,2.736703463119154e-05
2026,cluster,6,"[0.99, 1.0)",1.995533290015722e-05,0.0005,2108,6.4025370992006275e-06
2022,model,15,"[0.0, 1e-09)",0.005287833104586775,0.005287833104586775,1582,-0.0010530266273318424
2022,model,15,"[1e-09, 0.005)",0.004665337821703534,0.004665337821703534,4051,1.6798821106343218e-05
2022,model,15,"[0.005, 0.01)",0.0038272144206918258,0.0038272144206918258,1375,-0.0006459746961959877
2022,model,15,"[0.01, 0.02)",0.002703890175670766,0.002703890175670766,1632,-3.261447839305803e-06
2022,model,15,"[0.02, 0.05)",0.0021043303368084515,0.0021043303368084515,2600,0.0002564716808036202
2022,model,15,"[0.05, 0.1)",0.0015135400817991131,0.0015135400817991131,2426,0.0004349113645002836
2022,model,15,"[0.1, 0.2)",0.0013793496136209676,0.0013793496136209676,2069,0.0004760134016309972
2022,model,15,"[0.2, 0.3)",0.0011917552027681188,0.0011917552027681188,1339,0.0005345057593016781
2022,model,15,"[0.3, 0.5)",0.000968229671429698,0.000968229671429698,1921,0.00042086243463681556
2022,model,15,"[0.5, 0.7)",0.0007665394846177977,0.0007665394846177977,2591,0.0004727173062261996
2022,model,15,"[0.7, 0.9)",0.00044609641353760026,0.0005,2373,0.00018324977447315325
2022,model,15,"[0.9, 0.99)",9.358591092703884e-05,0.0005,2881,2.6494159597266573e-05
2022,model,15,"[0.99, 1.0)",3.6386714046479774e-05,0.0005,2028,8.674981092940401e-06
2022,model,8,"[0.0, 1e-09)",0.007176546173752673,0.007176546173752673,1625,-0.00452249345401905
2022,model,8,"[1e-09, 0.005)",0.004036176021134409,0.004036176021134409,4092,-0.0009418599026837355
2022,model,8,"[0.005, 0.01)",0.0029692398895128915,0.0030696252626343833,1353,-0.000233844828283469
2022,model,8,"[0.01, 0.02)",0.0030696252626343833,0.0030696252626343833,1713,0.00022142096689088567
2022,model,8,"[0.02, 0.05)",0.002916472071154626,0.002916472071154626,2498,0.0003916149993615443
2022,model,8,"[0.05, 0.1)",0.0019167991208466875,0.0019167991208466875,2426,-3.130332464526188e-05
2022,model,8,"[0.1, 0.2)",0.0016512456545150049,0.0016512456545150049,2083,-0.00019983501996145964
2022,model,8,"[0.2, 0.3)",0.0011115489551586138,0.0011115489551586138,1368,-5.8923108884869076e-05
2022,model,8,"[0.3, 0.5)",0.0007715302995662277,0.0007715302995662277,1924,0.00019213962805599943
2022,model,8,"[0.5, 0.7)",0.0006339504940777704,0.0006339504940777704,2594,0.00033733750525005273
2022,model,8,"[0.7, 0.9)",0.0004234251315857352,0.0005,2361,0.00018725751354435163
2022,model,8,"[0.9, 0.99)",9.418261903615732e-05,0.0005,2900,2.3140589688406133e-05
2022,model,8,"[0.99, 1.0)",1.5683481415236694e-05,0.0005,2015,6.153412604055253e-06
2022,model,11,"[0.0, 1e-09)",0.007172268570221087,0.007172268570221087,1684,-0.00047186797692380634
2022,model,11,"[1e-09, 0.005)",0.004033014450423646,0.004033014450423646,4026,-0.0001829459145735652
2022,model,11,"[0.005, 0.01)",0.003175147570877889,0.0032788115379897946,1458,0.0007606777955116533
2022,model,11,"[0.01, 0.02)",0.0026297409136975315,0.0032788115379897946,1688,0.0007112774549530682
2022,model,11,"[0.02, 0.05)",0.0032788115379897946,0.0032788115379897946,2491,0.0010526960002565572
2022,model,11,"[0.05, 0.1)",0.0027903619161933867,0.0027903619161933867,2404,0.0012007436385065705
2022,model,11,"[0.1, 0.2)",0.0017586019779114997,0.0017586019779114997,2098,0.0005754878245612145
2022,model,11,"[0.2, 0.3)",0.0013265990087917513,0.0013265990087917513,1352,0.0002708133104258233
2022,model,11,"[0.3, 0.5)",0.0008804314896891254,0.0012661756519228929,1932,0.00020789138318262816
2022,model,11,"[0.5, 0.7)",0.0012661756519228929,0.0012661756519228929,2604,-0.000590485357605502
2022,model,11,"[0.7, 0.9)",0.00030748110210021453,0.0005,2364,6.079903448395939e-05
2022,model,11,"[0.9, 0.99)",8.889073772842572e-05,0.0005,2869,1.459229162400225e-05
2022,model,11,"[0.99, 1.0)",1.5495854035242428e-05,0.0005,2038,2.6569621212836818e-06
2026,cluster,9,"[0.0, 1e-09)",0.014182936224184844,0.014182936224184844,1348,-0.011637765571641263
2026,cluster,9,"[1e-09, 0.005)",0.007183830352282105,0.007183830352282105,4084,-0.0031340248228807345
2026,cluster,9,"[0.005, 0.01)",0.002846346398258013,0.002846346398258013,975,-0.0004067930862631363
2026,cluster,9,"[0.01, 0.02)",0.002267065404025676,0.002267065404025676,1202,0.0002429424099198119
2026,cluster,9,"[0.02, 0.05)",0.002004861460901863,0.002004861460901863,1801,0.0006835313566956812
2026,cluster,9,"[0.05, 0.1)",0.0015343828174565486,0.0015343828174565486,1890,0.0006833402107854675
2026,cluster,9,"[0.1, 0.2)",0.001407021909425905,0.001407021909425905,2416,0.0008686969000861181
2026,cluster,9,"[0.2, 0.3)",0.0012252415292622846,0.0013907642021951999,1591,0.0008314527206292347
2026,cluster,9,"[0.3, 0.5)",0.0008560450636125818,0.0013907642021951999,2353,0.0005755800054539177
2026,cluster,9,"[0.5, 0.7)",0.0013907642021951999,0.0013907642021951999,2902,0.0009401370522264576
2026,cluster,9,"[0.7, 0.9)",0.00034098732198708896,0.0005,2436,0.00012624709271031185
2026,cluster,9,"[0.9, 0.99)",0.00014304939499188706,0.0005,2558,5.415068257020033e-05
2026,cluster,9,"[0.99, 1.0)",2.2514160090555553e-05,0.0005,2108,4.466824537157387e-06
2026,cluster,4,"[0.0, 1e-09)",0.014265959542468778,0.014265959542468778,1501,-0.011534773827361958
2026,cluster,4,"[1e-09, 0.005)",0.00782770125989178,0.00782770125989178,3920,-0.004730236926582911
2026,cluster,4,"[0.005, 0.01)",0.0038046208010446446,0.0038046208010446446,981,-0.0019418777206147424
2026,cluster,4,"[0.01, 0.02)",0.0036207012016616484,0.0036207012016616484,1192,-0.0017478351007735083
2026,cluster,4,"[0.02, 0.05)",0.0027913344243708275,0.0027913344243708275,1794,-0.0010913668987714358
2026,cluster,4,"[0.05, 0.1)",0.001726735682991425,0.001726735682991425,1905,-0.00031443636314861564
2026,cluster,4,"[0.1, 0.2)",0.0012321896010232,0.0012321896010232,2426,0.00030319428254065034
2026,cluster,4,"[0.2, 0.3)",0.001074775860800036,0.001074775860800036,1594,0.0004300614347821085
2026,cluster,4,"[0.3, 0.5)",0.0006953720773971021,0.0006953720773971021,2349,0.0003445104202730917
2026,cluster,4,"[0.5, 0.7)",0.0005147424734295006,0.0005147424734295006,2905,0.00038120177543614966
2026,cluster,4,"[0.7, 0.9)",0.00028343855194617746,0.0005,2420,0.0001633104741170423
2026,cluster,4,"[0.9, 0.99)",0.000125447268789449,0.0005,2554,4.426397001492353e-05
2026,cluster,4,"[0.99, 1.0)",1.814890685779942e-05,0.0005,2123,2.591164623409085e-06
2026,cluster,5,"[0.0, 1e-09)",0.013893442335443765,0.013893442335443765,1474,-0.011246843083446516
2026,cluster,5,"[1e-09, 0.005)",0.007077767735670281,0.007077767735670281,3938,-0.0034063159884383867
2026,cluster,5,"[0.005, 0.01)",0.003976650633222576,0.003976650633222576,993,-0.0014790407147623357
2026,cluster,5,"[0.01, 0.02)",0.0036689169981095945,0.0036689169981095945,1199,-0.0010232867962366118
2026,cluster,5,"[0.02, 0.05)",0.002818393834282703,0.002818393834282703,1829,-0.0007120280232995971
2026,cluster,5,"[0.05, 0.1)",0.0026930856228523726,0.0026930856228523726,1895,-0.000126683425267257
2026,cluster,5,"[0.1, 0.2)",0.0023707786979635394,0.0023707786979635394,2387,0.00024343642524109026
2026,cluster,5,"[0.2, 0.3)",0.001787702547219048,0.001787702547219048,1602,0.0005873949568627716
2026,cluster,5,"[0.3, 0.5)",0.0011311429918944853,0.0011311429918944853,2328,0.0006101404309640676
2026,cluster,5,"[0.5, 0.7)",0.0006398302124569747,0.0006398302124569747,2909,0.00012810886481329307
2026,cluster,5,"[0.7, 0.9)",0.0002998902173194439,0.0005,2424,0.00015404375456272846
2026,cluster,5,"[0.9, 0.99)",0.0001550245745436726,0.0005,2561,7.949635900433814e-05
2026,cluster,5,"[0.99, 1.0)",1.7620812590418263e-05,0.0005,2125,5.487736371596843e-06
2026,model,13,"[0.0, 1e-09)",0.014713969715814438,0.014713969715814438,1351,-0.012451446625126723
2026,model,13,"[1e-09, 0.005)",0.0076464555180154456,0.0076464555180154456,4052,-0.004129876553218557
2026,model,13,"[0.005, 0.01)",0.003087104254262117,0.003087104254262117,964,-0.0009292978935553518
2026,model,13,"[0.01, 0.02)",0.002580284182588307,0.002580284182588307,1205,-0.00030796852220772275
2026,model,13,"[0.02, 0.05)",0.0022635781080779125,0.0022635781080779125,1811,0.00018813172850647118
2026,model,13,"[0.05, 0.1)",0.0018478686856200602,0.0018478686856200602,1915,0.0004727503992352997
2026,model,13,"[0.1, 0.2)",0.001466390116371679,0.001466390116371679,2391,0.00080717283857104
2026,model,13,"[0.2, 0.3)",0.0013709744627925994,0.0013709744627925994,1616,0.0010223415418376225
2026,model,13,"[0.3, 0.5)",0.0009358722575020411,0.0009358722575020411,2341,0.00072617294858873
2026,model,13,"[0.5, 0.7)",0.0009177149843987172,0.0009177149843987172,2878,-0.00018468269107217537
2026,model,13,"[0.7, 0.9)",0.00035298798629445754,0.0005,2433,0.00013608124580399183
2026,model,13,"[0.9, 0.99)",0.00012504777099419122,0.0005,2561,4.904758583777981e-05
2026,model,13,"[0.99, 1.0)",1.3116842859372846e-05,0.0005,2118,4.2399446149844345e-06
2022,cluster,8,"[0.0, 1e-09)",0.010740829022702264,0.010740829022702264,1720,-0.008259632171369899
2022,cluster,8,"[1e-09, 0.005)",0.004966377083806041,0.004966377083806041,4026,-0.0013624347194017713
2022,cluster,8,"[0.005, 0.01)",0.003949403432124297,0.003949403432124297,1382,-0.0008569335305447242
2022,cluster,8,"[0.01, 0.02)",0.003339193233638634,0.003339193233638634,1703,-0.0008647338955050641
2022,cluster,8,"[0.02, 0.05)",0.0024942395562229133,0.0024942395562229133,2484,-0.0005908044410364768
2022,cluster,8,"[0.05, 0.1)",0.002034671583894244,0.002034671583894244,2437,-0.00012982207562535448
2022,cluster,8,"[0.1, 0.2)",0.0013164109176430345,0.0013164109176430345,2106,0.00019399313829308258
2022,cluster,8,"[0.2, 0.3)",0.0010550039969275827,0.0010550039969275827,1342,0.00024435768184492173
2022,cluster,8,"[0.3, 0.5)",0.0008218614172171399,0.0008227159909929642,1929,0.00013674660251173517
2022,cluster,8,"[0.5, 0.7)",0.0008227159909929642,0.0008227159909929642,2591,-0.00039470390394139666
2022,cluster,8,"[0.7, 0.9)",0.00024037285900093569,0.0005,2351,5.283489755320244e-05
2022,cluster,8,"[0.9, 0.99)",9.940194692754586e-05,0.0005,2916,2.0462246067742745e-05
2022,cluster,8,"[0.99, 1.0)",1.5793242608381385e-05,0.0005,1993,3.013553024367813e-07
2022,model,1,"[0.0, 1e-09)",0.007672147618194944,0.007672147618194944,1667,-0.002337600163664957
2022,model,1,"[1e-09, 0.005)",0.004221493228222694,0.004221493228222694,4051,0.00016068020120347964
2022,model,1,"[0.005, 0.01)",0.003727844669877811,0.003727844669877811,1362,-0.00036159985216731663
2022,model,1,"[0.01, 0.02)",0.003470607102999673,0.003470607102999673,1737,9.372701427043464e-05
2022,model,1,"[0.02, 0.05)",0.0025662710648001216,0.0025662710648001216,2502,-1.893515243101535e-05
2022,model,1,"[0.05, 0.1)",0.0018805439829400583,0.0018805439829400583,2425,0.00048316056978938885
2022,model,1,"[0.1, 0.2)",0.0016156713321759883,0.0016156713321759883,2080,0.0005115622464485262
2022,model,1,"[0.2, 0.3)",0.001174547246293199,0.001174547246293199,1345,0.00033425502666165036
2022,model,1,"[0.3, 0.5)",0.0007798659760036615,0.0007798659760036615,1927,0.00022799363643765194
2022,model,1,"[0.5, 0.7)",0.0005234822503483802,0.0005234822503483802,2612,-3.1409841060526377e-05
2022,model,1,"[0.7, 0.9)",0.00035081012808739774,0.0005,2360,3.3709275138834396e-05
2022,model,1,"[0.9, 0.99)",0.00011069325675430691,0.0005,2912,1.4867159177398269e-05
2022,model,1,"[0.99, 1.0)",1.3028556954299816e-05,0.0005,2000,3.768604430691172e-06
2026,model,0,"[0.0, 1e-09)",0.011680259291583464,0.011680259291583464,1356,-0.008797090837730809
2026,model,0,"[1e-09, 0.005)",0.007037109430095419,0.007037109430095419,4034,-0.00250559295954049
2026,model,0,"[0.005, 0.01)",0.0036158714728586573,0.0036158714728586573,985,-0.00014955253494675243
2026,model,0,"[0.01, 0.02)",0.003569847250379708,0.003569847250379708,1200,-0.00016242223678805535
2026,model,0,"[0.02, 0.05)",0.0027333877659575074,0.0027333877659575074,1815,0.0004560608172170574
2026,model,0,"[0.05, 0.1)",0.0020649604673172992,0.0020784707097924837,1919,0.0007659101021380898
2026,model,0,"[0.1, 0.2)",0.0019895570331524676,0.0020784707097924837,2390,0.0011113443289669253
2026,model,0,"[0.2, 0.3)",0.0020784707097924837,0.0020784707097924837,1575,0.0012202467938295042
2026,model,0,"[0.3, 0.5)",0.0014962271316711002,0.0014962271316711002,2365,0.0008342753571827782
2026,model,0,"[0.5, 0.7)",0.0008162059306518919,0.0008162059306518919,2889,0.0005189346339579625
2026,model,0,"[0.7, 0.9)",0.0005497738161518385,0.0005497738161518385,2431,0.000305437609065659
2026,model,0,"[0.9, 0.99)",0.0001553021127374392,0.0005,2555,6.018063398102271e-05
2026,model,0,"[0.99, 1.0)",1.6960792876118348e-05,0.0005,2122,4.793250508826405e-06
2026,cluster,8,"[0.0, 1e-09)",0.012692869599448415,0.012692869599448415,1420,-0.009919467449405812
2026,cluster,8,"[1e-09, 0.005)",0.007553150670793574,0.007553150670793574,4026,-0.00353427971617292
2026,cluster,8,"[0.005, 0.01)",0.0035254627002484374,0.0035254627002484374,959,-0.0006801037735761892
2026,cluster,8,"[0.01, 0.02)",0.002618768451291613,0.002618768451291613,1240,-2.996772862978286e-05
2026,cluster,8,"[0.02, 0.05)",0.0022255261010403313,0.0022255261010403313,1786,0.00020458943880193536
2026,cluster,8,"[0.05, 0.1)",0.0019485535446486831,0.0019485535446486831,1932,0.0007358485175172746
2026,cluster,8,"[0.1, 0.2)",0.0015292896966844932,0.0015292896966844932,2376,0.0008615881129601177
2026,cluster,8,"[0.2, 0.3)",0.0012922934847829713,0.0012922934847829713,1621,0.0008601253628544858
2026,cluster,8,"[0.3, 0.5)",0.0008255079878865108,0.0008255079878865108,2341,0.0005830772561260416
2026,cluster,8,"[0.5, 0.7)",0.0004948666155153615,0.0005,2885,0.00010657486525501342
2026,cluster,8,"[0.7, 0.9)",0.00026861616658936866,0.0005,2432,0.00014076254444169526
2026,cluster,8,"[0.9, 0.99)",0.0001352545760630319,0.0005,2561,2.7694615755432404e-05
2026,cluster,8,"[0.99, 1.0)",1.6230063226927863e-05,0.0005,2113,2.341705141793684e-06
2022,model,7,"[0.0, 1e-09)",0.007388848481715982,0.007388848481715982,1523,-0.0038550657570027456
2022,model,7,"[1e-09, 0.005)",0.004287386667660405,0.004287386667660405,4163,-0.0007869471600970198
2022,model,7,"[0.005, 0.01)",0.0038972047394915665,0.0038972047394915665,1363,-0.0006625604008916338
2022,model,7,"[0.01, 0.02)",0.0038893841974765265,0.0038893841974765265,1687,-0.0010358179469742539
2022,model,7,"[0.02, 0.05)",0.0033754119706819624,0.0033754119706819624,2534,0.00015106037583266982
2022,model,7,"[0.05, 0.1)",0.002200510427206948,0.002200510427206948,2436,0.00033216444784191977
2022,model,7,"[0.1, 0.2)",0.0015210399203789801,0.0015210399203789801,2081,0.00039558687863472906
2022,model,7,"[0.2, 0.3)",0.0010631238017378105,0.0010631238017378105,1339,0.0001403875628183817
2022,model,7,"[0.3, 0.5)",0.0007425734966960614,0.0007425734966960614,1928,0.00012557052906218757
2022,model,7,"[0.5, 0.7)",0.0004857282937515213,0.0005,2595,-1.71771569690321e-05
2022,model,7,"[0.7, 0.9)",0.00029498375975933446,0.0005,2363,6.73791997296047e-05
2022,model,7,"[0.9, 0.99)",7.550734704103184e-05,0.0005,2883,8.498324776311443e-06
2022,model,7,"[0.99, 1.0)",2.0143933130240246e-05,0.0005,2029,-8.472052084530344e-07
2022,cluster,5,"[0.0, 1e-09)",0.006150054481886527,0.006150054481886527,1657,-0.0014958491495914899
2022,cluster,5,"[1e-09, 0.005)",0.0036936753905018544,0.0036936753905018544,3973,-0.0005043012603829534
2022,cluster,5,"[0.005, 0.01)",0.0030582227046399885,0.0030582227046399885,1405,-0.0004749247925317631
2022,cluster,5,"[0.01, 0.02)",0.0025824186196718303,0.0025824186196718303,1694,-0.00042588291718718285
2022,cluster,5,"[0.02, 0.05)",0.0023248489158501405,0.0023248489158501405,2465,-0.00027326714684273556
2022,cluster,5,"[0.05, 0.1)",0.0018547527092256826,0.0018547527092256826,2434,0.0003001903620630118
2022,cluster,5,"[0.1, 0.2)",0.0014559120845995443,0.0014559120845995443,2105,0.00012942123131764612
2022,cluster,5,"[0.2, 0.3)",0.0010381782384859951,0.0010381782384859951,1337,0.00031559323706216875
2022,cluster,5,"[0.3, 0.5)",0.0007031116356088373,0.0007031116356088373,1932,0.00021465799940215285
2022,cluster,5,"[0.5, 0.7)",0.0004925566360980102,0.0005,2586,2.2658228591860165e-05
2022,cluster,5,"[0.7, 0.9)",0.00026037042560280447,0.0005,2357,9.228833659648943e-05
2022,cluster,5,"[0.9, 0.99)",9.421088951613437e-05,0.0005,2892,1.8275516950418087e-05
2022,cluster,5,"[0.99, 1.0)",1.915638377298272e-05,0.0005,2031,3.8638979444414e-06
2018,model,6,"[0.0, 1e-09)",0.0550491276272843,0.0550491276272843,4098,0.04629753021910154
2018,model,6,"[1e-09, 0.005)",0.0400836631485013,0.0400836631485013,2827,0.025082130825971757
2018,model,6,"[0.005, 0.01)",0.02306075454274118,0.02306075454274118,704,0.011171495207837735
2018,model,6,"[0.01, 0.02)",0.02027210751914896,0.02027210751914896,889,0.010298428256978078
2018,model,6,"[0.02, 0.05)",0.018358031563293655,0.018358031563293655,1279,0.008631587320971948
2018,model,6,"[0.05, 0.1)",0.01482974166733426,0.01482974166733426,1338,0.00884250505833291
2018,model,6,"[0.1, 0.2)",0.01166746662385522,0.01166746662385522,1864,0.008508921923174395
2018,model,6,"[0.2, 0.3)",0.010256640917139861,0.010256640917139861,1523,0.008360240057868703
2018,model,6,"[0.3, 0.5)",0.007362612429078334,0.007362612429078334,2270,0.0061609673209655
2018,model,6,"[0.5, 0.7)",0.004993465816520177,0.004993465816520177,3056,0.0004166645216534247
2018,model,6,"[0.7, 0.9)",0.0018650994319075107,0.0018650994319075107,2380,0.001133787225123862
2018,model,6,"[0.9, 0.99)",0.00042817630198813215,0.0005,2800,0.000229638881339844
2018,model,6,"[0.99, 1.0)",4.549662133909608e-05,0.0005,2720,1.731965009035291e-05
2018,model,7,"[0.0, 1e-09)",0.05620213587642302,0.05620213587642302,1835,0.0409827271496449
2018,model,7,"[1e-09, 0.005)",0.031494035633869565,0.031494035633869565,4424,0.01479490581125178
2018,model,7,"[0.005, 0.01)",0.01765487271248852,0.028832079472869136,1456,0.01098177842806789
2018,model,7,"[0.01, 0.02)",0.028832079472869136,0.028832079472869136,2273,0.02070579636752825
2018,model,7,"[0.02, 0.05)",0.015814366745702378,0.015814366745702378,1935,0.006544649924826889
2018,model,7,"[0.05, 0.1)",0.015433649396201812,0.015433649396201812,1983,0.007093210707577482
2018,model,7,"[0.1, 0.2)",0.01383071559218762,0.01383071559218762,1770,0.0072164755742390955
2018,model,7,"[0.2, 0.3)",0.011167378227726753,0.011167378227726753,1137,0.006714551420701935
2018,model,7,"[0.3, 0.5)",0.007264613689226403,0.007264613689226403,1807,0.00520534056566349
2018,model,7,"[0.5, 0.7)",0.003705059536971946,0.003705059536971946,2453,0.0012805684877170353
2018,model,7,"[0.7, 0.9)",0.0018148056190851252,0.0018148056190851252,2034,0.001078684606858279
2018,model,7,"[0.9, 0.99)",0.0004102299995466708,0.0005,2760,0.00021429135503864006
2018,model,7,"[0.99, 1.0)",4.083194767204194e-05,0.0005,3029,1.3010427462419359e-05
2018,model,8,"[0.0, 1e-09)",0.057980502419838806,0.057980502419838806,4073,0.0475872177529648
2018,model,8,"[1e-09, 0.005)",0.04122069505765848,0.04122069505765848,2808,0.02942843824712504
2018,model,8,"[0.005, 0.01)",0.023767185621065296,0.023767185621065296,697,0.014476141447620564
2018,model,8,"[0.01, 0.02)",0.020589479056034775,0.020589479056034775,905,0.014025304099431956
2018,model,8,"[0.02, 0.05)",0.017550306745236364,0.017550306745236364,1283,0.011295029644385585
2018,model,8,"[0.05, 0.1)",0.01550866892975565,0.01550866892975565,1310,0.01038503671673026
2018,model,8,"[0.1, 0.2)",0.01265134939897114,0.01265134939897114,1875,0.009586518280441015
2018,model,8,"[0.2, 0.3)",0.010418239231131492,0.010418239231131492,1511,0.008219348486514946
2018,model,8,"[0.3, 0.5)",0.007516453662003065,0.007516453662003065,2283,0.006012464815071027
2018,model,8,"[0.5, 0.7)",0.004645034430012756,0.004645034430012756,3052,0.0041009731082249255
2018,model,8,"[0.7, 0.9)",0.0017671489583921645,0.0017671489583921645,2379,0.0014261951887902231
2018,model,8,"[0.9, 0.99)",0.00047104955813166347,0.0005,2802,0.00033861448800804884
2018,model,8,"[0.99, 1.0)",5.148135702291337e-05,0.0005,2714,1.8217242485866793e-05
2018,model,9,"[0.0, 1e-09)",0.04898933187386312,0.04898933187386312,1910,0.018638169259413497
2018,model,9,"[1e-09, 0.005)",0.026309855223382445,0.03186438433821687,4392,0.007537834395051074
2018,model,9,"[0.005, 0.01)",0.018885535012308444,0.03186438433821687,1446,0.011698968969219015
2018,model,9,"[0.01, 0.02)",0.03186438433821687,0.03186438433821687,2302,0.02264111344089604
2018,model,9,"[0.02, 0.05)",0.014301147608115216,0.014301147608115216,1936,0.005085268081604832
2018,model,9,"[0.05, 0.1)",0.013994592155227241,0.013994592155227241,1980,0.006486507390946302
2018,model,9,"[0.1, 0.2)",0.013446559416383619,0.013446559416383619,1767,0.007436483952611964
2018,model,9,"[0.2, 0.3)",0.010233876203545041,0.010233876203545041,1140,0.006238485282051077
2018,model,9,"[0.3, 0.5)",0.007016857414200638,0.007016857414200638,1802,0.0046789159240457285
2018,model,9,"[0.5, 0.7)",0.006250555076629442,0.006250555076629442,2452,-0.0008689144807305569
2018,model,9,"[0.7, 0.9)",0.0016342788506842822,0.0016342788506842822,2027,0.0007935419515970344
2018,model,9,"[0.9, 0.99)",0.00030577667132025677,0.0005,2751,0.0001440606431522251
2018,model,9,"[0.99, 1.0)",4.4584248187188485e-05,0.0005,3047,1.4813492498361145e-05
2018,model,10,"[0.0, 1e-09)",0.05413201607774797,0.05413201607774797,4133,0.04364935393793436
2018,model,10,"[1e-09, 0.005)",0.03674353951100709,0.03674353951100709,2765,0.022478158732661863
2018,model,10,"[0.005, 0.01)",0.01932590213173899,0.01932590213173899,696,0.00917186900139789
2018,model,10,"[0.01, 0.02)",0.016704652099596432,0.016704652099596432,914,0.008509416718443718
2018,model,10,"[0.02, 0.05)",0.015867294872149704,0.015867294872149704,1286,0.008252745784958677
2018,model,10,"[0.05, 0.1)",0.015343148673249771,0.015343148673249771,1297,0.007891813343900071
2018,model,10,"[0.1, 0.2)",0.01239747662066989,0.01239747662066989,1864,0.006991901777898098
2018,model,10,"[0.2, 0.3)",0.010260199015812299,0.010260199015812299,1523,0.00721429711668482
2018,model,10,"[0.3, 0.5)",0.0075587504110747545,0.0075587504110747545,2287,0.005529982804835612
2018,model,10,"[0.5, 0.7)",0.0036406665470558376,0.0036406665470558376,3060,0.001988922464707114
2018,model,10,"[0.7, 0.9)",0.0017114095270891682,0.0017114095270891682,2379,0.0012461660045779233
2018,model,10,"[0.9, 0.99)",0.0004603317942351095,0.0005,2815,0.00018482677244305223
2018,model,10,"[0.99, 1.0)",3.691625158889462e-05,0.0005,2701,1.5189087035675953e-05
2018,model,11,"[0.0, 1e-09)",0.05293640535964711,0.05293640535964711,1904,0.03251783839804589
2018,model,11,"[1e-09, 0.005)",0.030520207232603933,0.030520207232603933,4408,0.013210540482365061
2018,model,11,"[0.005, 0.01)",0.01984943875394137,0.02835329440341887,1439,0.011307080314828176
2018,model,11,"[0.01, 0.02)",0.02835329440341887,0.02835329440341887,2313,0.021064687386287816
2018,model,11,"[0.02, 0.05)",0.014529681259566187,0.014529681259566187,1922,0.006126579443621092
2018,model,11,"[0.05, 0.1)",0.013011937788938093,0.013011937788938093,1979,0.005469006135560869
2018,model,11,"[0.1, 0.2)",0.011689539356560948,0.011689539356560948,1772,0.006808906545744054
2018,model,11,"[0.2, 0.3)",0.00945011227154211,0.00945011227154211,1141,0.006772049118183247
2018,model,11,"[0.3, 0.5)",0.006444162313661715,0.006444162313661715,1790,0.0048186300104109915
2018,model,11,"[0.5, 0.7)",0.003221386498769119,0.003221386498769119,2456,0.0010954757458720187
2018,model,11,"[0.7, 0.9)",0.001444084000065546,0.001444084000065546,2039,0.0010541319981190508
2018,model,11,"[0.9, 0.99)",0.00038404370155095034,0.0005,2742,0.00019008874033081023
2018,model,11,"[0.99, 1.0)",4.226887797468392e-05,0.0005,3047,1.6933660366970035e-05
2018,model,12,"[0.0, 1e-09)",0.054856552068233436,0.054856552068233436,4110,0.04438595912076083
2018,model,12,"[1e-09, 0.005)",0.039994732183551,0.039994732183551,2748,0.024129552587735144
2018,model,12,"[0.005, 0.01)",0.02316667439529377,0.02316667439529377,706,0.00846888486284431
2018,model,12,"[0.01, 0.02)",0.0195269131653978,0.0195269131653978,893,0.006850175041488938
2018,model,12,"[0.02, 0.05)",0.01571999066832568,0.01571999066832568,1271,0.00657468167014408
2018,model,12,"[0.05, 0.1)",0.013936437418876074,0.013936437418876074,1321,0.007736560277155401
2018,model,12,"[0.1, 0.2)",0.012164251053428955,0.012164251053428955,1860,0.008044926401948612
2018,model,12,"[0.2, 0.3)",0.009055293698473271,0.009055293698473271,1531,0.006960381648658383
2018,model,12,"[0.3, 0.5)",0.00681004406365044,0.00681004406365044,2266,0.005201879943690986
2018,model,12,"[0.5, 0.7)",0.003331822759700256,0.003331822759700256,3069,0.0028085612580346217
2018,model,12,"[0.7, 0.9)",0.0016642691524390066,0.0016642691524390066,2382,0.001399345743156107
2018,model,12,"[0.9, 0.99)",0.0005580430239712664,0.0005580430239712664,2784,0.0003749694215733845
2018,model,12,"[0.99, 1.0)",5.609225430313155e-05,0.0005,2723,2.0301728562983365e-05
2018,model,14,"[0.0, 1e-09)",0.055601682943116404,0.055601682943116404,4137,0.0457805149884533
2018,model,14,"[1e-09, 0.005)",0.04008881457839438,0.04008881457839438,2791,0.0257555308349918
2018,model,14,"[0.005, 0.01)",0.022290681548551326,0.022290681548551326,693,0.010676786784151333
2018,model,14,"[0.01, 0.02)",0.01749549123771974,0.01749549123771974,920,0.009474659409228037
2018,model,14,"[0.02, 0.05)",0.013666366605637395,0.013666366605637395,1268,0.007558717987533224
2018,model,14,"[0.05, 0.1)",0.011542205688065982,0.011542205688065982,1315,0.006726075449187185
2018,model,14,"[0.1, 0.2)",0.008751494009770882,0.008751494009770882,1870,0.006128901728314058
2018,model,14,"[0.2, 0.3)",0.007465231877083418,0.007465231877083418,1528,0.006047981547608541
2018,model,14,"[0.3, 0.5)",0.005703249545561562,0.005703249545561562,2262,0.004841145086099117
2018,model,14,"[0.5, 0.7)",0.003222468118150844,0.003222468118150844,3071,0.001794620974693278
2018,model,14,"[0.7, 0.9)",0.00167248041239121,0.00167248041239121,2386,0.0012570924725739266
2018,model,14,"[0.9, 0.99)",0.00048288809064063606,0.0005,2793,0.0003104279901921558
2018,model,14,"[0.99, 1.0)",7.184185268958575e-05,0.0005,2714,2.196603251172667e-05
2018,model,13,"[0.0, 1e-09)",0.05080491853951285,0.05080491853951285,1868,0.0292720718728467
2018,model,13,"[1e-09, 0.005)",0.02964092234152235,0.031245801051934686,4396,0.005383633636128826
2018,model,13,"[0.005, 0.01)",0.023625761419966956,0.031245801051934686,1526,0.009446944028012282
2018,model,13,"[0.01, 0.02)",0.031245801051934686,0.031245801051934686,2259,0.017431763220142085
2018,model,13,"[0.02, 0.05)",0.014988631198528864,0.014988631198528864,1885,0.0031996669815501032
2018,model,13,"[0.05, 0.1)",0.011587946291635093,0.011587946291635093,2011,0.003689905225966252
2018,model,13,"[0.1, 0.2)",0.00833081291079536,0.00833081291079536,1761,0.004592802808643134
2018,model,13,"[0.2, 0.3)",0.0066497145340201486,0.0066497145340201486,1135,0.004351119043401638
2018,model,13,"[0.3, 0.5)",0.004931847029032586,0.004931847029032586,1812,0.003664006661424776
2018,model,13,"[0.5, 0.7)",0.0024841817694099422,0.0024841817694099422,2452,0.001654005173468129
2018,model,13,"[0.7, 0.9)",0.0013740916022783273,0.0013740916022783273,2021,0.0010362765039768557
2018,model,13,"[0.9, 0.99)",0.00028382497068821585,0.0005,2740,0.00015707651593917642
2018,model,13,"[0.99, 1.0)",3.4827984324218526e-05,0.0005,3058,1.499245757904623e-05
2018,model,15,"[0.0, 1e-09)",0.050434028064934196,0.050434028064934196,2037,0.027144172584895956
2018,model,15,"[1e-09, 0.005)",0.028419693128612762,0.030031360170645127,4293,0.010685111863317703
2018,model,15,"[0.005, 0.01)",0.023812920336084745,0.030031360170645127,1490,0.015589413890707013
2018,model,15,"[0.01, 0.02)",0.030031360170645127,0.030031360170645127,2261,0.01966958452730765
2018,model,15,"[0.02, 0.05)",0.015697304620332836,0.015697304620332836,1917,0.00461681857734611
2018,model,15,"[0.05, 0.1)",0.013533241996407253,0.013533241996407253,1995,0.005852713320119252
2018,model,15,"[0.1, 0.2)",0.012355557884121349,0.012355557884121349,1783,0.0068921267109028515
2018,model,15,"[0.2, 0.3)",0.00962676779907505,0.00962676779907505,1122,0.006222644926135741
2018,model,15,"[0.3, 0.5)",0.00629751419255273,0.00629751419255273,1813,0.004786787433492937
2018,model,15,"[0.5, 0.7)",0.005739634279829476,0.005739634279829476,2450,-0.0008020442717518875
2018,model,15,"[0.7, 0.9)",0.0022858180416818943,0.0022858180416818943,2017,0.0007437343697850385
2018,model,15,"[0.9, 0.99)",0.0004906178675953694,0.0005,2750,0.00016872135113760696
2018,model,15,"[0.99, 1.0)",2.1684224684650562e-05,0.0005,3052,4.9979441580412636e-06
2018,model,16,"[0.0, 1e-09)",0.05913325720014282,0.05913325720014282,4141,0.05072937511163448
2018,model,16,"[1e-09, 0.005)",0.042283193579509284,0.042283193579509284,2810,0.029339598836615747
2018,model,16,"[0.005, 0.01)",0.024333367675646346,0.024333367675646346,683,0.014423174424176885
2018,model,16,"[0.01, 0.02)",0.022879358583113976,0.022879358583113976,899,0.01278871893651261
2018,model,16,"[0.02, 0.05)",0.020398893357888026,0.020398893357888026,1269,0.010859993094778786
2018,model,16,"[0.05, 0.1)",0.01772058447638074,0.01772058447638074,1322,0.010985223642864467
2018,model,16,"[0.1, 0.2)",0.014631292477465405,0.014631292477465405,1865,0.009277239374081148
2018,model,16,"[0.2, 0.3)",0.011214543441354086,0.011214543441354086,1522,0.008190898077656031
2018,model,16,"[0.3, 0.5)",0.007955961058699937,0.007955961058699937,2285,0.006465017042740913
2018,model,16,"[0.5, 0.7)",0.0043828634129811665,0.0043828634129811665,3058,0.0025546781919788294
2018,model,16,"[0.7, 0.9)",0.002012356812869146,0.002012356812869146,2373,0.001649785892200666
2018,model,16,"[0.9, 0.99)",0.0005109349340466278,0.0005109349340466278,2815,0.00037971697174530125
2018,model,16,"[0.99, 1.0)",4.229557394831997e-05,0.0005,2706,1.9416272817492788e-05
2018,model,17,"[0.0, 1e-09)",0.04682503139103581,0.04682503139103581,1928,0.02205838085194537
2018,model,17,"[1e-09, 0.005)",0.02525951041871066,0.02965776016904655,4297,0.009281969658355727
2018,model,17,"[0.005, 0.01)",0.020825964681726282,0.02965776016904655,1497,0.013435798036055786
2018,model,17,"[0.01, 0.02)",0.02965776016904655,0.02965776016904655,2258,0.020460291327652026
2018,model,17,"[0.02, 0.05)",0.015907223196804616,0.015907223196804616,1911,0.007122209484875412
2018,model,17,"[0.05, 0.1)",0.012960013450096664,0.012960013450096664,1974,0.0074225519710329115
2018,model,17,"[0.1, 0.2)",0.01170062013490925,0.01170062013490925,1795,0.007555655103960035
2018,model,17,"[0.2, 0.3)",0.009095085228769161,0.009095085228769161,1117,0.006471748396085399
2018,model,17,"[0.3, 0.5)",0.006685221078287499,0.007592815814620255,1812,0.004761483216608464
2018,model,17,"[0.5, 0.7)",0.007592815814620255,0.007592815814620255,2452,-0.00175894808173971
2018,model,17,"[0.7, 0.9)",0.001920446172536838,0.001920446172536838,2023,0.0008788703098557854
2018,model,17,"[0.9, 0.99)",0.0004132066072902904,0.0005,2754,0.000191407857030865
2018,model,17,"[0.99, 1.0)",3.972846954711524e-05,0.0005,3050,1.6797244642930875e-05
2018,model,18,"[0.0, 1e-09)",0.05952313561818717,0.05952313561818717,4042,0.05013170653604725
2018,model,18,"[1e-09, 0.005)",0.044469910546153825,0.044469910546153825,2868,0.0317644245388651
2018,model,18,"[0.005, 0.01)",0.02338929848607218,0.02338929848607218,701,0.015150324249366201
2018,model,18,"[0.01, 0.02)",0.020032914412651148,0.020032914412651148,896,0.012328283322081147
2018,model,18,"[0.02, 0.05)",0.01895649069607575,0.01895649069607575,1287,0.008610173841415148
2018,model,18,"[0.05, 0.1)",0.018468454581110433,0.018468454581110433,1310,0.0095611813371085
2018,model,18,"[0.1, 0.2)",0.014316128025191034,0.014316128025191034,1851,0.009491776849248306
2018,model,18,"[0.2, 0.3)",0.011005752108145559,0.011005752108145559,1539,0.008880799410545953
2018,model,18,"[0.3, 0.5)",0.00764868817502231,0.00764868817502231,2268,0.006413974551168724
2018,model,18,"[0.5, 0.7)",0.004022096062314459,0.004022096062314459,3071,0.003509738387278766
2018,model,18,"[0.7, 0.9)",0.0017407586118365962,0.0017407586118365962,2375,0.00144480864395638
2018,model,18,"[0.9, 0.99)",0.0003947177662328962,0.0005,2805,0.00028018754390206894
2018,model,18,"[0.99, 1.0)",3.971275944500321e-05,0.0005,2707,1.0713442784096373e-05
2018,model,19,"[0.0, 1e-09)",0.05067901570238741,0.05067901570238741,1908,0.019431499402921826
2018,model,19,"[1e-09, 0.005)",0.02807990978603113,0.02807990978603113,4376,0.003686824518788086
2018,model,19,"[0.005, 0.01)",0.025649091845978036,0.025649091845978036,1481,0.014315150109259586
2018,model,19,"[0.01, 0.02)",0.02536796212900967,0.02536796212900967,2287,0.01583789240060706
2018,model,19,"[0.02, 0.05)",0.01639775767565601,0.01639775767565601,1937,0.003081963930852789
2018,model,19,"[0.05, 0.1)",0.014079497160046065,0.014079497160046065,1979,0.00476672175483789
2018,model,19,"[0.1, 0.2)",0.011003200889152518,0.011003200889152518,1771,0.0033231372196322884
2018,model,19,"[0.2, 0.3)",0.007981821336233928,0.007981821336233928,1136,0.00380140712455627
2018,model,19,"[0.3, 0.5)",0.004890885592032605,0.004890885592032605,1802,0.003462799609964624
2018,model,19,"[0.5, 0.7)",0.0022819746080669427,0.0022819746080669427,2450,0.001732298778901653
2018,model,19,"[0.7, 0.9)",0.0012075194493322177,0.0012075194493322177,2028,0.000900362874740335
2018,model,19,"[0.9, 0.99)",0.00037038040126807174,0.0005,2756,0.00012645852501940534
2018,model,19,"[0.99, 1.0)",3.1117554700972696e-05,0.0005,3041,8.033294420751685e-06
2018,cluster,0,"[0.0, 1e-09)",0.053612652165523744,0.053612652165523744,4165,0.04409152079774361
2018,cluster,0,"[1e-09, 0.005)",0.03837531878822445,0.03837531878822445,2766,0.025248652485556185
2018,cluster,0,"[0.005, 0.01)",0.021698980543179692,0.021698980543179692,688,0.012229107512459895
2018,cluster,0,"[0.01, 0.02)",0.018347996914574533,0.018347996914574533,888,0.009190037154726325
2018,cluster,0,"[0.02, 0.05)",0.016335826373450105,0.016335826373450105,1289,0.0075260207066675305
2018,cluster,0,"[0.05, 0.1)",0.013005119626544024,0.013005119626544024,1300,0.007203880545468789
2018,cluster,0,"[0.1, 0.2)",0.01040973354889392,0.01040973354889392,1859,0.006761056411596871
2018,cluster,0,"[0.2, 0.3)",0.009394908968479516,0.009394908968479516,1534,0.00726412081985099
2018,cluster,0,"[0.3, 0.5)",0.006273944017558681,0.007267583708810122,2271,0.005049837956583671
2018,cluster,0,"[0.5, 0.7)",0.007267583708810122,0.007267583708810122,3063,-0.001449127428064365
2018,cluster,0,"[0.7, 0.9)",0.002097870187363481,0.002097870187363481,2380,0.0006642527112905728
2018,cluster,0,"[0.9, 0.99)",0.0007396758798206279,0.0007396758798206279,2811,4.277257704820183e-05
2018,cluster,0,"[0.99, 1.0)",3.0116867875377688e-05,0.0005,2706,2.353996533070138e-06
2018,cluster,1,"[0.0, 1e-09)",0.04935914483696296,0.04935914483696296,1911,0.023434184719813532
2018,cluster,1,"[1e-09, 0.005)",0.028700170899647638,0.028700170899647638,4346,0.004136360431668724
2018,cluster,1,"[0.005, 0.01)",0.019166458264648214,0.02763839383221164,1474,0.00491516422320434
2018,cluster,1,"[0.01, 0.02)",0.02763839383221164,0.02763839383221164,2284,0.012881995455611294
2018,cluster,1,"[0.02, 0.05)",0.013341580617186554,0.013341580617186554,1911,0.0015157920876072055
2018,cluster,1,"[0.05, 0.1)",0.010175854696244525,0.010175854696244525,1980,0.003484232876026239
2018,cluster,1,"[0.1, 0.2)",0.008610447676020205,0.008610447676020205,1779,0.0033858162613114463
2018,cluster,1,"[0.2, 0.3)",0.0070819037218602925,0.00770048900583171,1129,0.0034682201429941076
2018,cluster,1,"[0.3, 0.5)",0.004566802425500282,0.00770048900583171,1807,0.003398236957594202
2018,cluster,1,"[0.5, 0.7)",0.00770048900583171,0.00770048900583171,2459,-0.00266861573888548
2018,cluster,1,"[0.7, 0.9)",0.0018665658265983214,0.0018665658265983214,2028,0.0006942403160995822
2018,cluster,1,"[0.9, 0.99)",0.0003478208319133876,0.0005,2723,0.00021812281081065842
2018,cluster,1,"[0.99, 1.0)",3.27954713811071e-05,0.0005,3065,6.204375624364984e-06
2018,cluster,3,"[0.0, 1e-09)",0.047948744415426736,0.047948744415426736,1952,0.0017918975516355116
2018,cluster,3,"[1e-09, 0.005)",0.025514985239465087,0.02689956317790034,4407,0.0006242350329662971
2018,cluster,3,"[0.005, 0.01)",0.019787788552178533,0.02689956317790034,1466,0.008262152520271964
2018,cluster,3,"[0.01, 0.02)",0.02689956317790034,0.02689956317790034,2286,0.017401893383458197
2018,cluster,3,"[0.02, 0.05)",0.013722569306292476,0.013722569306292476,1928,0.004252886531327983
2018,cluster,3,"[0.05, 0.1)",0.011627016403417548,0.011627016403417548,1979,0.0024299991094114525
2018,cluster,3,"[0.1, 0.2)",0.010362267030366992,0.011049600591424848,1767,0.0041445228828179154
2018,cluster,3,"[0.2, 0.3)",0.0076436372008794485,0.011049600591424848,1134,0.003829139863979817
2018,cluster,3,"[0.3, 0.5)",0.005695967138381422,0.011049600591424848,1802,0.003587823862398833
2018,cluster,3,"[0.5, 0.7)",0.011049600591424848,0.011049600591424848,2462,-0.004407722208049524
2018,cluster,3,"[0.7, 0.9)",0.0018158465873759798,0.0018158465873759798,2020,0.0005996765001394824
2018,cluster,3,"[0.9, 0.99)",0.0003422327146930558,0.0005,2750,6.357881706483915e-05
2018,cluster,3,"[0.99, 1.0)",7.151076689399488e-05,0.0005,3055,1.4458855831328718e-05
2018,cluster,4,"[0.0, 1e-09)",0.04897664377730126,0.04897664377730126,4118,0.03732460469256111
2018,cluster,4,"[1e-09, 0.005)",0.03648903505926362,0.03648903505926362,2788,0.016134584572116566
2018,cluster,4,"[0.005, 0.01)",0.019113901031289213,0.019113901031289213,707,0.0036410531912567197
2018,cluster,4,"[0.01, 0.02)",0.014601826046399004,0.014601826046399004,872,0.0030840126961961378
2018,cluster,4,"[0.02, 0.05)",0.012306091353643774,0.012306091353643774,1287,0.0013892054124141873
2018,cluster,4,"[0.05, 0.1)",0.009789504905859293,0.009789504905859293,1331,0.0023168208034148054
2018,cluster,4,"[0.1, 0.2)",0.007726395711940669,0.007726395711940669,1854,0.0037827122847313667
2018,cluster,4,"[0.2, 0.3)",0.006483656964827754,0.006483656964827754,1534,0.004678221738953325
2018,cluster,4,"[0.3, 0.5)",0.004631733239414526,0.004950791381132567,2272,0.0036563021945289313
2018,cluster,4,"[0.5, 0.7)",0.004950791381132567,0.004950791381132567,3061,-0.0005955424006796901
2018,cluster,4,"[0.7, 0.9)",0.0015196382651505068,0.0015196382651505068,2389,0.0009308835947784486
2018,cluster,4,"[0.9, 0.99)",0.00045264735406993155,0.0005,2797,0.00017808379805259555
2018,cluster,4,"[0.99, 1.0)",3.524518976276944e-05,0.0005,2710,1.0351218741965938e-05
2018,cluster,2,"[0.0, 1e-09)",0.05392418585741809,0.05392418585741809,4119,0.043236100743844055
2018,cluster,2,"[1e-09, 0.005)",0.03762668378617353,0.03762668378617353,2834,0.02243034513818438
2018,cluster,2,"[0.005, 0.01)",0.01867106766038671,0.01867106766038671,662,0.007666970781624946
2018,cluster,2,"[0.01, 0.02)",0.015305806236839492,0.015305806236839492,888,0.005949271482653961
2018,cluster,2,"[0.02, 0.05)",0.011862610671959952,0.011862610671959952,1290,0.004299296003333858
2018,cluster,2,"[0.05, 0.1)",0.01070875310956127,0.01070875310956127,1298,0.0045759264240422285
2018,cluster,2,"[0.1, 0.2)",0.00859785027794817,0.00859785027794817,1862,0.004133249414348355
2018,cluster,2,"[0.2, 0.3)",0.006976465700703757,0.006976465700703757,1536,0.004584168975174994
2018,cluster,2,"[0.3, 0.5)",0.005223696074280805,0.005223696074280805,2278,0.003678067737862439
2018,cluster,2,"[0.5, 0.7)",0.0033393504370257134,0.0033393504370257134,3068,0.0003750855909094877
2018,cluster,2,"[0.7, 0.9)",0.001145486404901209,0.001145486404901209,2392,0.0008401578048648745
2018,cluster,2,"[0.9, 0.99)",0.00028681137339685916,0.0005,2797,0.00017980763761353237
2018,cluster,2,"[0.99, 1.0)",4.727842046235999e-05,0.0005,2696,1.183978519735498e-05
2018,cluster,6,"[0.0, 1e-09)",0.055139807948399996,0.055139807948399996,4091,0.04462119950273459
2018,cluster,6,"[1e-09, 0.005)",0.04118516848612292,0.04118516848612292,2819,0.025530282718981785
2018,cluster,6,"[0.005, 0.01)",0.022464424340763168,0.022464424340763168,715,0.012625070049363292
2018,cluster,6,"[0.01, 0.02)",0.02077772379479285,0.02077772379479285,882,0.011748150372817553
2018,cluster,6,"[0.02, 0.05)",0.018460868684157153,0.018460868684157153,1276,0.010077072781156262
2018,cluster,6,"[0.05, 0.1)",0.015470359559210074,0.015470359559210074,1310,0.009341930251711207
2018,cluster,6,"[0.1, 0.2)",0.012919874396125278,0.012919874396125278,1873,0.009541545742984428
2018,cluster,6,"[0.2, 0.3)",0.011138853114148015,0.011138853114148015,1521,0.00871437762361659
2018,cluster,6,"[0.3, 0.5)",0.006952899039620052,0.006952899039620052,2280,0.005528767162766945
2018,cluster,6,"[0.5, 0.7)",0.0036099969333116253,0.0036099969333116253,3067,0.0010413446024475127
2018,cluster,6,"[0.7, 0.9)",0.0014788121961179551,0.0014788121961179551,2388,0.0009873532892316164
2018,cluster,6,"[0.9, 0.99)",0.0004987198126719594,0.0005,2781,0.0002239868911892341
2018,cluster,6,"[0.99, 1.0)",4.150400260607356e-05,0.0005,2717,1.3149755710926907e-05
2018,cluster,5,"[0.0, 1e-09)",0.04969094193089171,0.04969094193089171,1909,0.024662590241635893
2018,cluster,5,"[1e-09, 0.005)",0.02710958074865234,0.02710958074865234,4360,0.006960339491209452
2018,cluster,5,"[0.005, 0.01)",0.019157331222055426,0.02519540807078185,1446,0.008266331544295057
2018,cluster,5,"[0.01, 0.02)",0.02519540807078185,0.02519540807078185,2264,0.017011326833319487
2018,cluster,5,"[0.02, 0.05)",0.015532695232175106,0.015532695232175106,1930,0.007781403714815354
2018,cluster,5,"[0.05, 0.1)",0.013163337976279662,0.013163337976279662,2001,0.007385869234983335
2018,cluster,5,"[0.1, 0.2)",0.012682777870215373,0.012682777870215373,1778,0.0070671515800708835
2018,cluster,5,"[0.2, 0.3)",0.009939825431699056,0.009939825431699056,1126,0.006964457289507476
2018,cluster,5,"[0.3, 0.5)",0.007341044520881587,0.007341044520881587,1804,0.005677954285778297
2018,cluster,5,"[0.5, 0.7)",0.006005147877670769,0.006005147877670769,2451,-0.0006933749653290436
2018,cluster,5,"[0.7, 0.9)",0.0019517415455112136,0.0019517415455112136,2031,0.00113228462620724
2018,cluster,5,"[0.9, 0.99)",0.0003833357851779309,0.0005,2745,0.0002476365008673439
2018,cluster,5,"[0.99, 1.0)",3.4518163834989016e-05,0.0005,3051,1.661932020676273e-05
2018,cluster,7,"[0.0, 1e-09)",0.04855246096939406,0.04855246096939406,1880,0.005438543973457531
2018,cluster,7,"[1e-09, 0.005)",0.025911782501772295,0.025911782501772295,4363,-0.0007500670919480183
2018,cluster,7,"[0.005, 0.01)",0.020666902516156195,0.022162076014043835,1523,0.01109794118586192
2018,cluster,7,"[0.01, 0.02)",0.022162076014043835,0.022162076014043835,2206,0.01149106505582471
2018,cluster,7,"[0.02, 0.05)",0.013245909223258783,0.013245909223258783,1919,0.0027149203265184017
2018,cluster,7,"[0.05, 0.1)",0.011462588379375822,0.011462588379375822,2002,0.0033991358676122283
2018,cluster,7,"[0.1, 0.2)",0.011029388952849809,0.011029388952849809,1763,0.004505501343849234
2018,cluster,7,"[0.2, 0.3)",0.009266733194872773,0.009266733194872773,1136,0.004877404706535075
2018,cluster,7,"[0.3, 0.5)",0.007092821218929521,0.007246809321516472,1813,0.00444381098393559
2018,cluster,7,"[0.5, 0.7)",0.007246809321516472,0.007246809321516472,2434,-0.0017342387877923057
2018,cluster,7,"[0.7, 0.9)",0.0019105463847891347,0.0019105463847891347,2033,0.0010044167661018804
2018,cluster,7,"[0.9, 0.99)",0.0005194250585193117,0.0005194250585193117,2731,0.00014648444445794902
2018,cluster,7,"[0.99, 1.0)",2.2530413984803906e-05,0.0005,3065,7.470843185717092e-06
2018,cluster,9,"[0.0, 1e-09)",0.05619771777041437,0.05619771777041437,1980,0.03523413493722485
2018,cluster,9,"[1e-09, 0.005)",0.03158842138331533,0.031699626876186576,4422,0.013268484193726749
2018,cluster,9,"[0.005, 0.01)",0.022683845055464526,0.031699626876186576,1422,0.013389877865655105
2018,cluster,9,"[0.01, 0.02)",0.031699626876186576,0.031699626876186576,2250,0.01963858046950721
2018,cluster,9,"[0.02, 0.05)",0.018504045514782387,0.018504045514782387,1928,0.009740343231476777
2018,cluster,9,"[0.05, 0.1)",0.015190204084125426,0.015190204084125426,1993,0.006478828144476259
2018,cluster,9,"[0.1, 0.2)",0.012449824476916197,0.012449824476916197,1768,0.006631318943162735
2018,cluster,9,"[0.2, 0.3)",0.010061907897428541,0.010061907897428541,1133,0.0062141299616841885
2018,cluster,9,"[0.3, 0.5)",0.0072604597742324615,0.0072604597742324615,1809,0.004542821144251534
2018,cluster,9,"[0.5, 0.7)",0.0031210096556525384,0.0031210096556525384,2450,0.0014086409644675029
2018,cluster,9,"[0.7, 0.9)",0.001558932663937964,0.001558932663937964,2027,0.001014991762179092
2018,cluster,9,"[0.9, 0.99)",0.0004271856696331837,0.0005,2757,0.00015535786158516382
2018,cluster,9,"[0.99, 1.0)",3.246499038014393e-05,0.0005,3041,1.4176164835758357e-05
2018,cluster,8,"[0.0, 1e-09)",0.056406905199689286,0.056406905199689286,4116,0.047276893441286216
2018,cluster,8,"[1e-09, 0.005)",0.04380618888525933,0.04380618888525933,2792,0.028377320024446238
2018,cluster,8,"[0.005, 0.01)",0.02901027150335907,0.02901027150335907,707,0.01600740889809111
2018,cluster,8,"[0.01, 0.02)",0.026232742944018447,0.026232742944018447,872,0.01425315815953636
2018,cluster,8,"[0.02, 0.05)",0.02272784115917438,0.02272784115917438,1298,0.01315709296907579
2018,cluster,8,"[0.05, 0.1)",0.017561668632816753,0.017561668632816753,1312,0.011544509965266401
2018,cluster,8,"[0.1, 0.2)",0.013588264654055297,0.013588264654055297,1843,0.009974217244161997
2018,cluster,8,"[0.2, 0.3)",0.009890044227628611,0.009890044227628611,1539,0.007685317998003958
2018,cluster,8,"[0.3, 0.5)",0.006055293436327198,0.006055293436327198,2286,0.004819591062989964
2018,cluster,8,"[0.5, 0.7)",0.004378264926674541,0.004378264926674541,3053,-0.0001501401351941914
2018,cluster,8,"[0.7, 0.9)",0.001490985315945558,0.001490985315945558,2386,0.0007489010170534766
2018,cluster,8,"[0.9, 0.99)",0.0004903649437628832,0.0005,2804,0.0001457228298309908
2018,cluster,8,"[0.99, 1.0)",2.758291746724795e-05,0.0005,2712,7.638976357524742e-06
2018,iid,1,"[0.0, 1e-09)",0.05007192699654113,0.05007192699654113,1880,0.019690980406375545
2018,iid,1,"[1e-09, 0.005)",0.026750811743896787,0.02836707230541402,4459,0.010989693289281274
2018,iid,1,"[0.005, 0.01)",0.020248701386490604,0.02836707230541402,1469,0.015845235908930683
2018,iid,1,"[0.01, 0.02)",0.02836707230541402,0.02836707230541402,2264,0.022850876645469188
2018,iid,1,"[0.02, 0.05)",0.012668960101701434,0.012668960101701434,1941,0.010914987664611254
2018,iid,1,"[0.05, 0.1)",0.009655674094777564,0.009655674094777564,1969,0.008274938665860527
2018,iid,1,"[0.1, 0.2)",0.007610930178680144,0.007610930178680144,1775,0.006701343100239876
2018,iid,1,"[0.2, 0.3)",0.005655626737984896,0.005655626737984896,1138,0.004966651151813178
2018,iid,1,"[0.3, 0.5)",0.0034498552381682394,0.004591334873826239,1805,0.0030202824080138757
2018,iid,1,"[0.5, 0.7)",0.004591334873826239,0.004591334873826239,2457,-0.0013166951781755692
2018,iid,1,"[0.7, 0.9)",0.0010278314639350736,0.0010278314639350736,2015,0.0005655298143455175
2018,iid,1,"[0.9, 0.99)",0.00029044360368608456,0.0005,2762,0.00016293586196749468
2018,iid,1,"[0.99, 1.0)",2.6485528038295578e-05,0.0005,3046,9.004968779979532e-06
2018,iid,0,"[0.0, 1e-09)",0.05496326653468271,0.05496326653468271,4154,0.04494094560288177
2018,iid,0,"[1e-09, 0.005)",0.03912478743820737,0.03912478743820737,2781,0.028079052538672447
2018,iid,0,"[0.005, 0.01)",0.019145999960571085,0.019145999960571085,702,0.013610730636418282
2018,iid,0,"[0.01, 0.02)",0.015893339951545675,0.015893339951545675,885,0.013181406524556587
2018,iid,0,"[0.02, 0.05)",0.012570392460739757,0.012570392460739757,1296,0.011228226070284151
2018,iid,0,"[0.05, 0.1)",0.010003353394104526,0.010003353394104526,1312,0.009263353947550169
2018,iid,0,"[0.1, 0.2)",0.007486314809567907,0.007486314809567907,1864,0.007006070947552719
2018,iid,0,"[0.2, 0.3)",0.005606773021837671,0.005606773021837671,1514,0.00516914009221236
2018,iid,0,"[0.3, 0.5)",0.003510880984595738,0.003510880984595738,2275,0.0031798157093469834
2018,iid,0,"[0.5, 0.7)",0.003241081700211493,0.003241081700211493,3068,-0.0001674060999990668
2018,iid,0,"[0.7, 0.9)",0.0008406911615006504,0.0008406911615006504,2389,0.0006106788164111374
2018,iid,0,"[0.9, 0.99)",0.00026036148730481615,0.0005,2799,0.00018838139841819172
2018,iid,0,"[0.99, 1.0)",2.2693775782581473e-05,0.0005,2709,7.546700480702619e-06
2018,iid,2,"[0.0, 1e-09)",0.05573930917728411,0.05573930917728411,4233,0.04572032001362829
2018,iid,2,"[1e-09, 0.005)",0.0377963114853889,0.0377963114853889,2710,0.0248806037985717
2018,iid,2,"[0.005, 0.01)",0.01931349501711032,0.01931349501711032,681,0.013571904681211238
2018,iid,2,"[0.01, 0.02)",0.01707545034163458,0.01707545034163458,900,0.013545254156136421
2018,iid,2,"[0.02, 0.05)",0.013218405858455216,0.013218405858455216,1300,0.011337960202801162
2018,iid,2,"[0.05, 0.1)",0.010662157576946926,0.010662157576946926,1306,0.009663099988221057
2018,iid,2,"[0.1, 0.2)",0.007417099343677376,0.007417099343677376,1865,0.006802576863754642
2018,iid,2,"[0.2, 0.3)",0.005319218712015395,0.005319218712015395,1517,0.004831920412330246
2018,iid,2,"[0.3, 0.5)",0.003512611280910539,0.003512611280910539,2279,0.003116448560060422
2018,iid,2,"[0.5, 0.7)",0.001948014915854683,0.001948014915854683,3066,0.0006939526412825163
2018,iid,2,"[0.7, 0.9)",0.0008129269967746387,0.0008129269967746387,2380,0.0005645513438300111
2018,iid,2,"[0.9, 0.99)",0.0002349971968959868,0.0005,2807,0.00014310818524088285
2018,iid,2,"[0.99, 1.0)",4.601899952155568e-05,0.0005,2704,1.4468737973324007e-05
2018,iid,3,"[0.0, 1e-09)",0.05414975578875551,0.05414975578875551,1888,0.025074148819062014
2018,iid,3,"[1e-09, 0.005)",0.02810401038272018,0.030747288221239504,4415,0.012387660534553247
2018,iid,3,"[0.005, 0.01)",0.021148198940468405,0.030747288221239504,1486,0.017187972021702285
2018,iid,3,"[0.01, 0.02)",0.030747288221239504,0.030747288221239504,2275,0.024178527624014148
2018,iid,3,"[0.02, 0.05)",0.012555219207315088,0.012555219207315088,1899,0.01090659046818401
2018,iid,3,"[0.05, 0.1)",0.009453072744921848,0.009453072744921848,1999,0.008151053436660127
2018,iid,3,"[0.1, 0.2)",0.006919027236556359,0.006919027236556359,1777,0.006070240355024041
2018,iid,3,"[0.2, 0.3)",0.004929388583042333,0.004929388583042333,1133,0.004354559353968163
2018,iid,3,"[0.3, 0.5)",0.0032156637528893473,0.003588520422943362,1799,0.002779290632996029
2018,iid,3,"[0.5, 0.7)",0.003588520422943362,0.003588520422943362,2455,-0.0008157350157337841
2018,iid,3,"[0.7, 0.9)",0.0009990858711490047,0.0009990858711490047,2034,0.00042172710948822485
2018,iid,3,"[0.9, 0.99)",0.00016311848589454825,0.0005,2744,6.668254100603683e-05
2018,iid,3,"[0.99, 1.0)",2.0987222384590412e-05,0.0005,3048,7.073157806330077e-06
2018,iid,4,"[0.0, 1e-09)",0.0546637750207566,0.0546637750207566,4184,0.044763701816257516
2018,iid,4,"[1e-09, 0.005)",0.03780413580377659,0.03780413580377659,2739,0.02595401944826478
2018,iid,4,"[0.005, 0.01)",0.019624206641822812,0.019624206641822812,700,0.01455308039040057
2018,iid,4,"[0.01, 0.02)",0.01638850049936071,0.01638850049936071,911,0.013725455952944214
2018,iid,4,"[0.02, 0.05)",0.01248456271909841,0.01248456271909841,1283,0.011306869629402036
2018,iid,4,"[0.05, 0.1)",0.009727797392495616,0.009727797392495616,1304,0.008990151048251587
2018,iid,4,"[0.1, 0.2)",0.007043389055206277,0.007043389055206277,1863,0.00652630544804901
2018,iid,4,"[0.2, 0.3)",0.0051351791533265885,0.0051351791533265885,1529,0.004689947743514485
2018,iid,4,"[0.3, 0.5)",0.0033505982650890625,0.0033505982650890625,2283,0.003005235149248736
2018,iid,4,"[0.5, 0.7)",0.003030984142382479,0.003030984142382479,3050,-0.00012637938119676985
2018,iid,4,"[0.7, 0.9)",0.0008856363278904903,0.0008856363278904903,2401,0.0005417925022280942
2018,iid,4,"[0.9, 0.99)",0.0002014044393567839,0.0005,2780,0.00010336853788709147
2018,iid,4,"[0.99, 1.0)",2.7975651057618254e-05,0.0005,2721,3.009033877342259e-06
2018,iid,5,"[0.0, 1e-09)",0.050022948296109496,0.050022948296109496,1908,0.022762382847939026
2018,iid,5,"[1e-09, 0.005)",0.0273516632496308,0.029219810214797106,4399,0.011611888486599815
2018,iid,5,"[0.005, 0.01)",0.022156930998105586,0.029219810214797106,1430,0.018696487539308124
2018,iid,5,"[0.01, 0.02)",0.029219810214797106,0.029219810214797106,2308,0.024071652324661935
2018,iid,5,"[0.02, 0.05)",0.013516738696839701,0.013516738696839701,1911,0.011689989534824604
2018,iid,5,"[0.05, 0.1)",0.010161378067058526,0.010161378067058526,1984,0.008513619686911795
2018,iid,5,"[0.1, 0.2)",0.0074847198441035205,0.0074847198441035205,1768,0.0065759324115400196
2018,iid,5,"[0.2, 0.3)",0.005355743499196634,0.005355743499196634,1128,0.0048169650995054936
2018,iid,5,"[0.3, 0.5)",0.003334078781558862,0.003334078781558862,1807,0.0029009368886623536
2018,iid,5,"[0.5, 0.7)",0.003111682277655767,0.003111682277655767,2451,-0.0005296463788481723
2018,iid,5,"[0.7, 0.9)",0.0008422241967006814,0.0008422241967006814,2028,0.0004976239991389616
2018,iid,5,"[0.9, 0.99)",0.0001977984372413912,0.0005,2750,0.00015357905400848246
2018,iid,5,"[0.99, 1.0)",2.2319875329658855e-05,0.0005,3052,7.423136634851009e-06
2018,iid,6,"[0.0, 1e-09)",0.053933834058160865,0.053933834058160865,4146,0.044277061575147006
2018,iid,6,"[1e-09, 0.005)",0.03899392055133171,0.03899392055133171,2758,0.02550843510514885
2018,iid,6,"[0.005, 0.01)",0.01833515823277023,0.01833515823277023,697,0.013363794883078272
2018,iid,6,"[0.01, 0.02)",0.015443432972841448,0.015443432972841448,898,0.012835136094131406
2018,iid,6,"[0.02, 0.05)",0.012521520243129379,0.012521520243129379,1281,0.011316275268043343
2018,iid,6,"[0.05, 0.1)",0.01010451732479201,0.01010451732479201,1310,0.009225575465743764
2018,iid,6,"[0.1, 0.2)",0.007256717374148346,0.007256717374148346,1878,0.00669561086560356
2018,iid,6,"[0.2, 0.3)",0.0053797499257231506,0.0053797499257231506,1512,0.0049527767112130736
2018,iid,6,"[0.3, 0.5)",0.003434601205875023,0.003625769611095805,2275,0.003125374522235565
2018,iid,6,"[0.5, 0.7)",0.003625769611095805,0.003625769611095805,3069,-0.0005818288523395081
2018,iid,6,"[0.7, 0.9)",0.0010095073471439763,0.0010095073471439763,2391,0.00046639072235295107
2018,iid,6,"[0.9, 0.99)",0.00024945535018157134,0.0005,2797,0.00011811312253325372
2018,iid,6,"[0.99, 1.0)",1.926999902287382e-05,0.0005,2708,7.643158013540769e-06
2018,iid,8,"[0.0, 1e-09)",0.051724936091716266,0.051724936091716266,4035,0.0422973623121039
2018,iid,8,"[1e-09, 0.005)",0.037266548499919866,0.037266548499919866,2804,0.0251513856249374
2018,iid,8,"[0.005, 0.01)",0.020160017471250114,0.020160017471250114,728,0.014494244211485121
2018,iid,8,"[0.01, 0.02)",0.016856064281790872,0.016856064281790872,882,0.013666542899204395
2018,iid,8,"[0.02, 0.05)",0.012535212683465713,0.012535212683465713,1281,0.01103602250234757
2018,iid,8,"[0.05, 0.1)",0.009794038178100376,0.009794038178100376,1321,0.009021887651650271
2018,iid,8,"[0.1, 0.2)",0.007242325056124625,0.007242325056124625,1850,0.006678467428162036
2018,iid,8,"[0.2, 0.3)",0.005235188519676819,0.005879735727848831,1533,0.0047744845565999205
2018,iid,8,"[0.3, 0.5)",0.0033846849861906884,0.005879735727848831,2269,0.0030052769037328068
2018,iid,8,"[0.5, 0.7)",0.005879735727848831,0.005879735727848831,3067,-0.001816350536253427
2018,iid,8,"[0.7, 0.9)",0.0012196485918490353,0.0012196485918490353,2389,0.00043016598781141403
2018,iid,8,"[0.9, 0.99)",0.0005078341973474462,0.0005078341973474462,2807,5.312076680276335e-05
2018,iid,8,"[0.99, 1.0)",2.5559632319108065e-05,0.0005,2698,1.1757285220461382e-06
2018,iid,7,"[0.0, 1e-09)",0.05272891561667408,0.05272891561667408,1883,0.0239076841325954
2018,iid,7,"[1e-09, 0.005)",0.028072258260123818,0.028808548908212224,4424,0.011168832729187056
2018,iid,7,"[0.005, 0.01)",0.021438639483056982,0.028808548908212224,1487,0.016844402804517232
2018,iid,7,"[0.01, 0.02)",0.028808548908212224,0.028808548908212224,2260,0.022632080522346103
2018,iid,7,"[0.02, 0.05)",0.011801278126830076,0.011801278126830076,1914,0.010088584860421222
2018,iid,7,"[0.05, 0.1)",0.009185271862284945,0.009185271862284945,2000,0.0074280017420961224
2018,iid,7,"[0.1, 0.2)",0.007037592578216179,0.007037592578216179,1764,0.006114569837614467
2018,iid,7,"[0.2, 0.3)",0.005136278934775079,0.005136278934775079,1133,0.004530417799274565
2018,iid,7,"[0.3, 0.5)",0.003331135437205441,0.003331135437205441,1804,0.0029222601505021575
2018,iid,7,"[0.5, 0.7)",0.003082673778860468,0.003082673778860468,2452,-0.0004899742391393183
2018,iid,7,"[0.7, 0.9)",0.0008808000883539249,0.0008808000883539249,2040,0.0005858025726078878
2018,iid,7,"[0.9, 0.99)",0.0001888628272210239,0.0005,2756,0.00013001104567973197
2018,iid,7,"[0.99, 1.0)",2.2234874647979427e-05,0.0005,3035,4.7273634010309535e-06
2018,iid,9,"[0.0, 1e-09)",0.05252595236208673,0.05252595236208673,1977,0.02012474624783042
2018,iid,9,"[1e-09, 0.005)",0.02547552189726693,0.02610014385912521,4290,0.011030643194655633
2018,iid,9,"[0.005, 0.01)",0.019277749843198962,0.02610014385912521,1488,0.0157912472070956
2018,iid,9,"[0.01, 0.02)",0.02610014385912521,0.02610014385912521,2297,0.02110958480030868
2018,iid,9,"[0.02, 0.05)",0.012653309489800299,0.012653309489800299,1894,0.01083992995902147
2018,iid,9,"[0.05, 0.1)",0.009498698793705287,0.009498698793705287,1992,0.007918217014483017
2018,iid,9,"[0.1, 0.2)",0.007033608941109032,0.007033608941109032,1770,0.006022245660195678
2018,iid,9,"[0.2, 0.3)",0.005197122439941547,0.005197122439941547,1136,0.0045634809966683286
2018,iid,9,"[0.3, 0.5)",0.003523502597838921,0.003890079059529288,1800,0.0029970962830939045
2018,iid,9,"[0.5, 0.7)",0.003890079059529288,0.003890079059529288,2452,-0.0009713575609688898
2018,iid,9,"[0.7, 0.9)",0.000992971179322692,0.000992971179322692,2030,0.0005002046372420009
2018,iid,9,"[0.9, 0.99)",0.00020510622230130758,0.0005,2750,0.00012148542984314156
2018,iid,9,"[0.99, 1.0)",1.9408173075932036e-05,0.0005,3048,5.087805831836147e-06


==> anc/results/bu/calib2018_error_curves.csv <==
bin,2018_model_med,2018_model_min,2018_model_max,2018_cluster_med,2018_cluster_min,2018_cluster_max,2018_iid_med,2018_iid_min,2018_iid_max,2022_official,2022_actual_grid,2022_model_med,2022_model_min,2022_model_max,2022_cluster_med,2022_cluster_min,2022_cluster_max,2022_iid_med,2022_iid_min,2022_iid_max,2026_official,2026_actual_grid,2026_model_med,2026_model_min,2026_model_max,2026_cluster_med,2026_cluster_min,2026_cluster_max,2026_iid_med,2026_iid_min,2026_iid_max
"[0.0, 1e-09)",0.054952839847758866,0.04682503139103581,0.06115666639978975,0.05165179704820773,0.047948744415426736,0.056406905199689286,0.05333137483741747,0.050022948296109496,0.05573930917728411,0.0065847293310280375,0.00576312077858092,0.0071744073719868795,0.005287833104586775,0.014060783420596778,0.006662930231808669,0.005635845760247174,0.010740829022702264,0.0067550476966277495,0.005484159414238652,0.008229398772701235,0.014083348846393305,0.013227074606815239,0.013288069872385046,0.010522386067362775,0.014713969715814438,0.01420609881385114,0.01145443596733573,0.015246419245753227,0.014053570605926862,0.012942434899442318,0.014349316579188894
"[1e-09, 0.005)",0.034903091202283625,0.02807990978603113,0.044469910546153825,0.0340943309677251,0.025911782501772295,0.04380618888525933,0.03400691836057969,0.02610014385912521,0.03912478743820737,0.004555371876846235,0.004782252756408258,0.0042373284394947655,0.003898733395290961,0.00505706302757884,0.004028389493714993,0.0036060136995775577,0.004966377083806041,0.003915416468905844,0.003364220726584426,0.007307194266665007,0.01096690981382446,0.010072495555787448,0.007254684073813416,0.006228299175202428,0.007981797216855047,0.0074778934840019455,0.006751702840932992,0.008767560230118897,0.007161240617937261,0.0068961916896868635,0.007624303066084997
"[0.005, 0.01)",0.02499122976081219,0.01932590213173899,0.03306264289356016,0.02382991620577251,0.01867106766038671,0.031699626876186576,0.023130080665187663,0.01833515823277023,0.030747288221239504,0.004555371876846235,0.004782252756408258,0.0037912997316072714,0.0025929189096558915,0.004485979821345648,0.003220455722922081,0.0027733845662742153,0.004104627676114039,0.002957195094786473,0.0024111869870730228,0.007307194266665007,0.006938553711295613,0.005555409206784555,0.003605700939215621,0.002842222140117849,0.004886631405079407,0.0036482839167900714,0.002846346398258013,0.004259247331063609,0.0029243385965603734,0.0024378409781941764,0.0032840822535115752
"[0.01, 0.02)",0.024123660356061824,0.016659981075341494,0.03306264289356016,0.023678742042412843,0.014601826046399004,0.031699626876186576,0.021587797100379898,0.015443432972841448,0.030747288221239504,0.004161356680731908,0.004782252756408258,0.003311813269480429,0.001833070958047642,0.004117135211607194,0.003049247845930532,0.001959815518324393,0.004104627676114039,0.0023221699003449277,0.0019396410690857148,0.007194488017537176,0.006206667971218742,0.004649190438746206,0.0029441296495250576,0.0023752956820236554,0.0038498387526606156,0.0028720107214366434,0.002267065404025676,0.0036689169981095945,0.0021558524235351963,0.0017159699931364298,0.0023208736203226823
"[0.02, 0.05)",0.01584083080892604,0.011519536141208514,0.020398893357888026,0.014627632269233791,0.011862610671959952,0.02272784115917438,0.012562805834027423,0.011801278126830076,0.013516738696839701,0.003775046351749876,0.004188417065056301,0.0027299325003215013,0.0016955226697535637,0.0035314143048363745,0.0024444094126654463,0.001959815518324393,0.0034546863622386035,0.0019256844213183422,0.0015733676676522228,0.0026242927450301867,0.00398983887456494,0.0038666850644025544,0.0024973906380465634,0.002041031117107752,0.003166700131740993,0.0022170410468951513,0.002004861460901863,0.002896263472504583,0.0016911257552556455,0.0014529541757325394,0.0023208736203226823
"[0.05, 0.1)",0.014037044657636652,0.010130921284830442,0.018468454581110433,0.012316068014980787,0.009789504905859293,0.017561668632816753,0.009760917785297996,0.009185271862284945,0.010662157576946926,0.003244176642652622,0.003938323578393598,0.0021777668375404244,0.0015135400817991131,0.003041411131836188,0.0018862175654335207,0.0013098812068875274,0.0026403364270077855,0.0014370237275587348,0.0011659867627156263,0.0017128287181574543,0.0029162659601432175,0.002877588997316556,0.0022279187052750755,0.0016287713979635694,0.0031435797365227365,0.001934214815513236,0.0014728203888981918,0.0026930856228523726,0.0014750172898641408,0.001269682424551212,0.0017399203000041745
"[0.1, 0.2)",0.01215151332281407,0.00833081291079536,0.014631292477465405,0.011039494772137328,0.007726395711940669,0.013588264654055297,0.007249521215136485,0.006919027236556359,0.007610930178680144,0.0023076360390822327,0.002732917317019296,0.001756473357870666,0.0013793496136209676,0.0023818822739382216,0.0015309497416088886,0.0011356971006166356,0.0018586368452047496,0.0010073878465770164,0.0008224574720217001,0.0012293124286743848,0.002711579239801841,0.0026776610715593804,0.002046488583096716,0.0014126677288780207,0.002963596445043902,0.001420641873413983,0.0012253796738219296,0.0023707786979635394,0.0011982813948401222,0.001077550160313457,0.0014418894718256352
"[0.2, 0.3)",0.009733560912889388,0.0066497145340201486,0.011214543441354086,0.009642476598054063,0.006483656964827754,0.011138853114148015,0.005337481105606015,0.004929388583042333,0.005879735727848831,0.0018490098117096298,0.0020820909191718025,0.0012955368850856483,0.0010631238017378105,0.0023720581425094884,0.0011403986955302058,0.0008685140290436,0.001507920370591838,0.0007801593471906033,0.0005564043050255313,0.0009961379886590431,0.002167751108735508,0.0022235596026913317,0.0016799321922078355,0.0013336108775824395,0.002963596445043902,0.0012828989841165337,0.0010182537776501565,0.001787702547219048,0.0008771826926362214,0.0007734034971141623,0.0010954655290833766
"[0.3, 0.5)",0.007140735551713521,0.004890885592032605,0.008601834340724777,0.007253634547874466,0.004950791381132567,0.011049600591424848,0.0035505658519269503,0.003331135437205441,0.005879735727848831,0.0018490098117096298,0.0020820909191718025,0.000947003498419678,0.0007425734966960614,0.0023720581425094884,0.0008641412771373292,0.0005965947337621224,0.0010009017034379381,0.0005732416749034533,0.0005,0.0009961379886590431,0.002072216259926576,0.0017406162873005563,0.0010955318037736625,0.0009077073662913985,0.002200669919799845,0.0010053766099326674,0.0006953720773971021,0.0013907642021951999,0.0006398765898215828,0.0005471248447549172,0.0007670390682648482
"[0.5, 0.7)",0.0038818889947586054,0.0022819746080669427,0.008601834340724777,0.005477969629401668,0.0031210096556525384,0.011049600591424848,0.0034148010615774275,0.001948014915854683,0.005879735727848831,0.0018490098117096298,0.0020820909191718025,0.0007273745545500523,0.0005,0.0023720581425094884,0.000537070620219808,0.0005,0.0009529946641521469,0.0005523871599131768,0.0005,0.0009961379886590431,0.002072216259926576,0.0017406162873005563,0.0007556959553794275,0.0005,0.0013063269375697766,0.000704320336576263,0.0005,0.0013907642021951999,0.0005,0.0005,0.0007670390682648482
"[0.7, 0.9)",0.0017121185672652477,0.0012075194493322177,0.0022858180416818943,0.0016873896256569718,0.001145486404901209,0.002097870187363481,0.0009393037536065911,0.0008129269967746387,0.0012196485918490353,0.0005356220999316702,0.0005,0.0005,0.0005,0.0006600177580531381,0.0005,0.0005,0.0005,0.0005,0.0005,0.0005,0.0006657502800148903,0.0006763954330572115,0.0005,0.0005,0.0005497738161518385,0.0005,0.0005,0.0005,0.0005,0.0005,0.0005
"[0.9, 0.99)",0.0005,0.0005,0.0009100482411413678,0.0005,0.0005,0.0007396758798206279,0.0005,0.0005,0.0005078341973474462,0.0005,0.0005,0.0005,0.0005,0.0005,0.0005,0.0005,0.0005,0.0005,0.0005,0.0005,0.0005,0.0005,0.0005,0.0005,0.0005,0.0005,0.0005,0.0005,0.0005,0.0005,0.0005
"[0.99, 1.0)",0.0005,0.0005,0.0005,0.0005,0.0005,0.0005,0.0005,0.0005,0.0005,0.0005,0.0005,0.0005,0.0005,0.0005,0.0005,0.0005,0.0005,0.0005,0.0005,0.0005,0.0005,0.0005,0.0005,0.0005,0.0005,0.0005,0.0005,0.0005,0.0005,0.0005,0.0005


==> anc/results/bu/calib2018_finalists.csv <==
year,r1_finalists_share_valid,r1_left_share_valid,r1_right_share_valid,r2_left_two_party,r2_sections,matched_to_r1
2018,0.7530866545542941,0.2927752410269312,0.46031141352736293,0.44869768719969416,454490,1.0
2022,0.9162827241431573,0.48430719859868737,0.43197552554446994,0.5090240511717216,472028,1.0
2026,0.9218648656110721,0.4516078206069611,0.47025704500411103,0.517851828842626,499205,1.0


==> anc/results/bu/calib2018_rescore.csv <==
calibration,sd_19h30,first_0.9,first_0.99,log_score,kalshi_ratio,polymarket_ratio,kalshi_ev_cents
2022,0.7786325934722058,2026-10-25 17:08:00,2026-10-25 19:06:00,-0.0005383440437399316,8.481471889482801,8.626708704545592,20.69801552829047
2022 k=3,2.3358977804166177,2026-10-25 19:25:00,2026-10-25 20:05:00,-0.036971938416617604,2.827157296494267,2.8755695681818643,16.3380109055732
2022 k=5,3.893162967361029,2026-10-25 19:57:00,2026-10-25 20:29:00,-0.09479960373556535,1.6962943778965598,1.7253417409091185,8.809578731731872
2018,4.663313879541726,2026-10-25 19:56:00,2026-10-25 20:18:00,-0.107944204103247,2.09534896678355,2.131550936103344,7.905591618039834
pooled,3.34554844457489,2026-10-25 19:36:00,2026-10-25 20:05:00,-0.07088075495435353,2.9060519054361986,2.94993544617954,12.426205177209043


==> anc/results/bu/calib2018_scores_2026.csv <==
calibration,sd_19h30,sd_20h00,first_perm_0.9,first_perm_0.99,kalshi_ratio_median,kalshi_ratio_n
2022 (official),0.7786325934722137,0.5541856165602332,2026-10-25 17:08:00,2026-10-25 19:06:00,8.416407644523867,112
"2018 (pseudo, median)",4.663313879541735,2.456984148497275,2026-10-25 19:56:00,2026-10-25 20:18:00,2.0207322217429926,112
pooled 2018+2022,3.3455484445748986,1.782996942472559,2026-10-25 19:36:00,2026-10-25 20:05:00,2.7969113580153215,112
"max(2018, 2022)",4.663313879541735,2.456984148497275,2026-10-25 19:56:00,2026-10-25 20:18:00,2.0207322217429926,112
"2018 (pseudo, bin-wise min)",3.5594959126973706,1.759898438831508,2026-10-25 19:38:00,2026-10-25 20:05:00,2.793694013854573,112
"2018 (pseudo, bin-wise max)",6.000589897495808,3.1885941741117607,2026-10-25 20:05:00,2026-10-25 20:30:00,1.563260535927495,112
"2026 (official, ex post)",1.3091793620413046,0.618648105035368,2026-10-25 19:06:00,2026-10-25 19:28:00,7.19148807214836,112


==> anc/results/bu/count_path_r1_ufsum.csv <==
round,gen_brt,tot_brt,sections_counted,pct_sections,valid_votes,lula_votes,flavio_votes,lula_pct,flavio_pct,flag_regressive,source,gen_utc
first,2026-10-04 17:21:47,2026-10-04 17:21:16,6157,1.2333,1431506.0,608460.0,699309.0,42.5049,48.8513,False,arvor_1t,2026-10-04 20:21:47+00:00
first,2026-10-04 17:22:28,2026-10-04 17:22:09,6639,1.3298,1545265.0,656047.0,755533.0,42.4553,48.8934,False,arvor_1t,2026-10-04 20:22:28+00:00
first,2026-10-04 17:23:07,2026-10-04 17:22:57,7105,1.4231,1655047.0,699865.0,811907.0,42.2867,49.0564,True,arvor_1t,2026-10-04 20:23:07+00:00
first,2026-10-04 17:23:37,2026-10-04 17:22:57,7105,1.4231,1655047.0,699865.0,811907.0,42.2867,49.0564,False,arvor_1t,2026-10-04 20:23:37+00:00
first,2026-10-04 17:24:17,2026-10-04 17:24:02,7550,1.5123,1758712.0,741885.0,864743.0,42.1834,49.1691,True,arvor_1t,2026-10-04 20:24:17+00:00
first,2026-10-04 17:24:49,2026-10-04 17:24:02,7551,1.5125,1758712.0,741885.0,864743.0,42.1834,49.1691,False,arvor_1t,2026-10-04 20:24:49+00:00
first,2026-10-04 17:25:19,2026-10-04 17:24:58,8022,1.6068,1865756.0,787438.0,917431.0,42.2048,49.1721,False,arvor_1t,2026-10-04 20:25:19+00:00
first,2026-10-04 17:25:58,2026-10-04 17:25:47,8366,1.6757,1945399.0,820606.0,956858.0,42.1819,49.1857,False,arvor_1t,2026-10-04 20:25:58+00:00
first,2026-10-04 17:26:29,2026-10-04 17:25:57,8489,1.7004,1973906.0,832776.0,970881.0,42.1892,49.1858,False,arvor_1t,2026-10-04 20:26:29+00:00
first,2026-10-04 17:26:29,2026-10-04 17:25:57,8489,1.700357337,,832776.0,970881.0,42.189243054,49.18577683,False,wayback,2026-10-04 20:26:29+00:00
first,2026-10-04 17:27:41,2026-10-04 17:26:59,8950,1.7927,2080119.0,877928.0,1023228.0,42.2057,49.1908,False,arvor_1t,2026-10-04 20:27:41+00:00
first,2026-10-04 17:28:23,2026-10-04 17:28:07,9843,1.9716,2285100.0,961557.0,1127851.0,42.0794,49.3567,True,arvor_1t,2026-10-04 20:28:23+00:00
first,2026-10-04 17:28:53,2026-10-04 17:28:16,9863,1.9756,2290560.0,963332.0,1130900.0,42.0566,49.3722,False,arvor_1t,2026-10-04 20:28:53+00:00
first,2026-10-04 17:29:32,2026-10-04 17:29:10,10851,2.1735,2524930.0,1058762.0,1249703.0,41.9323,49.4946,False,arvor_1t,2026-10-04 20:29:32+00:00
first,2026-10-04 17:30:05,2026-10-04 17:29:47,11145,2.2324,2593267.0,1091428.0,1280384.0,42.087,49.3734,True,arvor_1t,2026-10-04 20:30:05+00:00
first,2026-10-04 17:30:44,2026-10-04 17:30:10,11915,2.3866,2776688.0,1165465.0,1373074.0,41.9732,49.4501,False,arvor_1t,2026-10-04 20:30:44+00:00
first,2026-10-04 17:31:19,2026-10-04 17:30:57,12362,2.4761,2882715.0,1208691.0,1426753.0,41.9289,49.4934,False,arvor_1t,2026-10-04 20:31:19+00:00
first,2026-10-04 17:31:51,2026-10-04 17:31:12,12892,2.5823,3006793.0,1259379.0,1489840.0,41.8845,49.5491,False,arvor_1t,2026-10-04 20:31:51+00:00
first,2026-10-04 17:32:52,2026-10-04 17:32:22,13857,2.7756,3234595.0,1350514.0,1606191.0,41.7522,49.6566,False,arvor_1t,2026-10-04 20:32:52+00:00
first,2026-10-04 17:33:51,2026-10-04 17:33:27,14811,2.9667,3455350.0,1439025.0,1719913.0,41.6463,49.7754,False,arvor_1t,2026-10-04 20:33:51+00:00
first,2026-10-04 17:34:21,2026-10-04 17:33:57,15512,3.1071,3620445.0,1504050.0,1806187.0,41.5432,49.8885,True,arvor_1t,2026-10-04 20:34:21+00:00
first,2026-10-04 17:35:18,2026-10-04 17:34:47,16880,3.3811,3938811.0,1635141.0,1966744.0,41.5136,49.9324,False,arvor_1t,2026-10-04 20:35:18+00:00
first,2026-10-04 17:36:22,2026-10-04 17:35:47,18274,3.6603,4258197.0,1766318.0,2129444.0,41.4804,50.0081,False,arvor_1t,2026-10-04 20:36:22+00:00
first,2026-10-04 17:37:10,2026-10-04 17:36:34,19461,3.8981,4537023.0,1878214.0,2272640.0,41.3975,50.091,False,arvor_1t,2026-10-04 20:37:10+00:00
first,2026-10-04 17:37:52,2026-10-04 17:37:17,20565,4.1192,4795784.0,1983679.0,2404186.0,41.363,50.1312,True,arvor_1t,2026-10-04 20:37:52+00:00
first,2026-10-04 17:38:41,2026-10-04 17:38:07,21555,4.3175,5028038.0,2078135.0,2522283.0,41.3309,50.1644,False,arvor_1t,2026-10-04 20:38:41+00:00
first,2026-10-04 17:39:37,2026-10-04 17:38:56,22853,4.5775,5331722.0,2200676.0,2678907.0,41.2751,50.2447,False,arvor_1t,2026-10-04 20:39:37+00:00
first,2026-10-04 17:41:02,2026-10-04 17:40:17,24803,4.9681,5790214.0,2387896.0,2913116.0,41.2402,50.311,False,arvor_1t,2026-10-04 20:41:02+00:00
first,2026-10-04 17:42:22,2026-10-04 17:41:37,27447,5.4977,6396930.0,2632275.0,3226032.0,41.149,50.4309,False,arvor_1t,2026-10-04 20:42:22+00:00
first,2026-10-04 17:43:58,2026-10-04 17:42:57,29964,6.0018,6985071.0,2869777.0,3528206.0,41.0844,50.5107,False,arvor_1t,2026-10-04 20:43:58+00:00
first,2026-10-04 17:45:42,2026-10-04 17:44:37,32967,6.6033,7690808.0,3151098.0,3894436.0,40.9723,50.6375,False,arvor_1t,2026-10-04 20:45:42+00:00
first,2026-10-04 17:47:09,2026-10-04 17:45:57,34930,6.9965,8138399.0,3333030.0,4125278.0,40.9544,50.6891,False,arvor_1t,2026-10-04 20:47:09+00:00
first,2026-10-04 17:48:38,2026-10-04 17:47:27,37897,7.5908,8821624.0,3614972.0,4472971.0,40.9785,50.7046,False,arvor_1t,2026-10-04 20:48:38+00:00
first,2026-10-04 17:50:19,2026-10-04 17:49:06,40756,8.1635,9491895.0,3884372.0,4818543.0,40.923,50.7648,False,arvor_1t,2026-10-04 20:50:19+00:00
first,2026-10-04 17:52:50,2026-10-04 17:51:17,45329,9.0795,10543143.0,4317024.0,5355277.0,40.9463,50.7939,False,arvor_1t,2026-10-04 20:52:50+00:00
first,2026-10-04 17:55:13,2026-10-04 17:53:27,50309,10.077,11701939.0,4772377.0,5963091.0,40.7828,50.9581,False,arvor_1t,2026-10-04 20:55:13+00:00
first,2026-10-04 17:57:12,2026-10-04 17:55:28,54511,10.9186,12671576.0,5154036.0,6473688.0,40.674,51.0883,False,arvor_1t,2026-10-04 20:57:12+00:00
first,2026-10-04 18:00:33,2026-10-04 17:58:28,62168,12.4523,14425046.0,5872874.0,7369884.0,40.713,51.0909,False,arvor_1t,2026-10-04 21:00:33+00:00
first,2026-10-04 18:10:48,2026-10-04 18:09:09,71074,14.2362,16472004.0,6699466.0,8429466.0,40.6718,51.1745,False,arvor_1t,2026-10-04 21:10:48+00:00
first,2026-10-04 18:13:47,2026-10-04 18:11:38,85964,17.2187,19874131.0,8080760.0,10180435.0,40.6597,51.2246,False,arvor_1t,2026-10-04 21:13:47+00:00
first,2026-10-04 18:16:13,2026-10-04 18:14:04,97548,19.539,22515488.0,9168405.0,11520790.0,40.7204,51.1683,False,arvor_1t,2026-10-04 21:16:13+00:00
first,2026-10-04 18:19:31,2026-10-04 18:16:49,109654,21.9638,25289745.0,10324360.0,12915526.0,40.8243,51.0702,False,arvor_1t,2026-10-04 21:19:31+00:00
first,2026-10-04 18:23:12,2026-10-04 18:19:48,122085,24.4538,28160152.0,11536137.0,14344471.0,40.9662,50.9389,False,arvor_1t,2026-10-04 21:23:12+00:00
first,2026-10-04 18:26:58,2026-10-04 18:23:39,139204,27.8827,32087291.0,13172611.0,16317418.0,41.0524,50.8532,False,arvor_1t,2026-10-04 21:26:58+00:00
first,2026-10-04 18:32:24,2026-10-04 18:27:50,159242,31.8964,36743115.0,15117899.0,18644760.0,41.1448,50.7435,False,arvor_1t,2026-10-04 21:32:24+00:00
first,2026-10-04 18:37:14,2026-10-04 18:32:50,182745,36.6041,42231773.0,17411527.0,21383323.0,41.2285,50.6333,False,arvor_1t,2026-10-04 21:37:14+00:00
first,2026-10-04 18:43:29,2026-10-04 18:38:05,207533,41.5691,48031741.0,19903245.0,24212947.0,41.4377,50.4103,False,arvor_1t,2026-10-04 21:43:29+00:00
first,2026-10-04 18:48:59,2026-10-04 18:44:02,235931,47.2573,54746502.0,22791778.0,27484298.0,41.6315,50.2028,False,arvor_1t,2026-10-04 21:48:59+00:00
first,2026-10-04 19:14:08,2026-10-04 19:06:33,323539,64.8053,75762826.0,32007853.0,37566895.0,42.2474,49.5849,False,arvor_1t,2026-10-04 22:14:08+00:00
first,2026-10-04 20:04:39,2026-10-04 19:45:15,424153,84.9584,100491132.0,43705754.0,48704246.0,43.4922,48.4662,False,arvor_1t,2026-10-04 23:04:39+00:00
first,2026-10-04 20:10:56,2026-10-04 20:10:48,440629,88.2585,104647468.0,45813307.0,50452071.0,43.7787,48.2115,False,arvor_1t,2026-10-04 23:10:56+00:00
first,2026-10-04 20:11:55,2026-10-04 20:11:47,442532,88.6397,105125194.0,46054951.0,50654815.0,43.8096,48.1852,False,arvor_1t,2026-10-04 23:11:55+00:00
first,2026-10-04 20:12:23,2026-10-04 20:12:16,443598,88.8532,105382840.0,46191462.0,50759955.0,43.8321,48.1672,False,arvor_1t,2026-10-04 23:12:23+00:00
first,2026-10-04 20:13:34,2026-10-04 20:13:27,445774,89.2891,105911679.0,46474271.0,50970999.0,43.8802,48.1259,False,arvor_1t,2026-10-04 23:13:34+00:00
first,2026-10-04 20:14:06,2026-10-04 20:13:57,446591,89.4527,106113923.0,46578660.0,51053300.0,43.895,48.1118,False,arvor_1t,2026-10-04 23:14:06+00:00
first,2026-10-04 20:14:34,2026-10-04 20:14:27,447236,89.5819,106274496.0,46664925.0,51116399.0,43.9098,48.0985,False,arvor_1t,2026-10-04 23:14:34+00:00
first,2026-10-04 20:15:15,2026-10-04 20:15:07,448072,89.7494,106484047.0,46772585.0,51203979.0,43.9245,48.0861,False,arvor_1t,2026-10-04 23:15:15+00:00
first,2026-10-04 20:15:44,2026-10-04 20:15:35,448584,89.8519,106612085.0,46839511.0,51255753.0,43.9345,48.0769,False,arvor_1t,2026-10-04 23:15:44+00:00
first,2026-10-04 20:16:43,2026-10-04 20:16:36,449547,90.0448,106853501.0,46964603.0,51355153.0,43.9523,48.0613,False,arvor_1t,2026-10-04 23:16:43+00:00
first,2026-10-04 20:17:43,2026-10-04 20:17:37,450281,90.1918,107038094.0,47059411.0,51432990.0,43.9651,48.0511,False,arvor_1t,2026-10-04 23:17:43+00:00
first,2026-10-04 20:18:13,2026-10-04 20:18:07,450573,90.2503,107112371.0,47096782.0,51464759.0,43.9695,48.0474,False,arvor_1t,2026-10-04 23:18:13+00:00
first,2026-10-04 20:18:55,2026-10-04 20:18:46,450868,90.3094,107183743.0,47133817.0,51494244.0,43.9748,48.043,False,arvor_1t,2026-10-04 23:18:55+00:00
first,2026-10-04 20:19:24,2026-10-04 20:19:17,451197,90.3753,107265946.0,47176961.0,51527285.0,43.9813,48.0369,True,arvor_1t,2026-10-04 23:19:24+00:00
first,2026-10-04 20:19:54,2026-10-04 20:19:46,451531,90.4422,107354631.0,47222574.0,51564446.0,43.9875,48.0319,True,arvor_1t,2026-10-04 23:19:54+00:00
first,2026-10-04 20:20:54,2026-10-04 20:20:47,452117,90.5596,107499188.0,47301073.0,51620844.0,44.0013,48.0198,False,arvor_1t,2026-10-04 23:20:54+00:00
first,2026-10-04 20:21:34,2026-10-04 20:21:25,452344,90.6051,107556409.0,47331040.0,51644220.0,44.0058,48.0159,True,arvor_1t,2026-10-04 23:21:34+00:00
first,2026-10-04 20:22:05,2026-10-04 20:21:57,452654,90.6672,107634527.0,47369215.0,51678249.0,44.0093,48.0127,True,arvor_1t,2026-10-04 23:22:05+00:00
first,2026-10-04 20:22:34,2026-10-04 20:22:27,452925,90.7214,107701977.0,47406692.0,51703588.0,44.0165,48.0062,False,arvor_1t,2026-10-04 23:22:34+00:00
first,2026-10-04 20:23:04,2026-10-04 20:22:56,453174,90.7713,107763785.0,47438225.0,51729476.0,44.0206,48.0027,False,arvor_1t,2026-10-04 23:23:04+00:00
first,2026-10-04 20:24:03,2026-10-04 20:23:56,453733,90.8833,107905797.0,47515742.0,51784398.0,44.0345,47.9904,False,arvor_1t,2026-10-04 23:24:03+00:00
first,2026-10-04 20:24:43,2026-10-04 20:24:36,454075,90.9518,107991029.0,47557729.0,51821217.0,44.0386,47.9866,True,arvor_1t,2026-10-04 23:24:43+00:00
first,2026-10-04 20:25:44,2026-10-04 20:25:36,454625,91.062,108132305.0,47631478.0,51879355.0,44.0493,47.9777,False,arvor_1t,2026-10-04 23:25:44+00:00
first,2026-10-04 20:26:23,2026-10-04 20:26:17,454966,91.1303,108219251.0,47676417.0,51915333.0,44.0554,47.9724,False,arvor_1t,2026-10-04 23:26:23+00:00
first,2026-10-04 20:26:54,2026-10-04 20:26:47,455212,91.1795,108282026.0,47712606.0,51937585.0,44.0633,47.9651,False,arvor_1t,2026-10-04 23:26:54+00:00
first,2026-10-04 20:27:15,2026-10-04 20:27:07,455357,91.2086,108319714.0,47732643.0,51952901.0,44.0664,47.9626,False,arvor_1t,2026-10-04 23:27:15+00:00
first,2026-10-04 20:27:54,2026-10-04 20:27:46,455709,91.2791,108407689.0,47779666.0,51987681.0,44.0741,47.9557,False,arvor_1t,2026-10-04 23:27:54+00:00
first,2026-10-04 20:28:23,2026-10-04 20:28:16,455910,91.3193,108457782.0,47803548.0,52010145.0,44.0757,47.9543,False,arvor_1t,2026-10-04 23:28:23+00:00
first,2026-10-04 20:29:25,2026-10-04 20:29:16,456418,91.4211,108586282.0,47871947.0,52061246.0,44.0866,47.9446,False,arvor_1t,2026-10-04 23:29:25+00:00
first,2026-10-04 20:29:54,2026-10-04 20:29:47,456569,91.4513,108625575.0,47893688.0,52076062.0,44.0906,47.9409,False,arvor_1t,2026-10-04 23:29:54+00:00
first,2026-10-04 20:30:35,2026-10-04 20:30:26,456917,91.521,108713069.0,47939810.0,52111340.0,44.0976,47.9348,False,arvor_1t,2026-10-04 23:30:35+00:00
first,2026-10-04 20:31:05,2026-10-04 20:30:57,457209,91.5795,108790351.0,47981878.0,52140950.0,44.1049,47.9279,False,arvor_1t,2026-10-04 23:31:05+00:00
first,2026-10-04 20:31:34,2026-10-04 20:31:27,457344,91.6066,108822388.0,47999342.0,52153453.0,44.108,47.9253,True,arvor_1t,2026-10-04 23:31:34+00:00
first,2026-10-04 20:32:34,2026-10-04 20:32:27,457842,91.7063,108947952.0,48063954.0,52206038.0,44.1164,47.9183,False,arvor_1t,2026-10-04 23:32:34+00:00
first,2026-10-04 20:33:14,2026-10-04 20:33:07,458177,91.7734,109033439.0,48108307.0,52241033.0,44.1225,47.9129,True,arvor_1t,2026-10-04 23:33:14+00:00
first,2026-10-04 20:33:44,2026-10-04 20:33:37,458431,91.8243,109097131.0,48141857.0,52267064.0,44.1275,47.9087,False,arvor_1t,2026-10-04 23:33:44+00:00
first,2026-10-04 20:34:15,2026-10-04 20:34:07,458678,91.8738,109160300.0,48177437.0,52290318.0,44.1346,47.9023,False,arvor_1t,2026-10-04 23:34:15+00:00
first,2026-10-04 20:35:15,2026-10-04 20:35:07,459168,91.9719,109281981.0,48242476.0,52337969.0,44.145,47.8926,True,arvor_1t,2026-10-04 23:35:15+00:00
first,2026-10-04 20:35:54,2026-10-04 20:35:46,459500,92.0384,109367276.0,48284835.0,52375279.0,44.1493,47.8894,False,arvor_1t,2026-10-04 23:35:54+00:00
first,2026-10-04 20:36:54,2026-10-04 20:36:47,460026,92.1438,109497698.0,48356967.0,52425175.0,44.1625,47.8779,False,arvor_1t,2026-10-04 23:36:54+00:00
first,2026-10-04 20:37:35,2026-10-04 20:37:27,460330,92.2047,109574529.0,48398287.0,52455391.0,44.1693,47.8719,True,arvor_1t,2026-10-04 23:37:35+00:00
first,2026-10-04 20:38:04,2026-10-04 20:37:57,460647,92.2682,109653875.0,48438556.0,52489170.0,44.174,47.868,False,arvor_1t,2026-10-04 23:38:04+00:00
first,2026-10-04 20:38:34,2026-10-04 20:38:27,460851,92.309,109705033.0,48464926.0,52510454.0,44.1775,47.8651,True,arvor_1t,2026-10-04 23:38:34+00:00
first,2026-10-04 20:39:34,2026-10-04 20:39:27,461347,92.4084,109829374.0,48530934.0,52560298.0,44.1876,47.8563,False,arvor_1t,2026-10-04 23:39:34+00:00
first,2026-10-04 20:40:15,2026-10-04 20:40:07,461693,92.4777,109918424.0,48576765.0,52597594.0,44.1935,47.8515,False,arvor_1t,2026-10-04 23:40:15+00:00
first,2026-10-04 20:40:44,2026-10-04 20:40:37,461961,92.5314,109983949.0,48611737.0,52623294.0,44.1989,47.8463,True,arvor_1t,2026-10-04 23:40:44+00:00
first,2026-10-04 20:41:45,2026-10-04 20:41:37,462534,92.6461,110129658.0,48685372.0,52685224.0,44.2073,47.8393,False,arvor_1t,2026-10-04 23:41:45+00:00
first,2026-10-04 20:42:14,2026-10-04 20:42:07,462774,92.6942,110188809.0,48717975.0,52707889.0,44.2132,47.8342,False,arvor_1t,2026-10-04 23:42:14+00:00
first,2026-10-04 20:42:55,2026-10-04 20:42:47,463159,92.7713,110283496.0,48767804.0,52746195.0,44.2204,47.8278,True,arvor_1t,2026-10-04 23:42:55+00:00
first,2026-10-04 20:43:24,2026-10-04 20:43:17,463334,92.8064,110325469.0,48790528.0,52763001.0,44.2242,47.8249,False,arvor_1t,2026-10-04 23:43:24+00:00
first,2026-10-04 20:43:54,2026-10-04 20:43:46,463687,92.8771,110412885.0,48837158.0,52798260.0,44.2314,47.8189,True,arvor_1t,2026-10-04 23:43:54+00:00
first,2026-10-04 20:44:53,2026-10-04 20:44:47,464275,92.9949,110559417.0,48913722.0,52857485.0,44.242,47.8091,False,arvor_1t,2026-10-04 23:44:53+00:00
first,2026-10-04 20:45:34,2026-10-04 20:45:27,464624,93.0648,110648306.0,48958768.0,52895216.0,44.2472,47.8048,False,arvor_1t,2026-10-04 23:45:34+00:00
first,2026-10-04 20:46:05,2026-10-04 20:45:57,465008,93.1417,110741262.0,49007218.0,52934085.0,44.2538,47.7998,True,arvor_1t,2026-10-04 23:46:05+00:00
first,2026-10-04 20:46:34,2026-10-04 20:46:27,465487,93.2376,110864694.0,49068863.0,52985915.0,44.2601,47.7933,True,arvor_1t,2026-10-04 23:46:34+00:00
first,2026-10-04 20:47:04,2026-10-04 20:46:57,465853,93.3109,110956831.0,49120234.0,53020660.0,44.2697,47.7849,False,arvor_1t,2026-10-04 23:47:04+00:00
first,2026-10-04 20:47:45,2026-10-04 20:47:37,466430,93.4265,111106528.0,49199073.0,53081545.0,44.281,47.7754,True,arvor_1t,2026-10-04 23:47:45+00:00
first,2026-10-04 20:48:15,2026-10-04 20:48:07,466842,93.509,111210302.0,49254907.0,53122651.0,44.2899,47.7677,False,arvor_1t,2026-10-04 23:48:15+00:00
first,2026-10-04 20:48:44,2026-10-04 20:48:37,467237,93.5882,111306190.0,49306681.0,53160949.0,44.2982,47.761,False,arvor_1t,2026-10-04 23:48:44+00:00
first,2026-10-04 20:49:46,2026-10-04 20:49:37,470105,94.1626,112032522.0,49704493.0,53442248.0,44.3661,47.7024,True,arvor_1t,2026-10-04 23:49:46+00:00
first,2026-10-04 20:50:25,2026-10-04 20:50:17,471826,94.5073,112466219.0,49929367.0,53621616.0,44.395,47.678,False,arvor_1t,2026-10-04 23:50:25+00:00
first,2026-10-04 20:51:35,2026-10-04 20:51:28,474312,95.0053,113091045.0,50267135.0,53867670.0,44.4484,47.6321,False,arvor_1t,2026-10-04 23:51:35+00:00
first,2026-10-04 20:52:35,2026-10-04 20:52:27,476158,95.375,113554896.0,50512332.0,54056029.0,44.4827,47.6034,False,arvor_1t,2026-10-04 23:52:35+00:00
first,2026-10-04 20:53:07,2026-10-04 20:52:57,477239,95.5916,113834121.0,50653662.0,54174540.0,44.4978,47.5908,False,arvor_1t,2026-10-04 23:53:07+00:00
first,2026-10-04 20:53:34,2026-10-04 20:53:27,478160,95.776,114061776.0,50781634.0,54260041.0,44.5212,47.5707,False,arvor_1t,2026-10-04 23:53:34+00:00
first,2026-10-04 20:54:17,2026-10-04 20:54:07,479483,96.041,114403566.0,50957877.0,54403316.0,44.5422,47.5539,False,arvor_1t,2026-10-04 23:54:17+00:00
first,2026-10-04 20:54:46,2026-10-04 20:54:37,480099,96.1644,114555586.0,51044416.0,54459417.0,44.5586,47.5397,True,arvor_1t,2026-10-04 23:54:46+00:00
first,2026-10-04 20:55:27,2026-10-04 20:55:19,481493,96.4437,114908439.0,51237187.0,54597783.0,44.5896,47.5142,False,arvor_1t,2026-10-04 23:55:27+00:00
first,2026-10-04 20:55:56,2026-10-04 20:55:47,482283,96.6019,115107477.0,51347821.0,54673582.0,44.6086,47.4979,False,arvor_1t,2026-10-04 23:55:56+00:00
first,2026-10-04 20:56:30,2026-10-04 20:56:19,483161,96.7778,115334755.0,51473436.0,54761247.0,44.6296,47.4803,False,arvor_1t,2026-10-04 23:56:30+00:00
first,2026-10-04 20:56:55,2026-10-04 20:56:47,484309,97.0077,115628689.0,51640533.0,54869641.0,44.6607,47.4533,False,arvor_1t,2026-10-04 23:56:55+00:00
first,2026-10-04 20:57:34,2026-10-04 20:57:27,485480,97.2423,115920973.0,51804928.0,54980348.0,44.6899,47.4292,False,arvor_1t,2026-10-04 23:57:34+00:00
first,2026-10-04 20:57:54,2026-10-04 20:57:47,486071,97.3606,116070583.0,51886308.0,55038846.0,44.7024,47.4184,True,arvor_1t,2026-10-04 23:57:54+00:00
first,2026-10-04 20:59:06,2026-10-04 20:58:57,488485,97.8442,116675636.0,52224971.0,55268873.0,44.7608,47.3697,True,arvor_1t,2026-10-04 23:59:06+00:00
first,2026-10-04 20:59:36,2026-10-04 20:59:27,489103,97.9679,116827489.0,52318842.0,55318647.0,44.783,47.3507,False,arvor_1t,2026-10-04 23:59:36+00:00
first,2026-10-04 21:00:07,2026-10-04 20:59:57,490242,98.1961,117117191.0,52479606.0,55429315.0,44.8095,47.3281,False,arvor_1t,2026-10-05 00:00:07+00:00
first,2026-10-04 21:01:17,2026-10-04 21:01:08,491639,98.4759,117465170.0,52683685.0,55553098.0,44.8505,47.2933,False,arvor_1t,2026-10-05 00:01:17+00:00
first,2026-10-04 21:01:46,2026-10-04 21:01:37,492106,98.5694,117579438.0,52754446.0,55590395.0,44.8671,47.279,False,arvor_1t,2026-10-05 00:01:46+00:00
first,2026-10-04 21:02:14,2026-10-04 21:02:07,492232,98.5947,117613403.0,52774449.0,55602511.0,44.8711,47.2757,True,arvor_1t,2026-10-05 00:02:14+00:00
first,2026-10-04 21:02:44,2026-10-04 21:02:36,492354,98.6191,117641688.0,52793527.0,55610340.0,44.8765,47.2709,True,arvor_1t,2026-10-05 00:02:44+00:00
first,2026-10-04 21:03:24,2026-10-04 21:03:17,492465,98.6414,117669315.0,52810815.0,55619107.0,44.8807,47.2673,True,arvor_1t,2026-10-05 00:03:24+00:00
first,2026-10-04 21:03:44,2026-10-04 21:03:37,492495,98.6474,117676569.0,52815468.0,55621423.0,44.8819,47.2664,False,arvor_1t,2026-10-05 00:03:44+00:00
first,2026-10-04 21:04:25,2026-10-04 21:04:17,492617,98.6718,117705719.0,52835146.0,55629803.0,44.8875,47.2618,False,arvor_1t,2026-10-05 00:04:25+00:00
first,2026-10-04 21:04:55,2026-10-04 21:04:43,492717,98.6918,117730276.0,52850577.0,55637659.0,44.8912,47.2586,False,arvor_1t,2026-10-05 00:04:55+00:00
first,2026-10-04 21:05:24,2026-10-04 21:05:18,492833,98.7151,117757592.0,52868970.0,55645126.0,44.8964,47.254,True,arvor_1t,2026-10-05 00:05:24+00:00
first,2026-10-04 21:06:04,2026-10-04 21:05:56,492915,98.7315,117777318.0,52882258.0,55650618.0,44.9002,47.2507,True,arvor_1t,2026-10-05 00:06:04+00:00
first,2026-10-04 21:06:35,2026-10-04 21:06:28,493036,98.7557,117805467.0,52900934.0,55658655.0,44.9053,47.2462,False,arvor_1t,2026-10-05 00:06:35+00:00
first,2026-10-04 21:07:35,2026-10-04 21:07:28,493189,98.7864,117841538.0,52920125.0,55673335.0,44.9079,47.2442,False,arvor_1t,2026-10-05 00:07:35+00:00
first,2026-10-04 21:08:04,2026-10-04 21:07:56,493286,98.8058,117866618.0,52935271.0,55681916.0,44.9112,47.2415,False,arvor_1t,2026-10-05 00:08:04+00:00
first,2026-10-04 21:08:44,2026-10-04 21:08:38,493371,98.8228,117887168.0,52948745.0,55687963.0,44.9148,47.2384,True,arvor_1t,2026-10-05 00:08:44+00:00
first,2026-10-04 21:09:36,2026-10-04 21:09:20,493583,98.8653,117936661.0,52977425.0,55706166.0,44.9202,47.234,False,arvor_1t,2026-10-05 00:09:36+00:00
first,2026-10-04 21:10:14,2026-10-04 21:10:08,493719,98.8925,117969198.0,52998552.0,55716057.0,44.9258,47.2293,False,arvor_1t,2026-10-05 00:10:14+00:00
first,2026-10-04 21:10:44,2026-10-04 21:10:35,493807,98.9102,117993570.0,53013533.0,55724138.0,44.9292,47.2264,False,arvor_1t,2026-10-05 00:10:44+00:00
first,2026-10-04 21:11:14,2026-10-04 21:11:07,493851,98.919,118005050.0,53020661.0,55727871.0,44.9308,47.225,False,arvor_1t,2026-10-05 00:11:14+00:00
first,2026-10-04 21:11:45,2026-10-04 21:11:37,493909,98.9306,118019108.0,53029932.0,55731980.0,44.9333,47.2228,False,arvor_1t,2026-10-05 00:11:45+00:00
first,2026-10-04 21:12:55,2026-10-04 21:12:48,494103,98.9695,118064616.0,53056076.0,55748585.0,44.9382,47.2187,False,arvor_1t,2026-10-05 00:12:55+00:00
first,2026-10-04 21:13:25,2026-10-04 21:13:14,494161,98.9811,118079080.0,53064809.0,55753465.0,44.9401,47.2171,False,arvor_1t,2026-10-05 00:13:25+00:00
first,2026-10-04 21:14:34,2026-10-04 21:14:28,494336,99.0161,118120497.0,53091839.0,55765641.0,44.9472,47.2108,True,arvor_1t,2026-10-05 00:14:34+00:00
first,2026-10-04 21:15:04,2026-10-04 21:14:57,494467,99.0424,118151413.0,53111936.0,55774942.0,44.9524,47.2063,False,arvor_1t,2026-10-05 00:15:04+00:00
first,2026-10-04 21:15:35,2026-10-04 21:15:28,494547,99.0584,118171333.0,53125135.0,55780853.0,44.956,47.2034,True,arvor_1t,2026-10-05 00:15:35+00:00
first,2026-10-04 21:16:34,2026-10-04 21:16:28,494683,99.0856,118204478.0,53145336.0,55791893.0,44.9605,47.1995,False,arvor_1t,2026-10-05 00:16:34+00:00
first,2026-10-04 21:17:06,2026-10-04 21:16:54,494766,99.1022,118224360.0,53159402.0,55796726.0,44.9648,47.1956,False,arvor_1t,2026-10-05 00:17:06+00:00
first,2026-10-04 21:17:45,2026-10-04 21:17:38,494851,99.1193,118245414.0,53173677.0,55802355.0,44.9689,47.192,True,arvor_1t,2026-10-05 00:17:45+00:00
first,2026-10-04 21:18:14,2026-10-04 21:18:06,494898,99.1287,118256612.0,53180363.0,55806169.0,44.9703,47.1907,True,arvor_1t,2026-10-05 00:18:14+00:00
first,2026-10-04 21:18:44,2026-10-04 21:18:38,494976,99.1443,118275488.0,53192354.0,55811978.0,44.9733,47.1881,False,arvor_1t,2026-10-05 00:18:44+00:00
first,2026-10-04 21:19:46,2026-10-04 21:19:37,495084,99.1659,118301678.0,53208263.0,55821006.0,44.9768,47.1853,False,arvor_1t,2026-10-05 00:19:46+00:00
first,2026-10-04 21:20:15,2026-10-04 21:20:07,495115,99.1722,118308719.0,53213206.0,55822785.0,44.9783,47.184,False,arvor_1t,2026-10-05 00:20:15+00:00
first,2026-10-04 21:20:55,2026-10-04 21:20:42,495177,99.1846,118323064.0,53223914.0,55825882.0,44.9819,47.1809,True,arvor_1t,2026-10-05 00:20:55+00:00
first,2026-10-04 21:21:54,2026-10-04 21:21:46,495295,99.2082,118351884.0,53241513.0,55835553.0,44.9858,47.1776,True,arvor_1t,2026-10-05 00:21:54+00:00
first,2026-10-04 21:22:25,2026-10-04 21:22:17,495332,99.2156,118360465.0,53246406.0,55838733.0,44.9866,47.1768,True,arvor_1t,2026-10-05 00:22:25+00:00
first,2026-10-04 21:22:55,2026-10-04 21:22:47,495378,99.2248,118372016.0,53253718.0,55842405.0,44.9884,47.1753,True,arvor_1t,2026-10-05 00:22:55+00:00
first,2026-10-04 21:23:26,2026-10-04 21:23:19,495412,99.2316,118381360.0,53259137.0,55845810.0,44.9895,47.1745,True,arvor_1t,2026-10-05 00:23:26+00:00
first,2026-10-04 21:24:35,2026-10-04 21:24:26,495537,99.2567,118412454.0,53279924.0,55854618.0,44.9952,47.1695,True,arvor_1t,2026-10-05 00:24:35+00:00
first,2026-10-04 21:24:55,2026-10-04 21:24:45,495593,99.2679,118425642.0,53287421.0,55859624.0,44.9965,47.1685,False,arvor_1t,2026-10-05 00:24:55+00:00
first,2026-10-04 21:25:35,2026-10-04 21:25:21,495653,99.2799,118441307.0,53296874.0,55865052.0,44.9986,47.1669,True,arvor_1t,2026-10-05 00:25:35+00:00
first,2026-10-04 21:26:05,2026-10-04 21:25:58,495718,99.2929,118458199.0,53307114.0,55870739.0,45.0008,47.1649,True,arvor_1t,2026-10-05 00:26:05+00:00
first,2026-10-04 21:26:35,2026-10-04 21:26:23,495781,99.3056,118473487.0,53316355.0,55875941.0,45.0028,47.1632,True,arvor_1t,2026-10-05 00:26:35+00:00
first,2026-10-04 21:27:34,2026-10-04 21:27:27,495901,99.3296,118502621.0,53333198.0,55886569.0,45.0059,47.1606,True,arvor_1t,2026-10-05 00:27:34+00:00
first,2026-10-04 21:28:06,2026-10-04 21:27:58,495958,99.341,118515993.0,53340784.0,55891536.0,45.0072,47.1595,False,arvor_1t,2026-10-05 00:28:06+00:00
first,2026-10-04 21:28:45,2026-10-04 21:28:37,496011,99.3516,118528456.0,53349362.0,55894836.0,45.0098,47.1573,False,arvor_1t,2026-10-05 00:28:45+00:00
first,2026-10-04 21:29:14,2026-10-04 21:29:07,496037,99.3568,118535569.0,53353435.0,55897497.0,45.0105,47.1567,False,arvor_1t,2026-10-05 00:29:14+00:00
first,2026-10-04 21:30:14,2026-10-04 21:30:08,496103,99.3701,118552614.0,53364273.0,55902879.0,45.0132,47.1545,False,arvor_1t,2026-10-05 00:30:14+00:00
first,2026-10-04 21:30:56,2026-10-04 21:30:45,496149,99.3793,118563941.0,53371772.0,55906255.0,45.0152,47.1528,True,arvor_1t,2026-10-05 00:30:56+00:00
first,2026-10-04 21:31:25,2026-10-04 21:31:18,496193,99.3881,118574967.0,53379416.0,55909203.0,45.0174,47.1509,True,arvor_1t,2026-10-05 00:31:25+00:00
first,2026-10-04 21:31:55,2026-10-04 21:31:45,496221,99.3937,118581875.0,53384367.0,55910812.0,45.019,47.1495,True,arvor_1t,2026-10-05 00:31:55+00:00
first,2026-10-04 21:32:24,2026-10-04 21:32:18,496232,99.3959,118584496.0,53386066.0,55911583.0,45.0194,47.1492,False,arvor_1t,2026-10-05 00:32:24+00:00
first,2026-10-04 21:32:55,2026-10-04 21:32:43,496268,99.4031,118593191.0,53391858.0,55914146.0,45.021,47.1479,False,arvor_1t,2026-10-05 00:32:55+00:00
first,2026-10-04 21:33:25,2026-10-04 21:33:18,496310,99.4115,118602912.0,53397831.0,55917406.0,45.0224,47.1467,True,arvor_1t,2026-10-05 00:33:25+00:00
first,2026-10-04 21:34:25,2026-10-04 21:34:09,496430,99.4356,118632655.0,53418214.0,55925524.0,45.0283,47.1418,True,arvor_1t,2026-10-05 00:34:25+00:00
first,2026-10-04 21:35:05,2026-10-04 21:34:58,496486,99.4468,118645446.0,53427357.0,55928728.0,45.0311,47.1394,True,arvor_1t,2026-10-05 00:35:05+00:00
first,2026-10-04 21:36:05,2026-10-04 21:35:56,496559,99.4614,118664589.0,53438052.0,55936126.0,45.0329,47.138,False,arvor_1t,2026-10-05 00:36:05+00:00
first,2026-10-04 21:36:34,2026-10-04 21:36:28,496610,99.4716,118677874.0,53445635.0,55941235.0,45.0342,47.137,False,arvor_1t,2026-10-05 00:36:34+00:00
first,2026-10-04 21:37:15,2026-10-04 21:37:06,496684,99.4864,118697159.0,53457109.0,55948208.0,45.0366,47.1353,True,arvor_1t,2026-10-05 00:37:15+00:00
first,2026-10-04 21:37:44,2026-10-04 21:37:29,496701,99.4898,118701181.0,53459784.0,55949385.0,45.0373,47.1346,False,arvor_1t,2026-10-05 00:37:44+00:00
first,2026-10-04 21:38:15,2026-10-04 21:38:05,496733,99.4962,118709329.0,53465458.0,55951402.0,45.039,47.1331,True,arvor_1t,2026-10-05 00:38:15+00:00
first,2026-10-04 21:38:45,2026-10-04 21:38:32,496748,99.4992,118712974.0,53468261.0,55952105.0,45.0399,47.1323,True,arvor_1t,2026-10-05 00:38:45+00:00
first,2026-10-04 21:39:14,2026-10-04 21:39:05,496781,99.5059,118720703.0,53472961.0,55954770.0,45.041,47.1314,True,arvor_1t,2026-10-05 00:39:14+00:00
first,2026-10-04 21:39:45,2026-10-04 21:39:31,496856,99.5209,118738380.0,53484316.0,55960302.0,45.0438,47.1291,True,arvor_1t,2026-10-05 00:39:45+00:00
first,2026-10-04 21:40:55,2026-10-04 21:40:47,496987,99.5471,118770996.0,53507514.0,55968481.0,45.051,47.123,False,arvor_1t,2026-10-05 00:40:55+00:00
first,2026-10-04 21:41:55,2026-10-04 21:41:46,497043,99.5583,118785145.0,53516071.0,55973452.0,45.0528,47.1216,True,arvor_1t,2026-10-05 00:41:55+00:00
first,2026-10-04 21:42:25,2026-10-04 21:42:14,497062,99.5621,118789834.0,53518918.0,55975034.0,45.0534,47.1211,True,arvor_1t,2026-10-05 00:42:25+00:00
first,2026-10-04 21:42:54,2026-10-04 21:42:47,497097,99.5692,118798231.0,53524484.0,55977483.0,45.055,47.1198,True,arvor_1t,2026-10-05 00:42:54+00:00
first,2026-10-04 21:43:25,2026-10-04 21:43:10,497118,99.5734,118803322.0,53528524.0,55978368.0,45.0564,47.1185,False,arvor_1t,2026-10-05 00:43:25+00:00
first,2026-10-04 21:43:25,2026-10-04 21:43:10,497118,99.573358331,,53528524.0,55978368.0,45.056420224,47.11852081,False,wayback,2026-10-05 00:43:25+00:00
first,2026-10-04 21:44:34,2026-10-04 21:44:21,497175,99.5848,118816467.0,53537144.0,55982272.0,45.0587,47.1166,False,arvor_1t,2026-10-05 00:44:34+00:00
first,2026-10-04 21:45:05,2026-10-04 21:44:54,497206,99.591,118824075.0,53542674.0,55984061.0,45.0605,47.1151,True,arvor_1t,2026-10-05 00:45:05+00:00
first,2026-10-04 21:45:35,2026-10-04 21:45:21,497223,99.5944,118829069.0,53546142.0,55985439.0,45.0615,47.1143,False,arvor_1t,2026-10-05 00:45:35+00:00
first,2026-10-04 21:46:35,2026-10-04 21:46:21,497293,99.6084,118844448.0,53557095.0,55989162.0,45.0649,47.1113,True,arvor_1t,2026-10-05 00:46:35+00:00
first,2026-10-04 21:47:06,2026-10-04 21:46:55,497318,99.6134,118849800.0,53561015.0,55990408.0,45.0661,47.1102,True,arvor_1t,2026-10-05 00:47:06+00:00
first,2026-10-04 21:47:34,2026-10-04 21:47:19,497326,99.615,118851471.0,53562274.0,55990742.0,45.0666,47.1098,False,arvor_1t,2026-10-05 00:47:34+00:00
first,2026-10-04 21:48:15,2026-10-04 21:47:55,497349,99.6196,118856718.0,53565934.0,55992097.0,45.0677,47.1089,True,arvor_1t,2026-10-05 00:48:15+00:00
first,2026-10-04 21:49:14,2026-10-04 21:48:57,497463,99.6425,118883434.0,53583354.0,56000141.0,45.0722,47.1051,False,arvor_1t,2026-10-05 00:49:14+00:00
first,2026-10-04 21:50:15,2026-10-04 21:49:55,497526,99.6551,118897666.0,53593438.0,56003712.0,45.0753,47.1024,True,arvor_1t,2026-10-05 00:50:15+00:00
first,2026-10-04 21:51:26,2026-10-04 21:51:09,497620,99.6739,118917542.0,53606403.0,56009715.0,45.0786,47.0996,False,arvor_1t,2026-10-05 00:51:26+00:00
first,2026-10-04 21:51:55,2026-10-04 21:51:30,497659,99.6817,118927023.0,53613253.0,56012022.0,45.0808,47.0978,False,arvor_1t,2026-10-05 00:51:55+00:00
first,2026-10-04 21:52:25,2026-10-04 21:52:04,497667,99.6833,118929009.0,53614709.0,56012431.0,45.0813,47.0974,False,arvor_1t,2026-10-05 00:52:25+00:00
first,2026-10-04 21:53:25,2026-10-04 21:53:07,497711,99.6921,118938879.0,53620877.0,56015687.0,45.0827,47.0962,True,arvor_1t,2026-10-05 00:53:25+00:00
first,2026-10-04 21:53:55,2026-10-04 21:53:42,497735,99.6969,118945074.0,53625181.0,56017336.0,45.084,47.0951,True,arvor_1t,2026-10-05 00:53:55+00:00
first,2026-10-04 21:55:04,2026-10-04 21:54:55,497767,99.7034,118953442.0,53630628.0,56019958.0,45.0854,47.094,True,arvor_1t,2026-10-05 00:55:04+00:00
first,2026-10-04 21:56:05,2026-10-04 21:55:50,497814,99.7128,118964334.0,53638193.0,56022939.0,45.0876,47.0922,False,arvor_1t,2026-10-05 00:56:05+00:00
first,2026-10-04 21:56:35,2026-10-04 21:56:15,497851,99.7202,118972715.0,53644006.0,56025109.0,45.0893,47.0907,False,arvor_1t,2026-10-05 00:56:35+00:00
first,2026-10-04 21:57:04,2026-10-04 21:56:49,497883,99.7266,118981154.0,53650209.0,56027053.0,45.0914,47.089,False,arvor_1t,2026-10-05 00:57:04+00:00
first,2026-10-04 21:57:44,2026-10-04 21:57:24,497915,99.733,118989138.0,53655456.0,56029466.0,45.0927,47.0879,True,arvor_1t,2026-10-05 00:57:44+00:00
first,2026-10-04 21:58:15,2026-10-04 21:57:59,497948,99.7396,118997288.0,53660471.0,56032142.0,45.0939,47.0869,False,arvor_1t,2026-10-05 00:58:15+00:00
first,2026-10-04 21:59:15,2026-10-04 21:59:02,498000,99.75,119009231.0,53669126.0,56035036.0,45.0966,47.0846,False,arvor_1t,2026-10-05 00:59:15+00:00
first,2026-10-04 21:59:46,2026-10-04 21:59:35,498019,99.7538,119014041.0,53672499.0,56036317.0,45.0976,47.0838,True,arvor_1t,2026-10-05 00:59:46+00:00
first,2026-10-04 22:00:45,2026-10-04 22:00:35,498032,99.7564,119017080.0,53674767.0,56036987.0,45.0984,47.0831,True,arvor_1t,2026-10-05 01:00:45+00:00
first,2026-10-04 22:01:26,2026-10-04 22:01:19,498052,99.7604,119021588.0,53678051.0,56038025.0,45.0994,47.0822,True,arvor_1t,2026-10-05 01:01:26+00:00
first,2026-10-04 22:01:54,2026-10-04 22:01:44,498088,99.7677,119029125.0,53683503.0,56039819.0,45.1011,47.0808,True,arvor_1t,2026-10-05 01:01:54+00:00
first,2026-10-04 22:02:25,2026-10-04 22:01:57,498098,99.7697,119031537.0,53684977.0,56040624.0,45.1015,47.0805,False,arvor_1t,2026-10-05 01:02:25+00:00
first,2026-10-04 22:03:25,2026-10-04 22:03:10,498137,99.7775,119040837.0,53691730.0,56042862.0,45.1036,47.0787,False,arvor_1t,2026-10-05 01:03:25+00:00
first,2026-10-04 22:03:55,2026-10-04 22:03:45,498164,99.7829,119047012.0,53696008.0,56044525.0,45.1049,47.0776,True,arvor_1t,2026-10-05 01:03:55+00:00
first,2026-10-04 22:05:06,2026-10-04 22:04:54,498211,99.7923,119057862.0,53703660.0,56047284.0,45.1072,47.0757,True,arvor_1t,2026-10-05 01:05:06+00:00
first,2026-10-04 22:05:35,2026-10-04 22:05:15,498244,99.7989,119064591.0,53708727.0,56048699.0,45.1089,47.0742,True,arvor_1t,2026-10-05 01:05:35+00:00
first,2026-10-04 22:06:35,2026-10-04 22:06:25,498352,99.8205,119089538.0,53724137.0,56056955.0,45.1124,47.0713,True,arvor_1t,2026-10-05 01:06:35+00:00
first,2026-10-04 22:07:04,2026-10-04 22:06:50,498379,99.8259,119096589.0,53728484.0,56059299.0,45.1134,47.0704,True,arvor_1t,2026-10-05 01:07:04+00:00
first,2026-10-04 22:07:34,2026-10-04 22:07:25,498400,99.8301,119101486.0,53731568.0,56060883.0,45.1141,47.0698,True,arvor_1t,2026-10-05 01:07:34+00:00
first,2026-10-04 22:08:15,2026-10-04 22:08:04,498416,99.8333,119105481.0,53733900.0,56062300.0,45.1145,47.0695,False,arvor_1t,2026-10-05 01:08:15+00:00
first,2026-10-04 22:08:45,2026-10-04 22:08:35,498427,99.8356,119108003.0,53735730.0,56062879.0,45.1151,47.0689,False,arvor_1t,2026-10-05 01:08:45+00:00
first,2026-10-04 22:09:14,2026-10-04 22:09:01,498442,99.8386,119111515.0,53738404.0,56063569.0,45.116,47.0681,True,arvor_1t,2026-10-05 01:09:14+00:00
first,2026-10-04 22:09:45,2026-10-04 22:09:35,498448,99.8398,119113043.0,53739554.0,56063863.0,45.1164,47.0678,False,arvor_1t,2026-10-05 01:09:45+00:00
first,2026-10-04 22:10:45,2026-10-04 22:10:11,498454,99.841,119114370.0,53740456.0,56064245.0,45.1167,47.0676,True,arvor_1t,2026-10-05 01:10:45+00:00
first,2026-10-04 22:11:55,2026-10-04 22:11:31,498485,99.8472,119121315.0,53744847.0,56066368.0,45.1177,47.0666,True,arvor_1t,2026-10-05 01:11:55+00:00
first,2026-10-04 22:12:55,2026-10-04 22:12:41,498497,99.8496,119124139.0,53746944.0,56066979.0,45.1184,47.066,True,arvor_1t,2026-10-05 01:12:55+00:00
first,2026-10-04 22:13:25,2026-10-04 22:13:16,498514,99.853,119128168.0,53749776.0,56067985.0,45.1193,47.0653,True,arvor_1t,2026-10-05 01:13:25+00:00
first,2026-10-04 22:14:25,2026-10-04 22:14:15,498540,99.8582,119134405.0,53754612.0,56069151.0,45.121,47.0638,True,arvor_1t,2026-10-05 01:14:25+00:00
first,2026-10-04 22:15:35,2026-10-04 22:15:22,498563,99.8628,119139756.0,53758653.0,56070245.0,45.1223,47.0626,False,arvor_1t,2026-10-05 01:15:35+00:00
first,2026-10-04 22:16:05,2026-10-04 22:15:55,498573,99.8648,119142066.0,53760235.0,56070860.0,45.1228,47.0622,True,arvor_1t,2026-10-05 01:16:05+00:00
first,2026-10-04 22:16:35,2026-10-04 22:16:21,498578,99.8658,119143373.0,53761222.0,56071142.0,45.1231,47.0619,True,arvor_1t,2026-10-05 01:16:35+00:00
first,2026-10-04 22:17:04,2026-10-04 22:16:57,498585,99.8672,119145053.0,53762471.0,56071525.0,45.1235,47.0616,True,arvor_1t,2026-10-05 01:17:04+00:00
first,2026-10-04 22:17:36,2026-10-04 22:17:17,498591,99.8684,119146507.0,53763618.0,56071786.0,45.124,47.0612,True,arvor_1t,2026-10-05 01:17:36+00:00
first,2026-10-04 22:18:05,2026-10-04 22:17:53,498599,99.87,119148444.0,53765081.0,56072190.0,45.1245,47.0608,True,arvor_1t,2026-10-05 01:18:05+00:00
first,2026-10-04 22:18:45,2026-10-04 22:18:27,498609,99.872,119151276.0,53767333.0,56072681.0,45.1253,47.0601,True,arvor_1t,2026-10-05 01:18:45+00:00
first,2026-10-04 22:19:15,2026-10-04 22:19:01,498618,99.8738,119153415.0,53769035.0,56073037.0,45.1259,47.0595,True,arvor_1t,2026-10-05 01:19:15+00:00
first,2026-10-04 22:19:45,2026-10-04 22:19:25,498623,99.8748,119154591.0,53769891.0,56073299.0,45.1262,47.0593,False,arvor_1t,2026-10-05 01:19:45+00:00
first,2026-10-04 22:20:45,2026-10-04 22:20:35,498645,99.8792,119160007.0,53774336.0,56074119.0,45.1278,47.0578,False,arvor_1t,2026-10-05 01:20:45+00:00
first,2026-10-04 22:21:15,2026-10-04 22:21:03,498656,99.8814,119163001.0,53776393.0,56074929.0,45.1284,47.0573,False,arvor_1t,2026-10-05 01:21:15+00:00
first,2026-10-04 22:22:25,2026-10-04 22:22:10,498686,99.8874,119171300.0,53782396.0,56076888.0,45.1303,47.0557,False,arvor_1t,2026-10-05 01:22:25+00:00
first,2026-10-04 22:23:25,2026-10-04 22:23:10,498691,99.8884,119172548.0,53783307.0,56077162.0,45.1306,47.0554,False,arvor_1t,2026-10-05 01:23:25+00:00
first,2026-10-04 22:23:55,2026-10-04 22:23:45,498702,99.8906,119174992.0,53785199.0,56077637.0,45.1313,47.0549,False,arvor_1t,2026-10-05 01:23:55+00:00
first,2026-10-04 22:24:25,2026-10-04 22:24:15,498706,99.8914,119175915.0,53785814.0,56077870.0,45.1314,47.0547,False,arvor_1t,2026-10-05 01:24:25+00:00
first,2026-10-04 22:25:35,2026-10-04 22:25:25,498724,99.895,119179949.0,53788979.0,56078641.0,45.1326,47.0538,True,arvor_1t,2026-10-05 01:25:35+00:00
first,2026-10-04 22:26:05,2026-10-04 22:25:40,498735,99.8972,119182562.0,53790881.0,56079251.0,45.1332,47.0532,False,arvor_1t,2026-10-05 01:26:05+00:00
first,2026-10-04 22:26:35,2026-10-04 22:25:40,498735,99.8972,119182562.0,53790881.0,56079251.0,45.1332,47.0532,True,arvor_1t,2026-10-05 01:26:35+00:00
first,2026-10-04 22:27:05,2026-10-04 22:26:45,498738,99.8978,119183137.0,53791258.0,56079416.0,45.1333,47.0531,True,arvor_1t,2026-10-05 01:27:05+00:00
first,2026-10-04 22:28:05,2026-10-04 22:27:56,498745,99.8992,119184732.0,53792426.0,56079781.0,45.1337,47.0528,False,arvor_1t,2026-10-05 01:28:05+00:00
first,2026-10-04 22:28:05,2026-10-04 22:27:56,498745,99.89924847,,53792426.0,56079781.0,45.133655207,47.052823008,False,wayback,2026-10-05 01:28:05+00:00
first,2026-10-04 22:28:45,2026-10-04 22:28:31,498758,99.9019,119187819.0,53794517.0,56080640.0,45.1342,47.0523,True,arvor_1t,2026-10-05 01:28:45+00:00
first,2026-10-04 22:29:44,2026-10-04 22:29:06,498772,99.9047,119191171.0,53797046.0,56081346.0,45.1351,47.0516,True,arvor_1t,2026-10-05 01:29:44+00:00
first,2026-10-04 22:30:15,2026-10-04 22:30:05,498789,99.9081,119195013.0,53799870.0,56082216.0,45.136,47.0508,True,arvor_1t,2026-10-05 01:30:15+00:00
first,2026-10-04 22:30:46,2026-10-04 22:30:25,498790,99.9083,119195291.0,53799987.0,56082362.0,45.136,47.0508,False,arvor_1t,2026-10-05 01:30:46+00:00
first,2026-10-04 22:31:15,2026-10-04 22:30:25,498790,99.9083,119195291.0,53799987.0,56082362.0,45.136,47.0508,True,arvor_1t,2026-10-05 01:31:15+00:00
first,2026-10-04 22:32:55,2026-10-04 22:32:35,498818,99.9139,119202408.0,53805038.0,56084174.0,45.1375,47.0495,True,arvor_1t,2026-10-05 01:32:55+00:00
first,2026-10-04 22:33:25,2026-10-04 22:33:10,498823,99.9149,119203689.0,53805937.0,56084493.0,45.1378,47.0493,True,arvor_1t,2026-10-05 01:33:25+00:00
first,2026-10-04 22:34:28,2026-10-04 22:33:56,498839,99.9181,119206800.0,53807906.0,56085509.0,45.1383,47.0489,True,arvor_1t,2026-10-05 01:34:28+00:00
first,2026-10-04 22:34:55,2026-10-04 22:34:30,498840,99.9183,119207050.0,53808066.0,56085592.0,45.1383,47.0489,True,arvor_1t,2026-10-05 01:34:55+00:00
first,2026-10-04 22:35:36,2026-10-04 22:35:21,498864,99.9231,119211697.0,53810814.0,56087315.0,45.1389,47.0485,True,arvor_1t,2026-10-05 01:35:36+00:00
first,2026-10-04 22:36:06,2026-10-04 22:35:56,498869,99.9241,119212926.0,53811809.0,56087522.0,45.1392,47.0482,False,arvor_1t,2026-10-05 01:36:06+00:00
first,2026-10-04 22:37:05,2026-10-04 22:36:52,498879,99.9261,119215268.0,53813615.0,56087985.0,45.1399,47.0477,False,arvor_1t,2026-10-05 01:37:05+00:00
first,2026-10-04 22:38:06,2026-10-04 22:37:25,498881,99.9265,119215777.0,53813947.0,56088145.0,45.14,47.0476,False,arvor_1t,2026-10-05 01:38:06+00:00
first,2026-10-04 22:39:17,2026-10-04 22:38:46,498890,99.9283,119217762.0,53815666.0,56088374.0,45.1406,47.047,False,arvor_1t,2026-10-05 01:39:17+00:00
first,2026-10-04 22:39:17,2026-10-04 22:38:46,498890,99.928292151,,53815666.0,56088374.0,45.140644395,47.046994558,False,wayback,2026-10-05 01:39:17+00:00
first,2026-10-04 22:39:46,2026-10-04 22:39:35,498904,99.9311,119221502.0,53818710.0,56088924.0,45.1418,47.046,False,arvor_1t,2026-10-05 01:39:46+00:00
first,2026-10-04 22:40:46,2026-10-04 22:40:34,498909,99.9321,119222832.0,53819587.0,56089331.0,45.142,47.0458,False,arvor_1t,2026-10-05 01:40:46+00:00
first,2026-10-04 22:41:16,2026-10-04 22:41:08,498933,99.9369,119228273.0,53823987.0,56090203.0,45.1436,47.0444,True,arvor_1t,2026-10-05 01:41:16+00:00
first,2026-10-04 22:41:57,2026-10-04 22:41:42,498937,99.9377,119229224.0,53824693.0,56090419.0,45.1439,47.0442,False,arvor_1t,2026-10-05 01:41:57+00:00
first,2026-10-04 22:42:26,2026-10-04 22:42:06,498944,99.9391,119230909.0,53825990.0,56090744.0,45.1443,47.0438,False,arvor_1t,2026-10-05 01:42:26+00:00
first,2026-10-04 22:42:56,2026-10-04 22:42:25,498947,99.9397,119231715.0,53826564.0,56090943.0,45.1445,47.0436,False,arvor_1t,2026-10-05 01:42:56+00:00
first,2026-10-04 22:43:25,2026-10-04 22:43:11,498951,99.9405,119232691.0,53827213.0,56091205.0,45.1447,47.0435,True,arvor_1t,2026-10-05 01:43:25+00:00
first,2026-10-04 22:44:26,2026-10-04 22:43:48,498959,99.9421,119234704.0,53828370.0,56091943.0,45.1449,47.0433,False,arvor_1t,2026-10-05 01:44:26+00:00
first,2026-10-04 22:46:06,2026-10-04 22:45:41,498966,99.9435,119236334.0,53829729.0,56092189.0,45.1454,47.0429,False,arvor_1t,2026-10-05 01:46:06+00:00
first,2026-10-04 22:46:37,2026-10-04 22:46:16,498969,99.9441,119236909.0,53830158.0,56092315.0,45.1455,47.0427,False,arvor_1t,2026-10-05 01:46:37+00:00
first,2026-10-04 22:47:36,2026-10-04 22:47:24,498988,99.9479,119240904.0,53832411.0,56093911.0,45.1459,47.0425,False,arvor_1t,2026-10-05 01:47:36+00:00
first,2026-10-04 22:48:06,2026-10-04 22:47:46,498990,99.9483,119241494.0,53832942.0,56093968.0,45.1461,47.0423,True,arvor_1t,2026-10-05 01:48:06+00:00
first,2026-10-04 22:48:46,2026-10-04 22:48:26,498995,99.9493,119242410.0,53833621.0,56094168.0,45.1464,47.0421,True,arvor_1t,2026-10-05 01:48:46+00:00
first,2026-10-04 22:49:46,2026-10-04 22:49:30,499017,99.9537,119247726.0,53837560.0,56095358.0,45.1477,47.041,True,arvor_1t,2026-10-05 01:49:46+00:00
first,2026-10-04 22:50:15,2026-10-04 22:49:45,499018,99.9539,119247995.0,53837767.0,56095410.0,45.1477,47.041,True,arvor_1t,2026-10-05 01:50:15+00:00
first,2026-10-04 22:51:16,2026-10-04 22:50:51,499020,99.9543,119248537.0,53838128.0,56095568.0,45.1478,47.0409,True,arvor_1t,2026-10-05 01:51:16+00:00
first,2026-10-04 22:52:26,2026-10-04 22:51:41,499022,99.9547,119248963.0,53838430.0,56095679.0,45.1479,47.0408,False,arvor_1t,2026-10-05 01:52:26+00:00
first,2026-10-04 22:53:56,2026-10-04 22:53:41,499033,99.9569,119251669.0,53840383.0,56096330.0,45.1485,47.0403,True,arvor_1t,2026-10-05 01:53:56+00:00
first,2026-10-04 22:54:25,2026-10-04 22:54:11,499036,99.9575,119252451.0,53841041.0,56096434.0,45.1488,47.0401,True,arvor_1t,2026-10-05 01:54:25+00:00
first,2026-10-04 22:55:27,2026-10-04 22:55:16,499070,99.9643,119259010.0,53845563.0,56098129.0,45.1501,47.0389,False,arvor_1t,2026-10-05 01:55:27+00:00
first,2026-10-04 22:56:08,2026-10-04 22:55:16,499070,99.9643,119259010.0,53845563.0,56098129.0,45.1501,47.0389,False,arvor_1t,2026-10-05 01:56:08+00:00
first,2026-10-04 22:57:36,2026-10-04 22:57:06,499076,99.9655,119260207.0,53846396.0,56098457.0,45.1503,47.0387,True,arvor_1t,2026-10-05 01:57:36+00:00
first,2026-10-04 22:58:07,2026-10-04 22:57:36,499077,99.9657,119260518.0,53846638.0,56098518.0,45.1504,47.0386,False,arvor_1t,2026-10-05 01:58:07+00:00
first,2026-10-04 22:59:47,2026-10-04 22:59:26,499105,99.9714,119267754.0,53852447.0,56099548.0,45.1526,47.0366,False,arvor_1t,2026-10-05 01:59:47+00:00
first,2026-10-04 23:00:17,2026-10-04 23:00:03,499107,99.9718,119268088.0,53852679.0,56099645.0,45.1526,47.0366,False,arvor_1t,2026-10-05 02:00:17+00:00
first,2026-10-04 23:00:46,2026-10-04 23:00:31,499108,99.972,119268302.0,53852849.0,56099686.0,45.1527,47.0365,False,arvor_1t,2026-10-05 02:00:46+00:00
first,2026-10-04 23:01:17,2026-10-04 23:00:52,499111,99.9726,119269106.0,53853559.0,56099770.0,45.153,47.0363,False,arvor_1t,2026-10-05 02:01:17+00:00
first,2026-10-04 23:02:16,2026-10-04 23:02:01,499117,99.9738,119270441.0,53854625.0,56099985.0,45.1534,47.036,False,arvor_1t,2026-10-05 02:02:16+00:00
first,2026-10-04 23:02:55,2026-10-04 23:02:31,499120,99.9744,119271149.0,53855179.0,56100112.0,45.1536,47.0358,False,arvor_1t,2026-10-05 02:02:55+00:00
first,2026-10-04 23:03:26,2026-10-04 23:02:31,499120,99.9744,119271149.0,53855179.0,56100112.0,45.1536,47.0358,True,arvor_1t,2026-10-05 02:03:26+00:00
first,2026-10-04 23:04:27,2026-10-04 23:04:06,499124,99.9752,119272024.0,53855860.0,56100261.0,45.1538,47.0356,True,arvor_1t,2026-10-05 02:04:27+00:00
first,2026-10-04 23:04:57,2026-10-04 23:04:32,499136,99.9776,119274399.0,53857857.0,56100550.0,45.1546,47.0349,True,arvor_1t,2026-10-05 02:04:57+00:00
first,2026-10-04 23:08:17,2026-10-04 23:05:02,499137,99.9778,119274677.0,53858095.0,56100585.0,45.1547,47.0348,False,arvor_1t,2026-10-05 02:08:17+00:00
first,2026-10-04 23:09:58,2026-10-04 23:09:22,499173,99.985,119282612.0,53864653.0,56101741.0,45.1572,47.0326,True,arvor_1t,2026-10-05 02:09:58+00:00
first,2026-10-04 23:10:57,2026-10-04 23:10:47,499175,99.9854,119283000.0,53865000.0,56101778.0,45.1573,47.0325,True,arvor_1t,2026-10-05 02:10:57+00:00
first,2026-10-04 23:12:08,2026-10-04 23:11:46,499181,99.9866,119284202.0,53865927.0,56102011.0,45.1576,47.0322,False,arvor_1t,2026-10-05 02:12:08+00:00
first,2026-10-04 23:13:06,2026-10-04 23:12:17,499182,99.9868,119284607.0,53866317.0,56102026.0,45.1578,47.0321,True,arvor_1t,2026-10-05 02:13:06+00:00
first,2026-10-04 23:14:37,2026-10-04 23:13:47,499184,99.9872,119285042.0,53866705.0,56102063.0,45.158,47.0319,False,arvor_1t,2026-10-05 02:14:37+00:00
first,2026-10-04 23:15:37,2026-10-04 23:14:47,499185,99.9874,119285359.0,53866947.0,56102126.0,45.1581,47.0319,True,arvor_1t,2026-10-05 02:15:37+00:00
first,2026-10-04 23:17:48,2026-10-04 23:16:58,499186,99.9876,119285606.0,53867157.0,56102160.0,45.1581,47.0318,True,arvor_1t,2026-10-05 02:17:48+00:00
first,2026-10-04 23:20:26,2026-10-04 23:19:38,499188,99.988,119286211.0,53867693.0,56102215.0,45.1584,47.0316,False,arvor_1t,2026-10-05 02:20:26+00:00
first,2026-10-04 23:21:56,2026-10-04 23:21:38,499201,99.9906,119289481.0,53870177.0,56102845.0,45.1592,47.0308,True,arvor_1t,2026-10-05 02:21:56+00:00
first,2026-10-04 23:22:28,2026-10-04 23:21:38,499201,99.9906,119289481.0,53870177.0,56102845.0,45.1592,47.0308,False,arvor_1t,2026-10-05 02:22:28+00:00
first,2026-10-04 23:23:27,2026-10-04 23:22:47,499202,99.9908,119289805.0,53870434.0,56102908.0,45.1593,47.0308,False,arvor_1t,2026-10-05 02:23:27+00:00
first,2026-10-04 23:23:57,2026-10-04 23:23:27,499203,99.991,119290064.0,53870616.0,56102972.0,45.1593,47.0307,True,arvor_1t,2026-10-05 02:23:57+00:00
first,2026-10-04 23:25:38,2026-10-04 23:24:47,499204,99.9912,119290243.0,53870724.0,56103033.0,45.1594,47.0307,True,arvor_1t,2026-10-05 02:25:38+00:00
first,2026-10-04 23:29:47,2026-10-04 23:29:17,499209,99.9922,119291224.0,53871483.0,56103231.0,45.1596,47.0305,False,arvor_1t,2026-10-05 02:29:47+00:00
first,2026-10-04 23:36:27,2026-10-04 23:35:37,499220,99.9944,119293618.0,53873526.0,56103514.0,45.1604,47.0298,True,arvor_1t,2026-10-05 02:36:27+00:00
first,2026-10-04 23:37:27,2026-10-04 23:36:47,499221,99.9946,119293979.0,53873874.0,56103520.0,45.1606,47.0296,False,arvor_1t,2026-10-05 02:37:27+00:00
first,2026-10-04 23:37:56,2026-10-04 23:37:27,499222,99.9948,119294364.0,53874247.0,56103526.0,45.1608,47.0295,False,arvor_1t,2026-10-05 02:37:56+00:00
first,2026-10-04 23:39:37,2026-10-04 23:38:47,499224,99.9952,119295063.0,53874921.0,56103542.0,45.1611,47.0292,True,arvor_1t,2026-10-05 02:39:37+00:00
first,2026-10-04 23:41:36,2026-10-04 23:41:17,499226,99.9956,119295339.0,53875105.0,56103627.0,45.1611,47.0292,False,arvor_1t,2026-10-05 02:41:36+00:00
first,2026-10-04 23:42:06,2026-10-04 23:41:17,499226,99.9956,119295339.0,53875105.0,56103627.0,45.1611,47.0292,True,arvor_1t,2026-10-05 02:42:06+00:00
first,2026-10-04 23:45:17,2026-10-04 23:44:42,499227,99.9958,119295675.0,53875358.0,56103698.0,45.1612,47.0291,True,arvor_1t,2026-10-05 02:45:17+00:00
first,2026-10-04 23:47:18,2026-10-04 23:46:32,499230,99.9964,119296423.0,53875926.0,56103853.0,45.1614,47.0289,True,arvor_1t,2026-10-05 02:47:18+00:00
first,2026-10-04 23:50:28,2026-10-04 23:49:53,499232,99.9968,119296939.0,53876219.0,56104049.0,45.1614,47.0289,True,arvor_1t,2026-10-05 02:50:28+00:00
first,2026-10-04 23:55:37,2026-10-04 23:55:03,499233,99.997,119297226.0,53876434.0,56104103.0,45.1615,47.0288,False,arvor_1t,2026-10-05 02:55:37+00:00
first,2026-10-04 23:55:37,2026-10-04 23:55:03,499233,99.996995481,,53876434.0,56104103.0,45.161514485,47.028841224,False,wayback,2026-10-05 02:55:37+00:00
first,2026-10-05 00:11:37,2026-10-05 00:11:13,499234,99.9972,119297583.0,53876617.0,56104268.0,45.1615,47.0288,False,arvor_1t,2026-10-05 03:11:37+00:00
first,2026-10-05 00:29:47,2026-10-05 00:29:14,499235,99.9974,119297919.0,53876933.0,56104279.0,45.1617,47.0287,False,arvor_1t,2026-10-05 03:29:47+00:00
first,2026-10-05 00:40:07,2026-10-05 00:39:20,499236,99.9976,119298213.0,53877196.0,56104306.0,45.1618,47.0286,True,arvor_1t,2026-10-05 03:40:07+00:00
first,2026-10-05 00:46:28,2026-10-05 00:45:49,499241,99.9986,119299538.0,53878385.0,56104422.0,45.1623,47.0282,True,arvor_1t,2026-10-05 03:46:28+00:00
first,2026-10-05 01:56:51,2026-10-05 01:56:22,499247,99.9998,119300430.0,53879187.0,56104500.0,45.1626,47.0279,False,arvor_1t,2026-10-05 04:56:51+00:00
first,2026-10-05 01:56:51,2026-10-05 01:56:22,499247,99.999799699,,53879187.0,56104500.0,45.162609221,47.027910964,False,wayback,2026-10-05 04:56:51+00:00
first,2026-10-05 02:59:31,2026-10-05 02:58:39,499248,100.0,119300788.0,53879538.0,56104503.0,45.1628,47.0278,False,arvor_1t,2026-10-05 05:59:31+00:00
first,2026-10-05 02:59:31,2026-10-05 02:58:39,499248,100.0,,53879538.0,56104503.0,45.162767911,47.027772356,False,wayback,2026-10-05 05:59:31+00:00
first,2026-10-05 12:51:47,2026-10-05 12:51:05,499248,100.0,119300788.0,53879538.0,56104503.0,45.1628,47.0278,False,arvor_1t,2026-10-05 15:51:47+00:00
first,2026-10-05 12:51:47,2026-10-05 12:51:05,499248,100.0,,53879538.0,56104503.0,45.162767911,47.027772356,False,wayback,2026-10-05 15:51:47+00:00
runoff,2026-10-25 17:06:01,2026-10-25 17:05:51,1061,0.21,297104.0,174065.0,123039.0,58.59,41.41,False,arvor_2t,2026-10-25 20:06:01+00:00
runoff,2026-10-25 17:06:31,2026-10-25 17:06:27,1225,0.25,335743.0,193574.0,142169.0,57.66,42.34,False,arvor_2t,2026-10-25 20:06:31+00:00
runoff,2026-10-25 17:07:01,2026-10-25 17:06:58,1456,0.29,390147.0,221227.0,168920.0,56.7,43.3,False,arvor_2t,2026-10-25 20:07:01+00:00
runoff,2026-10-25 19:01:56,2026-10-25 17:07:37,1870,0.37,488682.0,271370.0,217312.0,55.53,44.47,False,arvor_2t,2026-10-25 22:01:56+00:00
runoff,2026-10-25 19:03:36,2026-10-25 17:07:37,1909,0.38,488682.0,271370.0,217312.0,55.53,44.47,False,arvor_2t,2026-10-25 22:03:36+00:00
runoff,2026-10-25 19:04:36,2026-10-25 19:04:33,5511,1.1,1426182.0,718651.0,707531.0,50.39,49.61,False,arvor_2t,2026-10-25 22:04:36+00:00
runoff,2026-10-25 19:05:16,2026-10-25 19:05:07,7560,1.51,1881527.0,983482.0,898045.0,52.27,47.73,False,arvor_2t,2026-10-25 22:05:16+00:00
runoff,2026-10-25 19:05:46,2026-10-25 19:05:07,7560,1.51,1881527.0,983482.0,898045.0,52.27,47.73,False,arvor_2t,2026-10-25 22:05:46+00:00
runoff,2026-10-25 19:07:06,2026-10-25 19:07:03,7796,1.56,1942099.0,1012955.0,929144.0,52.16,47.84,False,arvor_2t,2026-10-25 22:07:06+00:00
runoff,2026-10-25 19:07:36,2026-10-25 19:07:27,7894,1.58,1967220.0,1025999.0,941221.0,52.15,47.85,False,arvor_2t,2026-10-25 22:07:36+00:00
runoff,2026-10-25 19:08:06,2026-10-25 19:07:27,7894,1.58,1967220.0,1025999.0,941221.0,52.15,47.85,False,arvor_2t,2026-10-25 22:08:06+00:00
runoff,2026-10-25 19:08:36,2026-10-25 19:08:31,8005,1.6,1996048.0,1040760.0,955288.0,52.14,47.86,False,arvor_2t,2026-10-25 22:08:36+00:00
runoff,2026-10-25 19:09:07,2026-10-25 19:08:31,8005,1.6,1996048.0,1040760.0,955288.0,52.14,47.86,False,arvor_2t,2026-10-25 22:09:07+00:00
runoff,2026-10-25 19:09:36,2026-10-25 19:09:30,8115,1.63,2023426.0,1055045.0,968381.0,52.14,47.86,False,arvor_2t,2026-10-25 22:09:36+00:00
runoff,2026-10-25 19:10:06,2026-10-25 19:09:30,8115,1.63,2023426.0,1055045.0,968381.0,52.14,47.86,False,arvor_2t,2026-10-25 22:10:06+00:00
runoff,2026-10-25 19:10:36,2026-10-25 19:10:32,8218,1.65,2049370.0,1068370.0,981000.0,52.13,47.87,False,arvor_2t,2026-10-25 22:10:36+00:00
runoff,2026-10-25 19:11:06,2026-10-25 19:10:36,8224,1.65,2050797.0,1069043.0,981754.0,52.13,47.87,False,arvor_2t,2026-10-25 22:11:06+00:00
runoff,2026-10-25 19:11:36,2026-10-25 19:11:27,8331,1.67,2076953.0,1082535.0,994418.0,52.12,47.88,False,arvor_2t,2026-10-25 22:11:36+00:00
runoff,2026-10-25 19:12:06,2026-10-25 19:11:27,8331,1.67,2076953.0,1082535.0,994418.0,52.12,47.88,False,arvor_2t,2026-10-25 22:12:06+00:00
runoff,2026-10-25 19:12:36,2026-10-25 19:12:31,8441,1.69,2103669.0,1095856.0,1007813.0,52.09,47.91,False,arvor_2t,2026-10-25 22:12:36+00:00
runoff,2026-10-25 19:13:06,2026-10-25 19:13:03,8453,1.69,2106291.0,1097437.0,1008854.0,52.1,47.9,False,arvor_2t,2026-10-25 22:13:06+00:00
runoff,2026-10-25 19:13:37,2026-10-25 19:13:32,8674,1.74,2162713.0,1126437.0,1036276.0,52.08,47.92,False,arvor_2t,2026-10-25 22:13:37+00:00
runoff,2026-10-25 19:14:06,2026-10-25 19:13:44,8749,1.75,2180526.0,1136190.0,1044336.0,52.11,47.89,False,arvor_2t,2026-10-25 22:14:06+00:00
runoff,2026-10-25 19:14:36,2026-10-25 19:14:33,8916,1.79,2221802.0,1157703.0,1064099.0,52.11,47.89,False,arvor_2t,2026-10-25 22:14:36+00:00
runoff,2026-10-25 19:15:06,2026-10-25 19:15:03,9072,1.82,2258551.0,1176573.0,1081978.0,52.09,47.91,False,arvor_2t,2026-10-25 22:15:06+00:00
runoff,2026-10-25 19:15:36,2026-10-25 19:15:33,9299,1.86,2315908.0,1204715.0,1111193.0,52.02,47.98,False,arvor_2t,2026-10-25 22:15:36+00:00
runoff,2026-10-25 19:16:06,2026-10-25 19:16:03,9675,1.94,2407891.0,1251093.0,1156798.0,51.96,48.04,False,arvor_2t,2026-10-25 22:16:06+00:00
runoff,2026-10-25 19:16:36,2026-10-25 19:16:33,9920,1.99,2472651.0,1281507.0,1191144.0,51.83,48.17,False,arvor_2t,2026-10-25 22:16:36+00:00
runoff,2026-10-25 19:17:06,2026-10-25 19:17:02,10209,2.04,2544798.0,1317672.0,1227126.0,51.78,48.22,False,arvor_2t,2026-10-25 22:17:06+00:00
runoff,2026-10-25 19:17:37,2026-10-25 19:17:33,10516,2.11,2623994.0,1357192.0,1266802.0,51.72,48.28,False,arvor_2t,2026-10-25 22:17:37+00:00
runoff,2026-10-25 19:18:06,2026-10-25 19:18:01,10703,2.14,2669874.0,1380762.0,1289112.0,51.72,48.28,False,arvor_2t,2026-10-25 22:18:06+00:00
runoff,2026-10-25 19:18:36,2026-10-25 19:18:33,10859,2.18,2707903.0,1398949.0,1308954.0,51.66,48.34,False,arvor_2t,2026-10-25 22:18:36+00:00
runoff,2026-10-25 19:19:07,2026-10-25 19:19:03,11198,2.24,2793845.0,1443042.0,1350803.0,51.65,48.35,False,arvor_2t,2026-10-25 22:19:07+00:00
runoff,2026-10-25 19:19:36,2026-10-25 19:19:33,11622,2.33,2904139.0,1495412.0,1408727.0,51.49,48.51,False,arvor_2t,2026-10-25 22:19:36+00:00
runoff,2026-10-25 19:20:06,2026-10-25 19:20:03,12092,2.42,3022512.0,1553764.0,1468748.0,51.41,48.59,False,arvor_2t,2026-10-25 22:20:06+00:00
runoff,2026-10-25 19:20:46,2026-10-25 19:20:43,12947,2.59,3234425.0,1665662.0,1568763.0,51.5,48.5,False,arvor_2t,2026-10-25 22:20:46+00:00
runoff,2026-10-25 19:21:16,2026-10-25 19:21:13,13307,2.67,3325123.0,1712169.0,1612954.0,51.49,48.51,False,arvor_2t,2026-10-25 22:21:16+00:00
runoff,2026-10-25 19:21:46,2026-10-25 19:21:43,13866,2.78,3465412.0,1783016.0,1682396.0,51.45,48.55,False,arvor_2t,2026-10-25 22:21:46+00:00
runoff,2026-10-25 19:22:17,2026-10-25 19:22:13,14546,2.91,3640370.0,1868470.0,1771900.0,51.33,48.67,False,arvor_2t,2026-10-25 22:22:17+00:00
runoff,2026-10-25 19:23:27,2026-10-25 19:23:23,15910,3.19,3979920.0,2041881.0,1938039.0,51.3,48.7,False,arvor_2t,2026-10-25 22:23:27+00:00
runoff,2026-10-25 19:23:46,2026-10-25 19:23:43,16442,3.29,4115176.0,2112757.0,2002419.0,51.34,48.66,False,arvor_2t,2026-10-25 22:23:46+00:00
runoff,2026-10-25 19:24:17,2026-10-25 19:24:13,16733,3.35,4190257.0,2149779.0,2040478.0,51.3,48.7,False,arvor_2t,2026-10-25 22:24:17+00:00
runoff,2026-10-25 19:24:47,2026-10-25 19:24:43,18050,3.62,4528650.0,2322395.0,2206255.0,51.28,48.72,False,arvor_2t,2026-10-25 22:24:47+00:00
runoff,2026-10-25 19:25:27,2026-10-25 19:25:23,18824,3.77,4723960.0,2418535.0,2305425.0,51.2,48.8,False,arvor_2t,2026-10-25 22:25:27+00:00
runoff,2026-10-25 19:25:47,2026-10-25 19:25:44,19851,3.98,4981024.0,2550026.0,2430998.0,51.19,48.81,False,arvor_2t,2026-10-25 22:25:47+00:00
runoff,2026-10-25 19:26:28,2026-10-25 19:26:24,20479,4.1,5137376.0,2633642.0,2503734.0,51.26,48.74,False,arvor_2t,2026-10-25 22:26:28+00:00
runoff,2026-10-25 19:26:47,2026-10-25 19:26:43,21181,4.24,5316437.0,2721068.0,2595369.0,51.18,48.82,False,arvor_2t,2026-10-25 22:26:47+00:00
runoff,2026-10-25 19:27:27,2026-10-25 19:27:23,22528,4.51,5654388.0,2893648.0,2760740.0,51.18,48.82,False,arvor_2t,2026-10-25 22:27:27+00:00
runoff,2026-10-25 19:27:47,2026-10-25 19:27:43,23378,4.68,5862975.0,3001380.0,2861595.0,51.19,48.81,False,arvor_2t,2026-10-25 22:27:47+00:00
runoff,2026-10-25 19:28:18,2026-10-25 19:28:13,23945,4.8,6004001.0,3075164.0,2928837.0,51.22,48.78,False,arvor_2t,2026-10-25 22:28:18+00:00
runoff,2026-10-25 19:29:28,2026-10-25 19:29:23,26122,5.23,6558299.0,3353322.0,3204977.0,51.13,48.87,False,arvor_2t,2026-10-25 22:29:28+00:00
runoff,2026-10-25 19:29:48,2026-10-25 19:29:43,26980,5.4,6770106.0,3456282.0,3313824.0,51.05,48.95,False,arvor_2t,2026-10-25 22:29:48+00:00
runoff,2026-10-25 19:30:28,2026-10-25 19:30:23,27753,5.56,6957563.0,3549133.0,3408430.0,51.01,48.99,False,arvor_2t,2026-10-25 22:30:28+00:00
runoff,2026-10-25 19:30:48,2026-10-25 19:30:43,28609,5.73,7176999.0,3661895.0,3515104.0,51.02,48.98,False,arvor_2t,2026-10-25 22:30:48+00:00
runoff,2026-10-25 19:31:28,2026-10-25 19:31:23,30847,6.18,7740100.0,3938766.0,3801334.0,50.89,49.11,False,arvor_2t,2026-10-25 22:31:28+00:00
runoff,2026-10-25 19:31:57,2026-10-25 19:31:53,33097,6.63,8301371.0,4221574.0,4079797.0,50.85,49.15,False,arvor_2t,2026-10-25 22:31:57+00:00
runoff,2026-10-25 19:32:37,2026-10-25 19:32:33,34794,6.97,8723544.0,4434795.0,4288749.0,50.84,49.16,False,arvor_2t,2026-10-25 22:32:37+00:00
runoff,2026-10-25 19:32:48,2026-10-25 19:32:43,35664,7.14,8936152.0,4541931.0,4394221.0,50.83,49.17,False,arvor_2t,2026-10-25 22:32:48+00:00
runoff,2026-10-25 19:33:28,2026-10-25 19:33:23,36357,7.28,9111803.0,4629231.0,4482572.0,50.8,49.2,False,arvor_2t,2026-10-25 22:33:28+00:00
runoff,2026-10-25 19:33:59,2026-10-25 19:33:53,38281,7.67,9593702.0,4869624.0,4724078.0,50.76,49.24,False,arvor_2t,2026-10-25 22:33:59+00:00
runoff,2026-10-25 19:34:39,2026-10-25 19:34:33,40536,8.12,10162241.0,5150562.0,5011679.0,50.68,49.32,False,arvor_2t,2026-10-25 22:34:39+00:00
runoff,2026-10-25 19:35:38,2026-10-25 19:35:34,43115,8.64,10813480.0,5472540.0,5340940.0,50.61,49.39,False,arvor_2t,2026-10-25 22:35:38+00:00
runoff,2026-10-25 19:36:09,2026-10-25 19:36:03,44350,8.88,11127417.0,5624482.0,5502935.0,50.55,49.45,False,arvor_2t,2026-10-25 22:36:09+00:00
runoff,2026-10-25 19:36:39,2026-10-25 19:36:33,45439,9.1,11396223.0,5760638.0,5635585.0,50.55,49.45,False,arvor_2t,2026-10-25 22:36:39+00:00
runoff,2026-10-25 19:36:39,2026-10-25 19:36:33,45439,9.101488639,,5760638.0,5635585.0,50.54865985,49.45134015,False,wayback,2026-10-25 22:36:39+00:00
runoff,2026-10-25 19:37:08,2026-10-25 19:37:04,47054,9.42,11800031.0,5958089.0,5841942.0,50.49,49.51,False,arvor_2t,2026-10-25 22:37:08+00:00
runoff,2026-10-25 19:37:38,2026-10-25 19:37:34,48203,9.66,12091846.0,6098538.0,5993308.0,50.44,49.56,False,arvor_2t,2026-10-25 22:37:38+00:00
runoff,2026-10-25 19:38:08,2026-10-25 19:38:03,49874,9.99,12508966.0,6314616.0,6194350.0,50.48,49.52,False,arvor_2t,2026-10-25 22:38:08+00:00
runoff,2026-10-25 19:38:48,2026-10-25 19:38:43,51922,10.4,13017117.0,6567952.0,6449165.0,50.46,49.54,False,arvor_2t,2026-10-25 22:38:48+00:00
runoff,2026-10-25 19:39:39,2026-10-25 19:39:33,54263,10.87,13605977.0,6859327.0,6746650.0,50.41,49.59,False,arvor_2t,2026-10-25 22:39:39+00:00
runoff,2026-10-25 19:40:39,2026-10-25 19:40:34,56849,11.39,14247578.0,7177658.0,7069920.0,50.38,49.62,False,arvor_2t,2026-10-25 22:40:39+00:00
runoff,2026-10-25 19:41:08,2026-10-25 19:41:02,58225,11.66,14586048.0,7345121.0,7240927.0,50.36,49.64,False,arvor_2t,2026-10-25 22:41:08+00:00
runoff,2026-10-25 19:41:40,2026-10-25 19:41:33,59387,11.9,14875445.0,7487249.0,7388196.0,50.33,49.67,False,arvor_2t,2026-10-25 22:41:40+00:00
runoff,2026-10-25 19:42:20,2026-10-25 19:42:08,61071,12.23,15297564.0,7690944.0,7606620.0,50.28,49.72,False,arvor_2t,2026-10-25 22:42:20+00:00
runoff,2026-10-25 19:42:49,2026-10-25 19:42:43,63249,12.67,15841219.0,7957471.0,7883748.0,50.23,49.77,False,arvor_2t,2026-10-25 22:42:49+00:00
runoff,2026-10-25 19:43:49,2026-10-25 19:43:43,65733,13.17,16450277.0,8244928.0,8205349.0,50.12,49.88,False,arvor_2t,2026-10-25 22:43:49+00:00
runoff,2026-10-25 19:44:21,2026-10-25 19:44:13,66646,13.35,16679873.0,8348409.0,8331464.0,50.05,49.95,False,arvor_2t,2026-10-25 22:44:21+00:00
runoff,2026-10-25 19:45:30,2026-10-25 19:45:23,69806,13.98,17458679.0,8723419.0,8735260.0,49.97,50.03,False,arvor_2t,2026-10-25 22:45:30+00:00
runoff,2026-10-25 19:45:50,2026-10-25 19:45:44,71338,14.29,17830766.0,8910951.0,8919815.0,49.98,50.02,False,arvor_2t,2026-10-25 22:45:50+00:00
runoff,2026-10-25 19:46:31,2026-10-25 19:46:23,72743,14.57,18179367.0,9081485.0,9097882.0,49.95,50.05,False,arvor_2t,2026-10-25 22:46:31+00:00
runoff,2026-10-25 19:46:50,2026-10-25 19:46:43,74024,14.83,18497723.0,9241668.0,9256055.0,49.96,50.04,False,arvor_2t,2026-10-25 22:46:50+00:00
runoff,2026-10-25 19:47:21,2026-10-25 19:47:12,75168,15.06,18778024.0,9373489.0,9404535.0,49.92,50.08,False,arvor_2t,2026-10-25 22:47:21+00:00
runoff,2026-10-25 19:47:59,2026-10-25 19:47:52,76803,15.38,19176767.0,9569996.0,9606771.0,49.9,50.1,False,arvor_2t,2026-10-25 22:47:59+00:00
runoff,2026-10-25 19:51:57,2026-10-25 19:51:54,81816,16.39,20412512.0,10163250.0,10249262.0,49.79,50.21,False,arvor_2t,2026-10-25 22:51:57+00:00
runoff,2026-10-25 19:52:27,2026-10-25 19:52:23,83172,16.66,20748694.0,10326785.0,10421909.0,49.77,50.23,False,arvor_2t,2026-10-25 22:52:27+00:00
runoff,2026-10-25 19:52:47,2026-10-25 19:52:43,84565,16.94,21085477.0,10491089.0,10594388.0,49.76,50.24,False,arvor_2t,2026-10-25 22:52:47+00:00
runoff,2026-10-25 19:53:28,2026-10-25 19:53:23,85871,17.2,21405209.0,10651412.0,10753797.0,49.76,50.24,False,arvor_2t,2026-10-25 22:53:28+00:00
runoff,2026-10-25 19:54:37,2026-10-25 19:54:33,90026,18.03,22416780.0,11136146.0,11280634.0,49.68,50.32,False,arvor_2t,2026-10-25 22:54:37+00:00
runoff,2026-10-25 19:54:57,2026-10-25 19:54:53,91726,18.37,22826790.0,11334559.0,11492231.0,49.65,50.35,False,arvor_2t,2026-10-25 22:54:57+00:00
runoff,2026-10-25 19:55:38,2026-10-25 19:55:34,93936,18.82,23367236.0,11602398.0,11764838.0,49.65,50.35,False,arvor_2t,2026-10-25 22:55:38+00:00
runoff,2026-10-25 19:55:58,2026-10-25 19:55:53,95851,19.2,23830141.0,11821247.0,12008894.0,49.61,50.39,False,arvor_2t,2026-10-25 22:55:58+00:00
runoff,2026-10-25 19:56:38,2026-10-25 19:56:34,97968,19.62,24345601.0,12067480.0,12278121.0,49.57,50.43,False,arvor_2t,2026-10-25 22:56:38+00:00
runoff,2026-10-25 19:57:07,2026-10-25 19:57:03,100108,20.05,24857344.0,12326982.0,12530362.0,49.59,50.41,False,arvor_2t,2026-10-25 22:57:07+00:00
runoff,2026-10-25 19:58:07,2026-10-25 19:58:04,103678,20.77,25719594.0,12734000.0,12985594.0,49.51,50.49,False,arvor_2t,2026-10-25 22:58:07+00:00
runoff,2026-10-25 19:59:08,2026-10-25 19:59:04,107702,21.57,26698544.0,13219255.0,13479289.0,49.51,50.49,False,arvor_2t,2026-10-25 22:59:08+00:00
runoff,2026-10-25 19:59:38,2026-10-25 19:59:34,109039,21.84,27021244.0,13384027.0,13637217.0,49.53,50.47,False,arvor_2t,2026-10-25 22:59:38+00:00
runoff,2026-10-25 20:00:08,2026-10-25 20:00:04,111347,22.3,27578094.0,13661672.0,13916422.0,49.54,50.46,False,arvor_2t,2026-10-25 23:00:08+00:00
runoff,2026-10-25 20:00:38,2026-10-25 20:00:34,113222,22.68,28046422.0,13891205.0,14155217.0,49.53,50.47,False,arvor_2t,2026-10-25 23:00:38+00:00
runoff,2026-10-25 20:01:08,2026-10-25 20:01:03,116164,23.27,28761807.0,14245886.0,14515921.0,49.53,50.47,False,arvor_2t,2026-10-25 23:01:08+00:00
runoff,2026-10-25 20:01:47,2026-10-25 20:01:44,119712,23.98,29625519.0,14667306.0,14958213.0,49.51,50.49,False,arvor_2t,2026-10-25 23:01:47+00:00
runoff,2026-10-25 20:02:18,2026-10-25 20:02:14,121847,24.41,30147795.0,14925715.0,15222080.0,49.51,50.49,False,arvor_2t,2026-10-25 23:02:18+00:00
runoff,2026-10-25 20:02:49,2026-10-25 20:02:44,123272,24.69,30497563.0,15092671.0,15404892.0,49.49,50.51,False,arvor_2t,2026-10-25 23:02:49+00:00
runoff,2026-10-25 20:03:19,2026-10-25 20:03:14,125763,25.19,31115949.0,15399270.0,15716679.0,49.49,50.51,False,arvor_2t,2026-10-25 23:03:19+00:00
runoff,2026-10-25 20:04:18,2026-10-25 20:04:13,131326,26.3,32472736.0,16087378.0,16385358.0,49.54,50.46,False,arvor_2t,2026-10-25 23:04:18+00:00
runoff,2026-10-25 20:04:48,2026-10-25 20:04:44,133769,26.79,33075457.0,16390329.0,16685128.0,49.55,50.45,False,arvor_2t,2026-10-25 23:04:48+00:00
runoff,2026-10-25 20:05:18,2026-10-25 20:05:13,136273,27.3,33684189.0,16688344.0,16995845.0,49.54,50.46,False,arvor_2t,2026-10-25 23:05:18+00:00
runoff,2026-10-25 20:05:48,2026-10-25 20:05:43,138450,27.73,34220776.0,16961875.0,17258901.0,49.57,50.43,False,arvor_2t,2026-10-25 23:05:48+00:00
runoff,2026-10-25 20:06:18,2026-10-25 20:06:14,140899,28.22,34825149.0,17256909.0,17568240.0,49.55,50.45,False,arvor_2t,2026-10-25 23:06:18+00:00
runoff,2026-10-25 20:07:19,2026-10-25 20:07:14,145595,29.16,35974066.0,17818952.0,18155114.0,49.53,50.47,False,arvor_2t,2026-10-25 23:07:19+00:00
runoff,2026-10-25 20:07:48,2026-10-25 20:07:44,147888,29.62,36545106.0,18109841.0,18435265.0,49.55,50.45,False,arvor_2t,2026-10-25 23:07:48+00:00
runoff,2026-10-25 20:07:48,2026-10-25 20:07:44,147888,29.622151716,,18109841.0,18435265.0,49.554763913,50.445236087,False,wayback,2026-10-25 23:07:48+00:00
runoff,2026-10-25 20:08:29,2026-10-25 20:08:24,150999,30.25,37300217.0,18476333.0,18823884.0,49.53,50.47,False,arvor_2t,2026-10-25 23:08:29+00:00
runoff,2026-10-25 20:08:58,2026-10-25 20:08:54,153852,30.82,37988331.0,18827520.0,19160811.0,49.56,50.44,False,arvor_2t,2026-10-25 23:08:58+00:00
runoff,2026-10-25 20:09:29,2026-10-25 20:09:24,155971,31.24,38506777.0,19087663.0,19419114.0,49.57,50.43,False,arvor_2t,2026-10-25 23:09:29+00:00
runoff,2026-10-25 20:09:58,2026-10-25 20:09:54,158757,31.8,39205023.0,19428127.0,19776896.0,49.56,50.44,False,arvor_2t,2026-10-25 23:09:58+00:00
runoff,2026-10-25 20:10:28,2026-10-25 20:10:24,161276,32.3,39826767.0,19746092.0,20080675.0,49.58,50.42,False,arvor_2t,2026-10-25 23:10:28+00:00
runoff,2026-10-25 20:10:58,2026-10-25 20:10:54,163999,32.85,40495663.0,20087112.0,20408551.0,49.6,50.4,False,arvor_2t,2026-10-25 23:10:58+00:00
runoff,2026-10-25 20:11:29,2026-10-25 20:11:24,166630,33.38,41141702.0,20418422.0,20723280.0,49.63,50.37,False,arvor_2t,2026-10-25 23:11:29+00:00
runoff,2026-10-25 20:11:58,2026-10-25 20:11:54,170102,34.07,41992358.0,20857169.0,21135189.0,49.67,50.33,False,arvor_2t,2026-10-25 23:11:58+00:00
runoff,2026-10-25 20:12:29,2026-10-25 20:12:24,172014,34.45,42461160.0,21094026.0,21367134.0,49.68,50.32,False,arvor_2t,2026-10-25 23:12:29+00:00
runoff,2026-10-25 20:12:58,2026-10-25 20:12:54,175159,35.08,43232784.0,21488362.0,21744422.0,49.7,50.3,False,arvor_2t,2026-10-25 23:12:58+00:00
runoff,2026-10-25 20:13:29,2026-10-25 20:13:24,177353,35.52,43775156.0,21756615.0,22018541.0,49.7,50.3,False,arvor_2t,2026-10-25 23:13:29+00:00
runoff,2026-10-25 20:14:09,2026-10-25 20:14:04,180842,36.22,44644903.0,22177020.0,22467883.0,49.67,50.33,False,arvor_2t,2026-10-25 23:14:09+00:00
runoff,2026-10-25 20:14:39,2026-10-25 20:14:34,183585,36.77,45317449.0,22515641.0,22801808.0,49.68,50.32,False,arvor_2t,2026-10-25 23:14:39+00:00
runoff,2026-10-25 20:15:09,2026-10-25 20:15:04,186697,37.4,46083401.0,22904371.0,23179030.0,49.7,50.3,False,arvor_2t,2026-10-25 23:15:09+00:00
runoff,2026-10-25 20:15:39,2026-10-25 20:15:34,188957,37.85,46640548.0,23180871.0,23459677.0,49.7,50.3,False,arvor_2t,2026-10-25 23:15:39+00:00
runoff,2026-10-25 20:16:09,2026-10-25 20:16:04,192318,38.52,47472052.0,23600924.0,23871128.0,49.72,50.28,False,arvor_2t,2026-10-25 23:16:09+00:00
runoff,2026-10-25 20:16:39,2026-10-25 20:16:34,194237,38.91,47951829.0,23851091.0,24100738.0,49.74,50.26,False,arvor_2t,2026-10-25 23:16:39+00:00
runoff,2026-10-25 20:17:09,2026-10-25 20:17:04,197642,39.59,48791221.0,24283819.0,24507402.0,49.77,50.23,False,arvor_2t,2026-10-25 23:17:09+00:00
runoff,2026-10-25 20:17:59,2026-10-25 20:17:54,200864,40.23,49594787.0,24696683.0,24898104.0,49.8,50.2,False,arvor_2t,2026-10-25 23:17:59+00:00
runoff,2026-10-25 20:18:40,2026-10-25 20:18:34,204283,40.92,50441099.0,25126914.0,25314185.0,49.81,50.19,False,arvor_2t,2026-10-25 23:18:40+00:00
runoff,2026-10-25 20:19:09,2026-10-25 20:19:04,207588,41.58,51247657.0,25535830.0,25711827.0,49.83,50.17,False,arvor_2t,2026-10-25 23:19:09+00:00
runoff,2026-10-25 20:20:20,2026-10-25 20:20:14,213855,42.84,52785932.0,26314104.0,26471828.0,49.85,50.15,False,arvor_2t,2026-10-25 23:20:20+00:00
runoff,2026-10-25 20:21:19,2026-10-25 20:21:14,219021,43.87,54070192.0,26961232.0,27108960.0,49.86,50.14,False,arvor_2t,2026-10-25 23:21:19+00:00
runoff,2026-10-25 20:21:49,2026-10-25 20:21:44,221498,44.37,54683903.0,27283973.0,27399930.0,49.89,50.11,False,arvor_2t,2026-10-25 23:21:49+00:00
runoff,2026-10-25 20:22:20,2026-10-25 20:22:14,224267,44.92,55370047.0,27640095.0,27729952.0,49.92,50.08,False,arvor_2t,2026-10-25 23:22:20+00:00
runoff,2026-10-25 20:22:49,2026-10-25 20:22:44,226642,45.4,55959225.0,27951505.0,28007720.0,49.95,50.05,False,arvor_2t,2026-10-25 23:22:49+00:00
runoff,2026-10-25 20:23:19,2026-10-25 20:23:14,229828,46.03,56752557.0,28362038.0,28390519.0,49.97,50.03,False,arvor_2t,2026-10-25 23:23:19+00:00
runoff,2026-10-25 20:23:49,2026-10-25 20:23:44,232075,46.48,57303201.0,28645130.0,28658071.0,49.99,50.01,False,arvor_2t,2026-10-25 23:23:49+00:00
runoff,2026-10-25 20:24:19,2026-10-25 20:24:14,235836,47.24,58223172.0,29113936.0,29109236.0,50.0,50.0,False,arvor_2t,2026-10-25 23:24:19+00:00
runoff,2026-10-25 20:24:50,2026-10-25 20:24:44,237754,47.62,58702560.0,29357987.0,29344573.0,50.01,49.99,False,arvor_2t,2026-10-25 23:24:50+00:00
runoff,2026-10-25 20:25:59,2026-10-25 20:25:54,244469,48.97,60374770.0,30219849.0,30154921.0,50.05,49.95,False,arvor_2t,2026-10-25 23:25:59+00:00
runoff,2026-10-25 20:26:30,2026-10-25 20:26:24,247624,49.6,61164704.0,30638077.0,30526627.0,50.09,49.91,False,arvor_2t,2026-10-25 23:26:30+00:00
runoff,2026-10-25 20:26:59,2026-10-25 20:26:54,250244,50.12,61814438.0,30993470.0,30820968.0,50.14,49.86,False,arvor_2t,2026-10-25 23:26:59+00:00
runoff,2026-10-25 20:27:30,2026-10-25 20:27:24,253428,50.76,62601635.0,31393955.0,31207680.0,50.15,49.85,False,arvor_2t,2026-10-25 23:27:30+00:00
runoff,2026-10-25 20:27:59,2026-10-25 20:27:54,256350,51.35,63319044.0,31754986.0,31564058.0,50.15,49.85,False,arvor_2t,2026-10-25 23:27:59+00:00
runoff,2026-10-25 20:28:30,2026-10-25 20:28:24,259328,51.94,64064895.0,32136635.0,31928260.0,50.16,49.84,False,arvor_2t,2026-10-25 23:28:30+00:00
runoff,2026-10-25 20:29:00,2026-10-25 20:28:54,261897,52.46,64711631.0,32478171.0,32233460.0,50.19,49.81,False,arvor_2t,2026-10-25 23:29:00+00:00
runoff,2026-10-25 20:29:29,2026-10-25 20:29:24,265228,53.13,65528817.0,32914166.0,32614651.0,50.23,49.77,False,arvor_2t,2026-10-25 23:29:29+00:00
runoff,2026-10-25 20:30:10,2026-10-25 20:30:04,269215,53.92,66514219.0,33435475.0,33078744.0,50.27,49.73,False,arvor_2t,2026-10-25 23:30:10+00:00
runoff,2026-10-25 20:30:40,2026-10-25 20:30:34,271579,54.4,67093358.0,33756075.0,33337283.0,50.31,49.69,False,arvor_2t,2026-10-25 23:30:40+00:00
runoff,2026-10-25 20:31:10,2026-10-25 20:31:04,274510,54.98,67820864.0,34149691.0,33671173.0,50.35,49.65,False,arvor_2t,2026-10-25 23:31:10+00:00
runoff,2026-10-25 20:31:40,2026-10-25 20:31:34,277367,55.56,68511672.0,34512349.0,33999323.0,50.37,49.63,False,arvor_2t,2026-10-25 23:31:40+00:00
runoff,2026-10-25 20:32:10,2026-10-25 20:32:04,280606,56.21,69305721.0,34925708.0,34380013.0,50.39,49.61,False,arvor_2t,2026-10-25 23:32:10+00:00
runoff,2026-10-25 20:32:40,2026-10-25 20:32:34,283379,56.76,69995063.0,35285002.0,34710061.0,50.41,49.59,False,arvor_2t,2026-10-25 23:32:40+00:00
runoff,2026-10-25 20:33:20,2026-10-25 20:33:14,287802,57.65,71095064.0,35864929.0,35230135.0,50.45,49.55,False,arvor_2t,2026-10-25 23:33:20+00:00
runoff,2026-10-25 20:34:10,2026-10-25 20:34:04,292684,58.62,72314714.0,36507520.0,35807194.0,50.48,49.52,False,arvor_2t,2026-10-25 23:34:10+00:00
runoff,2026-10-25 20:34:40,2026-10-25 20:34:34,294914,59.07,72859237.0,36790858.0,36068379.0,50.5,49.5,False,arvor_2t,2026-10-25 23:34:40+00:00
runoff,2026-10-25 20:35:10,2026-10-25 20:35:04,298392,59.77,73730035.0,37248024.0,36482011.0,50.52,49.48,False,arvor_2t,2026-10-25 23:35:10+00:00
runoff,2026-10-25 20:36:09,2026-10-25 20:36:04,303795,60.85,75102711.0,37961372.0,37141339.0,50.55,49.45,False,arvor_2t,2026-10-25 23:36:09+00:00
runoff,2026-10-25 20:37:10,2026-10-25 20:37:04,309707,62.03,76580102.0,38729627.0,37850475.0,50.57,49.43,False,arvor_2t,2026-10-25 23:37:10+00:00
runoff,2026-10-25 20:37:50,2026-10-25 20:37:44,313020,62.7,77412948.0,39171177.0,38241771.0,50.6,49.4,False,arvor_2t,2026-10-25 23:37:50+00:00
runoff,2026-10-25 20:38:20,2026-10-25 20:38:14,316403,63.38,78251508.0,39628218.0,38623290.0,50.64,49.36,False,arvor_2t,2026-10-25 23:38:20+00:00
runoff,2026-10-25 20:39:00,2026-10-25 20:38:54,320366,64.17,79243410.0,40166858.0,39076552.0,50.69,49.31,False,arvor_2t,2026-10-25 23:39:00+00:00
runoff,2026-10-25 20:39:30,2026-10-25 20:39:24,323403,64.78,79996569.0,40570412.0,39426157.0,50.72,49.28,False,arvor_2t,2026-10-25 23:39:30+00:00
runoff,2026-10-25 20:39:59,2026-10-25 20:39:54,326366,65.37,80723496.0,40967619.0,39755877.0,50.75,49.25,False,arvor_2t,2026-10-25 23:39:59+00:00
runoff,2026-10-25 20:40:30,2026-10-25 20:40:24,329201,65.94,81425415.0,41357205.0,40068210.0,50.79,49.21,False,arvor_2t,2026-10-25 23:40:30+00:00
runoff,2026-10-25 20:41:31,2026-10-25 20:41:24,334810,67.06,82819751.0,42112379.0,40707372.0,50.85,49.15,False,arvor_2t,2026-10-25 23:41:31+00:00
runoff,2026-10-25 20:41:50,2026-10-25 20:41:44,336437,67.39,83212204.0,42313933.0,40898271.0,50.85,49.15,False,arvor_2t,2026-10-25 23:41:50+00:00
runoff,2026-10-25 20:42:30,2026-10-25 20:42:24,340575,68.22,84239661.0,42857311.0,41382350.0,50.88,49.12,False,arvor_2t,2026-10-25 23:42:30+00:00
runoff,2026-10-25 20:43:00,2026-10-25 20:42:54,343484,68.8,84975535.0,43251044.0,41724491.0,50.9,49.1,False,arvor_2t,2026-10-25 23:43:00+00:00
runoff,2026-10-25 20:43:40,2026-10-25 20:43:34,347013,69.51,85854359.0,43699821.0,42154538.0,50.9,49.1,False,arvor_2t,2026-10-25 23:43:40+00:00
runoff,2026-10-25 20:44:00,2026-10-25 20:43:54,349076,69.92,86358816.0,43971316.0,42387500.0,50.92,49.08,False,arvor_2t,2026-10-25 23:44:00+00:00
runoff,2026-10-25 20:44:41,2026-10-25 20:44:34,352224,70.55,87137340.0,44373987.0,42763353.0,50.92,49.08,False,arvor_2t,2026-10-25 23:44:41+00:00
runoff,2026-10-25 20:45:10,2026-10-25 20:45:04,355649,71.24,87983039.0,44829671.0,43153368.0,50.95,49.05,False,arvor_2t,2026-10-25 23:45:10+00:00
runoff,2026-10-25 20:46:10,2026-10-25 20:46:04,361262,72.36,89367536.0,45581418.0,43786118.0,51.0,49.0,False,arvor_2t,2026-10-25 23:46:10+00:00
runoff,2026-10-25 20:46:30,2026-10-25 20:46:24,363319,72.77,89881376.0,45849197.0,44032179.0,51.01,48.99,False,arvor_2t,2026-10-25 23:46:30+00:00
runoff,2026-10-25 20:47:00,2026-10-25 20:46:54,366000,73.31,90544671.0,46202950.0,44341721.0,51.03,48.97,False,arvor_2t,2026-10-25 23:47:00+00:00
runoff,2026-10-25 20:48:41,2026-10-25 20:48:34,375612,75.24,92942490.0,47483965.0,45458525.0,51.09,48.91,False,arvor_2t,2026-10-25 23:48:41+00:00
runoff,2026-10-25 20:49:10,2026-10-25 20:49:04,378755,75.87,93723041.0,47905407.0,45817634.0,51.11,48.89,False,arvor_2t,2026-10-25 23:49:10+00:00
runoff,2026-10-25 20:50:11,2026-10-25 20:50:04,384311,76.98,95133095.0,48682739.0,46450356.0,51.17,48.83,False,arvor_2t,2026-10-25 23:50:11+00:00
runoff,2026-10-25 20:51:10,2026-10-25 20:51:04,389821,78.08,96493356.0,49413736.0,47079620.0,51.21,48.79,False,arvor_2t,2026-10-25 23:51:10+00:00
runoff,2026-10-25 20:52:22,2026-10-25 20:52:14,397409,79.6,98383011.0,50422675.0,47960336.0,51.25,48.75,False,arvor_2t,2026-10-25 23:52:22+00:00
runoff,2026-10-25 20:53:21,2026-10-25 20:53:14,403135,80.75,99809393.0,51212858.0,48596535.0,51.31,48.69,False,arvor_2t,2026-10-25 23:53:21+00:00
runoff,2026-10-25 20:53:51,2026-10-25 20:53:44,405267,81.18,100334158.0,51495135.0,48839023.0,51.32,48.68,False,arvor_2t,2026-10-25 23:53:51+00:00
runoff,2026-10-25 20:54:20,2026-10-25 20:54:14,408585,81.84,101151852.0,51947254.0,49204598.0,51.36,48.64,False,arvor_2t,2026-10-25 23:54:20+00:00
runoff,2026-10-25 20:55:21,2026-10-25 20:55:14,414582,83.04,102648736.0,52743439.0,49905297.0,51.38,48.62,False,arvor_2t,2026-10-25 23:55:21+00:00
runoff,2026-10-25 20:56:00,2026-10-25 20:55:54,417813,83.69,103457678.0,53172522.0,50285156.0,51.4,48.6,False,arvor_2t,2026-10-25 23:56:00+00:00
runoff,2026-10-25 20:57:01,2026-10-25 20:56:54,423024,84.73,104757158.0,53866440.0,50890718.0,51.42,48.58,False,arvor_2t,2026-10-25 23:57:01+00:00
runoff,2026-10-25 20:57:31,2026-10-25 20:57:24,425575,85.24,105382888.0,54199648.0,51183240.0,51.43,48.57,False,arvor_2t,2026-10-25 23:57:31+00:00
runoff,2026-10-25 20:58:31,2026-10-25 20:58:24,431396,86.41,106819583.0,54957812.0,51861771.0,51.45,48.55,False,arvor_2t,2026-10-25 23:58:31+00:00
runoff,2026-10-25 20:59:01,2026-10-25 20:58:54,434245,86.98,107517649.0,55340301.0,52177348.0,51.47,48.53,False,arvor_2t,2026-10-25 23:59:01+00:00
runoff,2026-10-25 21:00:10,2026-10-25 21:00:04,440964,88.33,109192031.0,56253217.0,52938814.0,51.52,48.48,False,arvor_2t,2026-10-26 00:00:10+00:00
runoff,2026-10-25 21:00:41,2026-10-25 21:00:34,442886,88.71,109670234.0,56506197.0,53164037.0,51.52,48.48,False,arvor_2t,2026-10-26 00:00:41+00:00
runoff,2026-10-25 21:01:11,2026-10-25 21:01:04,445896,89.31,110425985.0,56907590.0,53518395.0,51.53,48.47,False,arvor_2t,2026-10-26 00:01:11+00:00
runoff,2026-10-25 21:01:40,2026-10-25 21:01:34,448039,89.74,110960468.0,57206365.0,53754103.0,51.56,48.44,False,arvor_2t,2026-10-26 00:01:40+00:00
runoff,2026-10-25 21:02:11,2026-10-25 21:02:04,451080,90.35,111720001.0,57625060.0,54094941.0,51.58,48.42,False,arvor_2t,2026-10-26 00:02:11+00:00
runoff,2026-10-25 21:02:41,2026-10-25 21:02:34,453634,90.86,112368952.0,57976390.0,54392562.0,51.59,48.41,False,arvor_2t,2026-10-26 00:02:41+00:00
runoff,2026-10-25 21:03:10,2026-10-25 21:03:04,456826,91.5,113177724.0,58424776.0,54752948.0,51.62,48.38,False,arvor_2t,2026-10-26 00:03:10+00:00
runoff,2026-10-25 21:03:41,2026-10-25 21:03:33,459036,91.95,113741508.0,58717861.0,55023647.0,51.62,48.38,False,arvor_2t,2026-10-26 00:03:41+00:00
runoff,2026-10-25 21:04:22,2026-10-25 21:04:14,462973,92.73,114733462.0,59275100.0,55458362.0,51.66,48.34,False,arvor_2t,2026-10-26 00:04:22+00:00
runoff,2026-10-25 21:05:21,2026-10-25 21:05:14,468415,93.82,116114314.0,60019981.0,56094333.0,51.69,48.31,False,arvor_2t,2026-10-26 00:05:21+00:00
runoff,2026-10-25 21:05:51,2026-10-25 21:05:44,470745,94.29,116694820.0,60328670.0,56366150.0,51.7,48.3,False,arvor_2t,2026-10-26 00:05:51+00:00
runoff,2026-10-25 21:06:51,2026-10-25 21:06:44,475917,95.33,118017886.0,61039750.0,56978136.0,51.72,48.28,False,arvor_2t,2026-10-26 00:06:51+00:00
runoff,2026-10-25 21:07:22,2026-10-25 21:07:14,478712,95.89,118743799.0,61425193.0,57318606.0,51.73,48.27,False,arvor_2t,2026-10-26 00:07:22+00:00
runoff,2026-10-25 21:08:21,2026-10-25 21:08:14,483425,96.83,119956286.0,62066282.0,57890004.0,51.74,48.26,False,arvor_2t,2026-10-26 00:08:21+00:00
runoff,2026-10-25 21:09:01,2026-10-25 21:08:54,487692,97.69,121078410.0,62641973.0,58436437.0,51.74,48.26,False,arvor_2t,2026-10-26 00:09:01+00:00
runoff,2026-10-25 21:09:33,2026-10-25 21:09:24,490589,98.27,121844605.0,63049525.0,58795080.0,51.75,48.25,False,arvor_2t,2026-10-26 00:09:33+00:00
runoff,2026-10-25 21:10:01,2026-10-25 21:09:54,493055,98.76,122487666.0,63388523.0,59099143.0,51.75,48.25,False,arvor_2t,2026-10-26 00:10:01+00:00
runoff,2026-10-25 21:10:31,2026-10-25 21:10:22,495835,99.32,123234783.0,63771027.0,59463756.0,51.75,48.25,False,arvor_2t,2026-10-26 00:10:31+00:00
runoff,2026-10-25 21:11:01,2026-10-25 21:10:54,497582,99.67,123668452.0,63998029.0,59670423.0,51.75,48.25,False,arvor_2t,2026-10-26 00:11:01+00:00
runoff,2026-10-25 21:11:31,2026-10-25 21:11:20,498010,99.75,123779833.0,64060216.0,59719617.0,51.75,48.25,False,arvor_2t,2026-10-26 00:11:31+00:00
runoff,2026-10-25 21:12:00,2026-10-25 21:11:47,498015,99.75,123781160.0,64060863.0,59720297.0,51.75,48.25,False,arvor_2t,2026-10-26 00:12:00+00:00
runoff,2026-10-25 21:12:31,2026-10-25 21:12:18,498046,99.76,123788431.0,64065122.0,59723309.0,51.75,48.25,False,arvor_2t,2026-10-26 00:12:31+00:00
runoff,2026-10-25 21:13:00,2026-10-25 21:12:52,498055,99.76,123790554.0,64066539.0,59724015.0,51.75,48.25,False,arvor_2t,2026-10-26 00:13:00+00:00
runoff,2026-10-25 21:13:40,2026-10-25 21:13:19,498073,99.76,123795319.0,64069621.0,59725698.0,51.75,48.25,False,arvor_2t,2026-10-26 00:13:40+00:00
runoff,2026-10-25 21:14:00,2026-10-25 21:13:46,498098,99.77,123803132.0,64075561.0,59727571.0,51.76,48.24,False,arvor_2t,2026-10-26 00:14:00+00:00
runoff,2026-10-25 21:14:40,2026-10-25 21:14:29,498105,99.77,123804834.0,64076924.0,59727910.0,51.76,48.24,False,arvor_2t,2026-10-26 00:14:40+00:00
runoff,2026-10-25 21:15:00,2026-10-25 21:14:49,498112,99.77,123806749.0,64078503.0,59728246.0,51.76,48.24,False,arvor_2t,2026-10-26 00:15:00+00:00
runoff,2026-10-25 21:15:41,2026-10-25 21:15:25,498157,99.78,123818465.0,64086543.0,59731922.0,51.76,48.24,False,arvor_2t,2026-10-26 00:15:41+00:00
runoff,2026-10-25 21:16:40,2026-10-25 21:16:32,498188,99.79,123826627.0,64092177.0,59734450.0,51.76,48.24,False,arvor_2t,2026-10-26 00:16:40+00:00
runoff,2026-10-25 21:17:10,2026-10-25 21:16:54,498199,99.79,123829420.0,64093998.0,59735422.0,51.76,48.24,False,arvor_2t,2026-10-26 00:17:10+00:00
runoff,2026-10-25 21:17:50,2026-10-25 21:17:38,498230,99.8,123835802.0,64097175.0,59738627.0,51.76,48.24,False,arvor_2t,2026-10-26 00:17:50+00:00
runoff,2026-10-25 21:18:21,2026-10-25 21:18:12,498264,99.8,123844080.0,64102155.0,59741925.0,51.76,48.24,False,arvor_2t,2026-10-26 00:18:21+00:00
runoff,2026-10-25 21:19:41,2026-10-25 21:19:32,498342,99.82,123860875.0,64111352.0,59749523.0,51.76,48.24,False,arvor_2t,2026-10-26 00:19:41+00:00
runoff,2026-10-25 21:20:20,2026-10-25 21:20:12,498366,99.82,123866011.0,64113797.0,59752214.0,51.76,48.24,False,arvor_2t,2026-10-26 00:20:20+00:00
runoff,2026-10-25 21:20:50,2026-10-25 21:20:37,498386,99.83,123871263.0,64116469.0,59754794.0,51.76,48.24,False,arvor_2t,2026-10-26 00:20:50+00:00
runoff,2026-10-25 21:21:50,2026-10-25 21:21:43,498424,99.83,123880024.0,64120476.0,59759548.0,51.76,48.24,False,arvor_2t,2026-10-26 00:21:50+00:00
runoff,2026-10-25 21:22:31,2026-10-25 21:22:14,498448,99.84,123885813.0,64124287.0,59761526.0,51.76,48.24,False,arvor_2t,2026-10-26 00:22:31+00:00
runoff,2026-10-25 21:22:51,2026-10-25 21:22:35,498458,99.84,123888438.0,64126433.0,59762005.0,51.76,48.24,False,arvor_2t,2026-10-26 00:22:51+00:00
runoff,2026-10-25 21:23:31,2026-10-25 21:23:20,498518,99.85,123903115.0,64135805.0,59767310.0,51.76,48.24,False,arvor_2t,2026-10-26 00:23:31+00:00
runoff,2026-10-25 21:24:30,2026-10-25 21:24:17,498538,99.86,123907397.0,64137770.0,59769627.0,51.76,48.24,False,arvor_2t,2026-10-26 00:24:30+00:00
runoff,2026-10-25 21:25:30,2026-10-25 21:25:21,498581,99.87,123917052.0,64143344.0,59773708.0,51.76,48.24,False,arvor_2t,2026-10-26 00:25:30+00:00
runoff,2026-10-25 21:25:30,2026-10-25 21:25:21,498581,99.866399064,,64143344.0,59773708.0,51.76312942,48.23687058,False,wayback,2026-10-26 00:25:30+00:00
runoff,2026-10-25 21:26:00,2026-10-25 21:25:50,498590,99.87,123919041.0,64144599.0,59774442.0,51.76,48.24,False,arvor_2t,2026-10-26 00:26:00+00:00
runoff,2026-10-25 21:27:00,2026-10-25 21:26:48,498599,99.87,123921025.0,64145442.0,59775583.0,51.76,48.24,False,arvor_2t,2026-10-26 00:27:00+00:00
runoff,2026-10-25 21:27:41,2026-10-25 21:27:30,498612,99.87,123923945.0,64147262.0,59776683.0,51.76,48.24,False,arvor_2t,2026-10-26 00:27:41+00:00
runoff,2026-10-25 21:28:40,2026-10-25 21:28:14,498629,99.88,123928250.0,64149775.0,59778475.0,51.76,48.24,False,arvor_2t,2026-10-26 00:28:40+00:00
runoff,2026-10-25 21:29:10,2026-10-25 21:28:56,498634,99.88,123929776.0,64150757.0,59779019.0,51.76,48.24,False,arvor_2t,2026-10-26 00:29:10+00:00
runoff,2026-10-25 21:29:41,2026-10-25 21:29:31,498662,99.88,123938359.0,64156472.0,59781887.0,51.76,48.24,False,arvor_2t,2026-10-26 00:29:41+00:00
runoff,2026-10-25 21:30:11,2026-10-25 21:29:52,498666,99.88,123939665.0,64157344.0,59782321.0,51.76,48.24,False,arvor_2t,2026-10-26 00:30:11+00:00
runoff,2026-10-25 21:30:41,2026-10-25 21:30:25,498684,99.89,123944508.0,64160644.0,59783864.0,51.77,48.23,False,arvor_2t,2026-10-26 00:30:41+00:00
runoff,2026-10-25 21:31:10,2026-10-25 21:30:36,498692,99.89,123946687.0,64162245.0,59784442.0,51.77,48.23,False,arvor_2t,2026-10-26 00:31:10+00:00
runoff,2026-10-25 21:31:51,2026-10-25 21:31:40,498703,99.89,123949557.0,64164036.0,59785521.0,51.77,48.23,False,arvor_2t,2026-10-26 00:31:51+00:00
runoff,2026-10-25 21:32:22,2026-10-25 21:32:00,498706,99.89,123950171.0,64164515.0,59785656.0,51.77,48.23,False,arvor_2t,2026-10-26 00:32:22+00:00
runoff,2026-10-25 21:33:21,2026-10-25 21:32:55,498732,99.9,123957286.0,64168688.0,59788598.0,51.77,48.23,False,arvor_2t,2026-10-26 00:33:21+00:00
runoff,2026-10-25 21:34:20,2026-10-25 21:34:11,498739,99.9,123959297.0,64169977.0,59789320.0,51.77,48.23,False,arvor_2t,2026-10-26 00:34:20+00:00
runoff,2026-10-25 21:34:51,2026-10-25 21:34:11,498739,99.9,123959297.0,64169977.0,59789320.0,51.77,48.23,False,arvor_2t,2026-10-26 00:34:51+00:00
runoff,2026-10-25 21:35:21,2026-10-25 21:35:07,498743,99.9,123960375.0,64170618.0,59789757.0,51.77,48.23,False,arvor_2t,2026-10-26 00:35:21+00:00
runoff,2026-10-25 21:36:01,2026-10-25 21:35:47,498747,99.9,123961298.0,64171161.0,59790137.0,51.77,48.23,False,arvor_2t,2026-10-26 00:36:01+00:00
runoff,2026-10-25 21:36:31,2026-10-25 21:36:22,498748,99.9,123961471.0,64171319.0,59790152.0,51.77,48.23,False,arvor_2t,2026-10-26 00:36:31+00:00
runoff,2026-10-25 21:37:00,2026-10-25 21:36:22,498748,99.9,123961471.0,64171319.0,59790152.0,51.77,48.23,False,arvor_2t,2026-10-26 00:37:00+00:00
runoff,2026-10-25 21:38:01,2026-10-25 21:37:46,498753,99.9,123962605.0,64172147.0,59790458.0,51.77,48.23,False,arvor_2t,2026-10-26 00:38:01+00:00
runoff,2026-10-25 21:38:31,2026-10-25 21:38:22,498756,99.9,123963294.0,64172678.0,59790616.0,51.77,48.23,False,arvor_2t,2026-10-26 00:38:31+00:00
runoff,2026-10-25 21:39:01,2026-10-25 21:38:42,498758,99.9,123963654.0,64172983.0,59790671.0,51.77,48.23,False,arvor_2t,2026-10-26 00:39:01+00:00
runoff,2026-10-25 21:39:30,2026-10-25 21:39:23,498766,99.9,123966125.0,64174591.0,59791534.0,51.77,48.23,False,arvor_2t,2026-10-26 00:39:30+00:00
runoff,2026-10-25 21:40:10,2026-10-25 21:39:57,498802,99.91,123977394.0,64182421.0,59794973.0,51.77,48.23,False,arvor_2t,2026-10-26 00:40:10+00:00
runoff,2026-10-25 21:40:41,2026-10-25 21:40:29,498818,99.91,123981998.0,64185535.0,59796463.0,51.77,48.23,False,arvor_2t,2026-10-26 00:40:41+00:00
runoff,2026-10-25 21:41:10,2026-10-25 21:41:03,498824,99.92,123983573.0,64186764.0,59796809.0,51.77,48.23,False,arvor_2t,2026-10-26 00:41:10+00:00
runoff,2026-10-25 21:41:40,2026-10-25 21:41:30,498837,99.92,123986851.0,64189200.0,59797651.0,51.77,48.23,False,arvor_2t,2026-10-26 00:41:40+00:00
runoff,2026-10-25 21:42:10,2026-10-25 21:41:50,498845,99.92,123989095.0,64191001.0,59798094.0,51.77,48.23,False,arvor_2t,2026-10-26 00:42:10+00:00
runoff,2026-10-25 21:43:11,2026-10-25 21:42:49,498862,99.92,123993352.0,64194247.0,59799105.0,51.77,48.23,False,arvor_2t,2026-10-26 00:43:11+00:00
runoff,2026-10-25 21:43:41,2026-10-25 21:43:33,498898,99.93,124001665.0,64200422.0,59801243.0,51.77,48.23,False,arvor_2t,2026-10-26 00:43:41+00:00
runoff,2026-10-25 21:44:51,2026-10-25 21:44:38,498923,99.93,124007228.0,64204386.0,59802842.0,51.77,48.23,False,arvor_2t,2026-10-26 00:44:51+00:00
runoff,2026-10-25 21:45:21,2026-10-25 21:45:06,498931,99.94,124009010.0,64205344.0,59803666.0,51.77,48.23,False,arvor_2t,2026-10-26 00:45:21+00:00
runoff,2026-10-25 21:45:50,2026-10-25 21:45:38,498938,99.94,124011013.0,64206857.0,59804156.0,51.78,48.22,False,arvor_2t,2026-10-26 00:45:50+00:00
runoff,2026-10-25 21:46:41,2026-10-25 21:46:31,498965,99.94,124018113.0,64212451.0,59805662.0,51.78,48.22,False,arvor_2t,2026-10-26 00:46:41+00:00
runoff,2026-10-25 21:47:20,2026-10-25 21:47:06,498975,99.95,124020599.0,64214636.0,59805963.0,51.78,48.22,False,arvor_2t,2026-10-26 00:47:20+00:00
runoff,2026-10-25 21:47:50,2026-10-25 21:47:36,498977,99.95,124021036.0,64215027.0,59806009.0,51.78,48.22,False,arvor_2t,2026-10-26 00:47:50+00:00
runoff,2026-10-25 21:48:30,2026-10-25 21:48:16,498983,99.95,124022397.0,64216109.0,59806288.0,51.78,48.22,False,arvor_2t,2026-10-26 00:48:30+00:00
runoff,2026-10-25 21:49:01,2026-10-25 21:48:52,498988,99.95,124023496.0,64216956.0,59806540.0,51.78,48.22,False,arvor_2t,2026-10-26 00:49:01+00:00
runoff,2026-10-25 21:49:31,2026-10-25 21:49:21,498993,99.95,124024660.0,64217873.0,59806787.0,51.78,48.22,False,arvor_2t,2026-10-26 00:49:31+00:00
runoff,2026-10-25 21:50:01,2026-10-25 21:49:52,498998,99.95,124025657.0,64218566.0,59807091.0,51.78,48.22,False,arvor_2t,2026-10-26 00:50:01+00:00
runoff,2026-10-25 21:50:31,2026-10-25 21:50:19,499009,99.95,124028580.0,64220485.0,59808095.0,51.78,48.22,False,arvor_2t,2026-10-26 00:50:31+00:00
runoff,2026-10-25 21:51:31,2026-10-25 21:51:06,499031,99.96,124034820.0,64224310.0,59810510.0,51.78,48.22,False,arvor_2t,2026-10-26 00:51:31+00:00
runoff,2026-10-25 21:52:01,2026-10-25 21:51:47,499035,99.96,124035553.0,64224880.0,59810673.0,51.78,48.22,False,arvor_2t,2026-10-26 00:52:01+00:00
runoff,2026-10-25 21:52:32,2026-10-25 21:52:21,499039,99.96,124036297.0,64225485.0,59810812.0,51.78,48.22,False,arvor_2t,2026-10-26 00:52:32+00:00
runoff,2026-10-25 21:53:11,2026-10-25 21:52:41,499040,99.96,124036536.0,64225716.0,59810820.0,51.78,48.22,False,arvor_2t,2026-10-26 00:53:11+00:00
runoff,2026-10-25 21:54:41,2026-10-25 21:54:28,499058,99.96,124042317.0,64229683.0,59812634.0,51.78,48.22,False,arvor_2t,2026-10-26 00:54:41+00:00
runoff,2026-10-25 21:55:11,2026-10-25 21:54:36,499059,99.96,124042555.0,64229885.0,59812670.0,51.78,48.22,False,arvor_2t,2026-10-26 00:55:11+00:00
runoff,2026-10-25 21:56:41,2026-10-25 21:56:06,499101,99.97,124051619.0,64235635.0,59815984.0,51.78,48.22,False,arvor_2t,2026-10-26 00:56:41+00:00
runoff,2026-10-25 21:57:41,2026-10-25 21:56:51,499102,99.97,124051858.0,64235740.0,59816118.0,51.78,48.22,False,arvor_2t,2026-10-26 00:57:41+00:00
runoff,2026-10-25 21:58:21,2026-10-25 21:58:03,499108,99.97,124053531.0,64236582.0,59816949.0,51.78,48.22,False,arvor_2t,2026-10-26 00:58:21+00:00
runoff,2026-10-25 21:59:21,2026-10-25 21:59:06,499119,99.97,124055678.0,64238031.0,59817647.0,51.78,48.22,False,arvor_2t,2026-10-26 00:59:21+00:00
runoff,2026-10-25 21:59:51,2026-10-25 21:59:26,499129,99.98,124057290.0,64239310.0,59817980.0,51.78,48.22,False,arvor_2t,2026-10-26 00:59:51+00:00
runoff,2026-10-25 22:00:51,2026-10-25 22:00:31,499133,99.98,124057948.0,64239788.0,59818160.0,51.78,48.22,False,arvor_2t,2026-10-26 01:00:51+00:00
runoff,2026-10-25 22:01:22,2026-10-25 22:01:12,499137,99.98,124058633.0,64240288.0,59818345.0,51.78,48.22,False,arvor_2t,2026-10-26 01:01:22+00:00
runoff,2026-10-25 22:02:20,2026-10-25 22:02:01,499141,99.98,124059390.0,64240799.0,59818591.0,51.78,48.22,False,arvor_2t,2026-10-26 01:02:20+00:00
runoff,2026-10-25 22:03:01,2026-10-25 22:02:36,499143,99.98,124059768.0,64241049.0,59818719.0,51.78,48.22,False,arvor_2t,2026-10-26 01:03:01+00:00
runoff,2026-10-25 22:03:31,2026-10-25 22:02:36,499143,99.98,124059768.0,64241049.0,59818719.0,51.78,48.22,False,arvor_2t,2026-10-26 01:03:31+00:00
runoff,2026-10-25 22:04:31,2026-10-25 22:03:36,499144,99.98,124059922.0,64241141.0,59818781.0,51.78,48.22,False,arvor_2t,2026-10-26 01:04:31+00:00
runoff,2026-10-25 22:06:02,2026-10-25 22:05:12,499148,99.98,124060673.0,64241786.0,59818887.0,51.78,48.22,False,arvor_2t,2026-10-26 01:06:02+00:00
runoff,2026-10-25 22:09:42,2026-10-25 22:09:26,499151,99.98,124061269.0,64242235.0,59819034.0,51.78,48.22,False,arvor_2t,2026-10-26 01:09:42+00:00
runoff,2026-10-25 22:11:11,2026-10-25 22:10:52,499156,99.98,124062282.0,64242975.0,59819307.0,51.78,48.22,False,arvor_2t,2026-10-26 01:11:11+00:00
runoff,2026-10-25 22:11:45,2026-10-25 22:11:31,499159,99.98,124062872.0,64243390.0,59819482.0,51.78,48.22,False,arvor_2t,2026-10-26 01:11:45+00:00
runoff,2026-10-25 22:12:52,2026-10-25 22:12:36,499171,99.98,124065452.0,64245069.0,59820383.0,51.78,48.22,False,arvor_2t,2026-10-26 01:12:52+00:00
runoff,2026-10-25 22:13:24,2026-10-25 22:13:06,499175,99.99,124066361.0,64245682.0,59820679.0,51.78,48.22,False,arvor_2t,2026-10-26 01:13:24+00:00
runoff,2026-10-25 22:13:51,2026-10-25 22:13:36,499180,99.99,124067507.0,64246483.0,59821024.0,51.78,48.22,False,arvor_2t,2026-10-26 01:13:51+00:00
runoff,2026-10-25 22:14:55,2026-10-25 22:14:26,499192,99.99,124069979.0,64248172.0,59821807.0,51.78,48.22,False,arvor_2t,2026-10-26 01:14:55+00:00
runoff,2026-10-25 22:15:58,2026-10-25 22:15:32,499198,99.99,124071304.0,64249053.0,59822251.0,51.78,48.22,False,arvor_2t,2026-10-26 01:15:58+00:00
runoff,2026-10-25 22:16:25,2026-10-25 22:15:32,499198,99.99,124071304.0,64249053.0,59822251.0,51.78,48.22,False,arvor_2t,2026-10-26 01:16:25+00:00
runoff,2026-10-25 22:20:33,2026-10-25 22:20:12,499202,99.99,124072070.0,64249483.0,59822587.0,51.78,48.22,False,arvor_2t,2026-10-26 01:20:33+00:00
runoff,2026-10-25 22:21:01,2026-10-25 22:20:52,499204,99.99,124072413.0,64249711.0,59822702.0,51.78,48.22,False,arvor_2t,2026-10-26 01:21:01+00:00
runoff,2026-10-25 22:21:32,2026-10-25 22:21:22,499206,99.99,124072849.0,64249974.0,59822875.0,51.78,48.22,False,arvor_2t,2026-10-26 01:21:32+00:00
runoff,2026-10-25 22:22:01,2026-10-25 22:21:52,499208,99.99,124073351.0,64250269.0,59823082.0,51.78,48.22,False,arvor_2t,2026-10-26 01:22:01+00:00
runoff,2026-10-25 22:22:58,2026-10-25 22:22:22,499210,99.99,124073893.0,64250562.0,59823331.0,51.78,48.22,False,arvor_2t,2026-10-26 01:22:58+00:00
runoff,2026-10-25 22:23:41,2026-10-25 22:23:17,499213,99.99,124074443.0,64250933.0,59823510.0,51.78,48.22,False,arvor_2t,2026-10-26 01:23:41+00:00
runoff,2026-10-25 22:24:13,2026-10-25 22:23:47,499215,99.99,124074895.0,64251216.0,59823679.0,51.78,48.22,False,arvor_2t,2026-10-26 01:24:13+00:00
runoff,2026-10-25 22:25:11,2026-10-25 22:24:57,499221,99.99,124076081.0,64252021.0,59824060.0,51.78,48.22,False,arvor_2t,2026-10-26 01:25:11+00:00
runoff,2026-10-25 22:25:40,2026-10-25 22:25:17,499222,99.99,124076371.0,64252184.0,59824187.0,51.78,48.22,False,arvor_2t,2026-10-26 01:25:40+00:00
runoff,2026-10-25 22:26:12,2026-10-25 22:25:37,499223,99.99,124076534.0,64252284.0,59824250.0,51.78,48.22,False,arvor_2t,2026-10-26 01:26:12+00:00
runoff,2026-10-25 22:30:32,2026-10-25 22:29:48,499224,100.0,124076753.0,64252430.0,59824323.0,51.78,48.22,False,arvor_2t,2026-10-26 01:30:32+00:00
runoff,2026-10-25 22:31:33,2026-10-25 22:31:07,499227,100.0,124077631.0,64253019.0,59824612.0,51.78,48.22,False,arvor_2t,2026-10-26 01:31:33+00:00
runoff,2026-10-25 22:32:04,2026-10-25 22:31:37,499228,100.0,124077924.0,64253212.0,59824712.0,51.78,48.22,False,arvor_2t,2026-10-26 01:32:04+00:00
runoff,2026-10-25 22:33:05,2026-10-25 22:32:37,499230,100.0,124078374.0,64253514.0,59824860.0,51.78,48.22,False,arvor_2t,2026-10-26 01:33:05+00:00
runoff,2026-10-25 22:34:11,2026-10-25 22:33:42,499232,100.0,124078719.0,64253753.0,59824966.0,51.78,48.22,False,arvor_2t,2026-10-26 01:34:11+00:00
runoff,2026-10-25 22:35:11,2026-10-25 22:34:12,499233,100.0,124079002.0,64253943.0,59825059.0,51.78,48.22,False,arvor_2t,2026-10-26 01:35:11+00:00
runoff,2026-10-25 22:37:11,2026-10-25 22:36:57,499236,100.0,124079569.0,64254353.0,59825216.0,51.78,48.22,False,arvor_2t,2026-10-26 01:37:11+00:00
runoff,2026-10-25 22:37:41,2026-10-25 22:37:17,499237,100.0,124079725.0,64254466.0,59825259.0,51.78,48.22,False,arvor_2t,2026-10-26 01:37:41+00:00
runoff,2026-10-25 22:38:41,2026-10-25 22:38:27,499241,100.0,124080612.0,64255124.0,59825488.0,51.78,48.22,False,arvor_2t,2026-10-26 01:38:41+00:00
runoff,2026-10-25 22:39:21,2026-10-25 22:38:27,499241,100.0,124080612.0,64255124.0,59825488.0,51.78,48.22,False,arvor_2t,2026-10-26 01:39:21+00:00
runoff,2026-10-25 22:42:21,2026-10-25 22:41:52,499242,100.0,124080896.0,64255320.0,59825576.0,51.79,48.21,False,arvor_2t,2026-10-26 01:42:21+00:00
runoff,2026-10-25 22:43:21,2026-10-25 22:42:43,499243,100.0,124081220.0,64255541.0,59825679.0,51.79,48.21,False,arvor_2t,2026-10-26 01:43:21+00:00
runoff,2026-10-25 22:45:02,2026-10-25 22:44:38,499245,100.0,124081746.0,64255787.0,59825959.0,51.79,48.21,False,arvor_2t,2026-10-26 01:45:02+00:00
runoff,2026-10-25 22:45:31,2026-10-25 22:45:18,499246,100.0,124081875.0,64255891.0,59825984.0,51.79,48.21,False,arvor_2t,2026-10-26 01:45:31+00:00
runoff,2026-10-25 22:46:03,2026-10-25 22:45:18,499246,100.0,124081875.0,64255891.0,59825984.0,51.79,48.21,False,arvor_2t,2026-10-26 01:46:03+00:00
runoff,2026-10-25 23:09:21,2026-10-25 23:08:43,499247,100.0,124081971.0,64255969.0,59826002.0,51.79,48.21,False,arvor_2t,2026-10-26 02:09:21+00:00
runoff,2026-10-25 23:22:22,2026-10-25 23:21:51,499248,100.0,124082273.0,64256232.0,59826041.0,51.79,48.21,False,arvor_2t,2026-10-26 02:22:22+00:00
runoff,2026-10-25 23:27:02,2026-10-25 23:26:38,499248,100.0,124082273.0,64256232.0,59826041.0,51.79,48.21,False,arvor_2t,2026-10-26 02:27:02+00:00
runoff,2026-10-25 23:27:02,2026-10-25 23:26:38,499248,100.0,,64256232.0,59826041.0,51.785182884,48.214817116,False,wayback,2026-10-26 02:27:02+00:00
first,2026-10-04 18:39:20,,201409,,,,,,,,arvor_ufsum,
first,2026-10-04 18:40:20,,213179,,,,,,,,arvor_ufsum,
first,2026-10-04 18:41:20,,215126,,,,,,,,arvor_ufsum,
first,2026-10-04 18:42:20,,218771,,,,,,,,arvor_ufsum,
first,2026-10-04 18:43:20,,226996,,,,,,,,arvor_ufsum,
first,2026-10-04 18:44:20,,232106,,,,,,,,arvor_ufsum,
first,2026-10-04 18:45:20,,233837,,,,,,,,arvor_ufsum,
first,2026-10-04 18:46:20,,237298,,,,,,,,arvor_ufsum,
first,2026-10-04 18:47:20,,243351,,,,,,,,arvor_ufsum,
first,2026-10-04 18:48:20,,246809,,,,,,,,arvor_ufsum,
first,2026-10-04 18:49:20,,254079,,,,,,,,arvor_ufsum,
first,2026-10-04 18:50:20,,257850,,,,,,,,arvor_ufsum,
first,2026-10-04 18:51:20,,261302,,,,,,,,arvor_ufsum,
first,2026-10-04 18:52:20,,261518,,,,,,,,arvor_ufsum,
first,2026-10-04 18:53:20,,263475,,,,,,,,arvor_ufsum,
first,2026-10-04 18:54:20,,263476,,,,,,,,arvor_ufsum,
first,2026-10-04 18:55:20,,264146,,,,,,,,arvor_ufsum,
first,2026-10-04 18:56:20,,266921,,,,,,,,arvor_ufsum,
first,2026-10-04 18:57:20,,271606,,,,,,,,arvor_ufsum,
first,2026-10-04 18:58:20,,275842,,,,,,,,arvor_ufsum,
first,2026-10-04 18:59:20,,282931,,,,,,,,arvor_ufsum,
first,2026-10-04 19:00:20,,285529,,,,,,,,arvor_ufsum,
first,2026-10-04 19:01:20,,292921,,,,,,,,arvor_ufsum,
first,2026-10-04 19:02:20,,297075,,,,,,,,arvor_ufsum,
first,2026-10-04 19:03:20,,298115,,,,,,,,arvor_ufsum,
first,2026-10-04 19:04:20,,306089,,,,,,,,arvor_ufsum,
first,2026-10-04 19:05:20,,307209,,,,,,,,arvor_ufsum,
first,2026-10-04 19:06:20,,312699,,,,,,,,arvor_ufsum,
first,2026-10-04 19:07:20,,322050,,,,,,,,arvor_ufsum,
first,2026-10-04 19:08:20,,324016,,,,,,,,arvor_ufsum,
first,2026-10-04 19:09:20,,327050,,,,,,,,arvor_ufsum,
first,2026-10-04 19:10:20,,333952,,,,,,,,arvor_ufsum,
first,2026-10-04 19:11:20,,336641,,,,,,,,arvor_ufsum,
first,2026-10-04 19:12:20,,344137,,,,,,,,arvor_ufsum,
first,2026-10-04 19:13:20,,345942,,,,,,,,arvor_ufsum,
first,2026-10-04 19:14:20,,348902,,,,,,,,arvor_ufsum,
first,2026-10-04 19:15:20,,357291,,,,,,,,arvor_ufsum,
first,2026-10-04 19:16:20,,359735,,,,,,,,arvor_ufsum,
first,2026-10-04 19:17:20,,363249,,,,,,,,arvor_ufsum,
first,2026-10-04 19:18:20,,367369,,,,,,,,arvor_ufsum,
first,2026-10-04 19:19:20,,367369,,,,,,,,arvor_ufsum,
first,2026-10-04 19:20:20,,367369,,,,,,,,arvor_ufsum,
first,2026-10-04 19:21:20,,367369,,,,,,,,arvor_ufsum,
first,2026-10-04 19:22:20,,367369,,,,,,,,arvor_ufsum,
first,2026-10-04 19:23:20,,367369,,,,,,,,arvor_ufsum,
first,2026-10-04 19:24:20,,367369,,,,,,,,arvor_ufsum,
first,2026-10-04 19:25:20,,367369,,,,,,,,arvor_ufsum,
first,2026-10-04 19:26:20,,367369,,,,,,,,arvor_ufsum,
first,2026-10-04 19:27:20,,367369,,,,,,,,arvor_ufsum,
first,2026-10-04 19:28:20,,367369,,,,,,,,arvor_ufsum,
first,2026-10-04 19:29:20,,411267,,,,,,,,arvor_ufsum,
first,2026-10-04 19:30:20,,411367,,,,,,,,arvor_ufsum,
first,2026-10-04 19:31:20,,411570,,,,,,,,arvor_ufsum,
first,2026-10-04 19:32:20,,413175,,,,,,,,arvor_ufsum,
first,2026-10-04 19:33:20,,414489,,,,,,,,arvor_ufsum,
first,2026-10-04 19:34:20,,418369,,,,,,,,arvor_ufsum,
first,2026-10-04 19:35:20,,418370,,,,,,,,arvor_ufsum,
first,2026-10-04 19:36:20,,418370,,,,,,,,arvor_ufsum,
first,2026-10-04 19:37:20,,419491,,,,,,,,arvor_ufsum,
first,2026-10-04 19:38:20,,423988,,,,,,,,arvor_ufsum,
first,2026-10-04 19:39:20,,423988,,,,,,,,arvor_ufsum,
first,2026-10-04 19:40:20,,423988,,,,,,,,arvor_ufsum,
first,2026-10-04 19:41:20,,423988,,,,,,,,arvor_ufsum,
first,2026-10-04 19:42:20,,423988,,,,,,,,arvor_ufsum,
first,2026-10-04 19:43:20,,423988,,,,,,,,arvor_ufsum,
first,2026-10-04 19:44:20,,423988,,,,,,,,arvor_ufsum,
first,2026-10-04 19:45:20,,423988,,,,,,,,arvor_ufsum,
first,2026-10-04 19:46:20,,423988,,,,,,,,arvor_ufsum,
first,2026-10-04 19:47:20,,423988,,,,,,,,arvor_ufsum,
first,2026-10-04 19:48:20,,423988,,,,,,,,arvor_ufsum,
first,2026-10-04 19:49:20,,423988,,,,,,,,arvor_ufsum,
first,2026-10-04 19:50:20,,423988,,,,,,,,arvor_ufsum,
first,2026-10-04 19:51:20,,423988,,,,,,,,arvor_ufsum,
first,2026-10-04 19:52:20,,423988,,,,,,,,arvor_ufsum,
first,2026-10-04 19:53:20,,423988,,,,,,,,arvor_ufsum,
first,2026-10-04 19:54:20,,423988,,,,,,,,arvor_ufsum,
first,2026-10-04 19:55:20,,423988,,,,,,,,arvor_ufsum,
first,2026-10-04 19:56:20,,423988,,,,,,,,arvor_ufsum,
first,2026-10-04 19:57:20,,423988,,,,,,,,arvor_ufsum,
first,2026-10-04 19:58:20,,423988,,,,,,,,arvor_ufsum,
first,2026-10-04 19:59:20,,423988,,,,,,,,arvor_ufsum,
first,2026-10-04 20:00:20,,423988,,,,,,,,arvor_ufsum,
first,2026-10-04 20:01:20,,423988,,,,,,,,arvor_ufsum,
first,2026-10-04 20:02:20,,423989,,,,,,,,arvor_ufsum,
first,2026-10-04 20:03:20,,424132,,,,,,,,arvor_ufsum,
first,2026-10-04 20:04:20,,424146,,,,,,,,arvor_ufsum,
first,2026-10-04 20:05:20,,425182,,,,,,,,arvor_ufsum,
first,2026-10-04 20:06:20,,426053,,,,,,,,arvor_ufsum,
first,2026-10-04 20:07:20,,426529,,,,,,,,arvor_ufsum,
first,2026-10-04 20:08:20,,433795,,,,,,,,arvor_ufsum,
first,2026-10-04 20:09:20,,434221,,,,,,,,arvor_ufsum,


==> anc/results/bu/error_curve_2022.csv <==
b,rms,n,mean,rms_mono
"[0.0, 1e-09)",0.0065847293310280375,374,-0.0034505624624020337,0.0065847293310280375
"[1e-09, 0.005)",0.004450285300458865,246,0.0017491952481675395,0.004555371876846235
"[0.005, 0.01)",0.004555371876846235,59,0.002136647337891201,0.004555371876846235
"[0.01, 0.02)",0.004161356680731908,86,0.0017250263237375471,0.004161356680731908
"[0.02, 0.05)",0.003775046351749876,156,0.0017530429529841569,0.003775046351749876
"[0.05, 0.1)",0.003244176642652622,181,0.001788891976734275,0.003244176642652622
"[0.1, 0.2)",0.0023076360390822327,287,0.0011699432523253664,0.0023076360390822327
"[0.2, 0.3)",0.0015509934792306678,250,0.0007384468676257577,0.0018490098117096298
"[0.3, 0.5)",0.0012339683482450097,467,0.0005255063138577202,0.0018490098117096298
"[0.5, 0.7)",0.0018490098117096298,606,-0.00047440308165575847,0.0018490098117096298
"[0.7, 0.9)",0.0005356220999316702,659,0.00019810311280125123,0.0005356220999316702
"[0.9, 0.99)",0.00015858939281737037,1240,7.019411834192696e-05,0.0005
"[0.99, 1.0)",2.0221192398610432e-05,8157,4.306238343745758e-06,0.0005


==> anc/results/bu/night_2022.csv <==
t,pct_public,M_public,sd_cons,P_cons,P_ind,pm_lula,trades,usd
2022-10-30 16:50:00,0.1213911039175642,1.2073420367631815,2.810873475099855,0.6662296058346965,0.9297205026368004,0.7522125219927811,15,5546.371965
2022-10-30 17:00:00,0.3131170184819544,2.416255742990936,2.1890600605921917,0.8651571981541434,0.9999021451415321,0.7252449086653991,16,3674.0
2022-10-30 17:10:00,2.0348369164541085,2.35739036072884,1.8142218086630604,0.9030957601187781,0.9999399207389795,0.7346872536090318,15,5620.223929
2022-10-30 17:20:00,6.942596625623904,2.185414386585438,0.9935452755576786,0.9860827923289593,0.9999999986568308,0.8278555262819547,32,3492.372622
2022-10-30 17:30:00,13.129305888633723,2.098314882990926,0.6437627854416118,0.9994418646698205,1.0,0.8892417213038726,39,993.181136
2022-10-30 17:40:00,19.89352326556899,2.108435028766253,0.5193815888317109,0.9999754121547739,1.0,0.8355305825988761,36,2278.063302
2022-10-30 17:50:00,27.290330234647097,2.09113954378608,0.48611071980151604,0.9999915282814668,1.0,0.8493711261659821,40,3008.154093
2022-10-30 18:00:00,34.53841721253824,2.061007192215536,0.4517777757414411,0.9999974664869374,1.0,0.8107061290010783,37,2314.302668
2022-10-30 18:10:00,42.52014710991721,2.0047226778245664,0.3829358979585362,0.999999917569654,1.0,0.8422988411100161,32,713.825279
2022-10-30 18:20:00,51.81493470726313,1.9486346058078752,0.35057059286320946,0.9999999863921765,1.0,0.8777229160336095,37,3828.863177
2022-10-30 18:30:00,62.200335573313446,1.916811347498304,0.317035111686537,0.9999999992578174,1.0,0.9244653600415396,33,1152.345969
2022-10-30 18:40:00,72.15885498317897,1.8789371525893328,0.2786079567324686,0.9999999999922967,1.0,0.9436200648274061,34,1081.246052
2022-10-30 18:50:00,82.05487810045167,1.8456653127204128,0.1631370221806914,1.0,1.0,0.9871183551692657,32,1535.201753
2022-10-30 19:00:00,89.53896802732041,1.8255003666823864,0.11958666667100999,1.0,1.0,0.9840424587763519,17,111.38424499999999
2022-10-30 19:10:00,93.46373520214902,1.8174646500651148,0.10458308611763546,1.0,1.0,0.9857922024829328,16,141.88387
2022-10-30 19:20:00,96.74087130424466,1.809886560414875,0.10113319760653751,1.0,1.0,0.9950517924744358,16,1498.257033
2022-10-30 19:30:00,97.69441643292348,1.8091239480003465,0.10008300326494962,1.0,1.0,0.98696986793238,12,42.952898000000005
2022-10-30 19:40:00,98.40539120560643,1.807962072436453,0.10000000000000002,1.0,1.0,0.987456805859647,4,15.116487
2022-10-30 19:50:00,98.89413339886616,1.8083851781962808,0.09999999999999998,1.0,1.0,0.9895615680283552,7,29.411734
2022-10-30 20:00:00,99.2551289330294,1.8070856107899933,0.1,1.0,1.0,0.9895615680283552,0,0.0
2022-10-30 20:10:00,99.47227706830952,1.806302231878809,0.1,1.0,1.0,0.9963063731109456,2,3.923662
2022-10-30 20:20:00,99.64790224308727,1.8065716903974405,0.1,1.0,1.0,0.9963063731109456,0,0.0
2022-10-30 20:30:00,99.74175260789616,1.806953961105906,0.10000000000000002,1.0,1.0,0.9944396708844973,2,7.730119999999999
2022-10-30 20:40:00,99.82034964027558,1.8060876928676528,0.1,1.0,1.0,0.9934734176723494,1,1.441408
2022-10-30 20:50:00,99.88602371045783,1.8053344535937432,0.09999999999999998,1.0,1.0,0.9934734176723494,0,0.0
2022-10-30 21:00:00,99.93941037396088,1.805521785404052,0.10000000000000002,1.0,1.0,0.9945656558268426,1,0.892309
2022-10-30 21:10:00,99.96504444651588,1.8053985328078117,0.1,1.0,1.0,0.9951695108824287,1,0.495345
2022-10-30 21:20:00,99.97161185353411,1.8052319444538776,0.09999999999999998,1.0,1.0,0.9951695108824287,0,0.0
2022-10-30 21:30:00,99.9815688899811,1.8050560444525576,0.10000000000000002,1.0,1.0,0.9951695108824287,0,0.0
2022-10-30 21:40:00,99.98474666757056,1.805011183613048,0.1,1.0,1.0,0.991371860378914,1,10.0
2022-10-30 21:50:00,99.99216148194598,1.80498221476908,0.10000000000000002,1.0,1.0,0.991371860378914,0,0.0
2022-10-30 22:00:00,99.99576296321403,1.8048239452041812,0.1,1.0,1.0,0.9866330616410983,1,3.497588
2022-10-30 22:10:00,99.99639851873194,1.8048041072809664,0.1,1.0,1.0,0.9866330616410983,0,0.0
2022-10-30 22:20:00,99.99766962976771,1.8048000957509025,0.1,1.0,1.0,0.9951653940401542,1,30.921493
2022-10-30 22:30:00,99.99809333344632,1.804824736181354,0.09999999999999998,1.0,1.0,0.9951653940401542,0,0.0
2022-10-30 22:40:00,99.99851703712493,1.8048551843057536,0.1,1.0,1.0,0.9946753558062396,2,1.64501
2022-10-30 22:50:00,99.9997881481607,1.8048336089947936,0.1,1.0,1.0,0.987326508025521,1,2.5
2022-10-30 23:00:00,99.9997881481607,1.8048336089947936,0.1,1.0,1.0,0.9852945481783622,3,5.95
2022-10-30 23:10:00,99.9997881481607,1.8048336089947936,0.1,1.0,1.0,0.9852945481783622,1,0.000494
2022-10-30 23:20:00,99.9997881481607,1.8048336089947936,0.1,1.0,1.0,0.9852945481783622,0,0.0
2022-10-30 23:30:00,99.9997881481607,1.8048336089947936,0.1,1.0,1.0,0.993091983736609,2,14.966052999999999
2022-10-30 23:40:00,99.9997881481607,1.8048336089947936,0.1,1.0,1.0,0.993091983736609,0,0.0
2022-10-30 23:50:00,99.9997881481607,1.8048336089947936,0.1,1.0,1.0,0.993091983736609,0,0.0
2022-10-31 00:00:00,99.9997881481607,1.8048336089947936,0.1,1.0,1.0,0.993091983736609,0,0.0
2022-10-31 00:10:00,100.0,1.804810234344312,0.1,1.0,1.0,0.995067095252275,2,1.148283
2022-10-31 00:20:00,100.0,1.804810234344312,0.1,1.0,1.0,0.9954556914642068,1,1.173639
2022-10-31 00:30:00,100.0,1.804810234344312,0.1,1.0,1.0,0.9954137185617817,1,289.357588


==> anc/results/bu/night_round1_2026.csv <==
t,n_public,pct_public,M_public,final_margin,sd_cons,P_cons,kalshi,polymarket
2026-10-04 16:55:00,0,0.0,,-2.02298895346098,,,0.685,0.665
2026-10-04 16:56:00,0,0.0,,-2.02298895346098,,,0.6881188,0.665
2026-10-04 16:57:00,0,0.0,,-2.02298895346098,,,0.6831683,0.665
2026-10-04 16:58:00,0,0.0,,-2.02298895346098,,,0.6834171,0.655
2026-10-04 16:59:00,0,0.0,,-2.02298895346098,,,0.695,0.655
2026-10-04 17:00:00,0,0.0,,-2.02298895346098,,,0.68472904,0.67171717
2026-10-04 17:01:00,0,0.0,,-2.02298895346098,,,0.6865672,0.665
2026-10-04 17:02:00,0,0.0,,-2.02298895346098,,,0.6881188,0.665
2026-10-04 17:03:00,0,0.0,,-2.02298895346098,,,0.6896552,0.665
2026-10-04 17:04:00,0,0.0,,-2.02298895346098,,,0.6881188,0.6831683
2026-10-04 17:05:00,0,0.0,,-2.02298895346098,,,0.68472904,0.6782178
2026-10-04 17:06:00,0,0.0,,-2.02298895346098,,,0.6831683,0.685
2026-10-04 17:07:00,0,0.0,,-2.02298895346098,,,0.67487687,0.6818182
2026-10-04 17:08:00,0,0.0,,-2.02298895346098,,,0.66504854,0.675
2026-10-04 17:09:00,0,0.0,,-2.02298895346098,,,0.65841585,0.6582914
2026-10-04 17:10:00,0,0.0,,-2.02298895346098,,,0.65671647,0.6582914
2026-10-04 17:11:00,0,0.0,,-2.02298895346098,,,0.65671647,0.64824116
2026-10-04 17:12:00,0,0.0,,-2.02298895346098,,,0.66,0.64824116
2026-10-04 17:13:00,0,0.0,,-2.02298895346098,,,0.66,0.64824116
2026-10-04 17:14:00,0,0.0,,-2.02298895346098,,,0.6633664,0.65174127
2026-10-04 17:15:00,0,0.0,,-2.02298895346098,,,0.6633664,0.65174127
2026-10-04 17:16:00,0,0.0,,-2.02298895346098,,,0.66502464,0.65174127
2026-10-04 17:17:00,0,0.0,,-2.02298895346098,,,0.66831684,0.65174127
2026-10-04 17:18:00,0,0.0,,-2.02298895346098,,,0.67326736,0.655
2026-10-04 17:19:00,0,0.0,,-2.02298895346098,,,0.67326736,0.655
2026-10-04 17:20:00,0,0.0,,-2.02298895346098,,,0.67326736,0.65841585
2026-10-04 17:21:00,0,0.0,,-2.02298895346098,,,0.67,0.655
2026-10-04 17:22:00,0,0.0,,-2.02298895346098,,,0.6716418,0.655
2026-10-04 17:23:00,6157,1.2333585734145824,-0.8086700041965988,-2.02298895346098,17.222530004278543,0.4812748678121638,0.6666667,0.655
2026-10-04 17:24:00,7105,1.4232601370977112,-0.7853956255512995,-2.02298895346098,17.159535533398248,0.48174669957273075,0.6381909,0.6386138
2026-10-04 17:25:00,7550,1.5124016938898972,-0.7679454357602533,-2.02298895346098,17.010001208175503,0.48199518873186703,0.59296477,0.61025643
2026-10-04 17:26:00,8022,1.6069518395211595,-0.8030236605507834,-2.02298895346098,16.891129993651088,0.4810409692043689,0.5870646,0.57425743
2026-10-04 17:27:00,8366,1.6758612676930966,-0.8221099894709538,-2.02298895346098,16.892661656813647,0.48059245952070967,0.59900993,0.5594059
2026-10-04 17:28:00,8489,1.7005003946266672,-0.8304093763564335,-2.02298895346098,16.841975344287178,0.48033774409087837,0.575,0.5603865
2026-10-04 17:29:00,8950,1.792847041101269,-0.9336855194150396,-2.02298895346098,16.574060258310336,0.4775378089844014,0.605,0.5566503
2026-10-04 17:30:00,9863,1.9757374711041131,-0.9150533337448752,-2.02298895346098,16.380472717726168,0.4777256924347134,0.61764705,0.6009852
2026-10-04 17:31:00,11145,2.232545281907669,-1.0322020208011984,-2.02298895346098,16.381448918408196,0.4748791023501264,0.5920398,0.59113306
2026-10-04 17:32:00,12362,2.476332415876412,-0.94367499945176,-2.02298895346098,15.818606357361197,0.4762148025953437,0.5721393,0.56435645
2026-10-04 17:33:00,12892,2.582501011606431,-0.9286854253500176,-2.02298895346098,15.765816123506692,0.47651388710077563,0.55721396,0.5404041
2026-10-04 17:34:00,13857,2.7758079830771263,-1.0132145447685703,-2.02298895346098,15.714155420595096,0.4742948821929736,0.555,0.529703
2026-10-04 17:35:00,14811,2.9669114553911613,-1.0270290586481767,-2.02298895346098,15.258959793089891,0.47316880211104456,0.55778897,0.539604
2026-10-04 17:36:00,16880,3.381369614948538,-1.09350570367287,-2.02298895346098,14.617357457026682,0.4701834545051727,0.5663265,0.539604
2026-10-04 17:37:00,16880,3.381369614948538,-1.09350570367287,-2.02298895346098,14.617357457026682,0.4701834545051727,0.54950494,0.5472637
2026-10-04 17:38:00,19461,3.898390644343217,-0.9720226522421882,-2.02298895346098,14.541392582998913,0.4733524599630711,0.50259066,0.51707315
2026-10-04 17:39:00,20565,4.119541832429898,-1.027471261415125,-2.02298895346098,14.454569443906824,0.4716659287807378,0.45049506,0.49748743
2026-10-04 17:40:00,21555,4.317856756529369,-1.0798808414969052,-2.02298895346098,14.155352102939217,0.4695950610593103,0.43939394,0.44059405
2026-10-04 17:41:00,22853,4.5778696570153405,-1.139406982825142,-2.02298895346098,13.768836764457749,0.46702413144167126,0.37745097,0.36040607
2026-10-04 17:42:00,24803,4.968489962059751,-1.2587926106614744,-2.02298895346098,13.630823139323219,0.46321038717603774,0.30687833,0.3382353
2026-10-04 17:43:00,24803,4.968489962059751,-1.2587926106614744,-2.02298895346098,13.630823139323219,0.46321038717603774,0.29,0.28140703
2026-10-04 17:44:00,27447,5.498131032078941,-1.3880407511494883,-2.02298895346098,13.533154380944875,0.4591537365946579,0.325,0.28643215
2026-10-04 17:45:00,29964,6.002331702743957,-1.444457420930012,-2.02298895346098,12.183439371900029,0.45281234114708074,0.3282828,0.31840795
2026-10-04 17:46:00,29964,6.002331702743957,-1.444457420930012,-2.02298895346098,12.183439371900029,0.45281234114708074,0.33830845,0.32663316
2026-10-04 17:47:00,32967,6.60388697251235,-1.241531699090925,-2.02298895346098,11.932564512265467,0.45856655191681467,0.3181818,0.3115578
2026-10-04 17:48:00,34930,6.997111412923723,-1.1826409656989223,-2.02298895346098,11.175658477770991,0.4578614202633034,0.28717947,0.3019802
2026-10-04 17:49:00,34930,6.997111412923723,-1.1826409656989223,-2.02298895346098,11.175658477770991,0.4578614202633034,0.24999999,0.2920792
2026-10-04 17:50:00,37897,7.591455230906679,-1.250049296425415,-2.02298895346098,11.014101382924148,0.4548189245315807,0.2628866,0.24479166
2026-10-04 17:51:00,40756,8.164164693533332,-1.3178969677722807,-2.02298895346098,10.521043590210477,0.45015769096367575,0.22335026,0.2512563
2026-10-04 17:52:00,40756,8.164164693533332,-1.3178969677722807,-2.02298895346098,10.521043590210477,0.45015769096367575,0.23880596,0.2029703
2026-10-04 17:53:00,40756,8.164164693533332,-1.3178969677722807,-2.02298895346098,10.521043590210477,0.45015769096367575,0.2039801,0.2039801
2026-10-04 17:54:00,45329,9.08021938838876,-1.319385204657486,-2.02298895346098,10.33228249186827,0.44919500536241697,0.17073171,0.16915423
2026-10-04 17:55:00,45329,9.08021938838876,-1.319385204657486,-2.02298895346098,10.33228249186827,0.44919500536241697,0.15346535,0.16336635
2026-10-04 17:56:00,50309,10.07780355204064,-1.2782418525322805,-2.02298895346098,9.985079420414117,0.4490684755039406,0.135,0.145
2026-10-04 17:57:00,50309,10.07780355204064,-1.2782418525322805,-2.02298895346098,9.985079420414117,0.4490684755039406,0.14213198,0.145
2026-10-04 17:58:00,54511,10.919540229885058,-1.3414158147225463,-2.02298895346098,9.952157014842577,0.44639036363947066,0.13366337,0.145
2026-10-04 17:59:00,54511,10.919540229885058,-1.3414158147225463,-2.02298895346098,9.952157014842577,0.44639036363947066,0.155,0.15346535
2026-10-04 18:00:00,54511,10.919540229885058,-1.3414158147225463,-2.02298895346098,9.952157014842577,0.44639036363947066,0.14141414,0.14356436
2026-10-04 18:01:00,54511,10.919540229885058,-1.3414158147225463,-2.02298895346098,9.952157014842577,0.44639036363947066,0.13636364,0.125
2026-10-04 18:02:00,62168,12.45337596102611,-1.4164963793617869,-2.02298895346098,9.283820100461957,0.4393659761497178,0.13793103,0.115
2026-10-04 18:03:00,62168,12.45337596102611,-1.4164963793617869,-2.02298895346098,9.283820100461957,0.4393659761497178,0.12935323,0.11386139
2026-10-04 18:04:00,62168,12.45337596102611,-1.4164963793617869,-2.02298895346098,9.283820100461957,0.4393659761497178,0.12935323,0.117346935
2026-10-04 18:05:00,62168,12.45337596102611,-1.4164963793617869,-2.02298895346098,9.283820100461957,0.4393659761497178,0.11335633,0.115
2026-10-04 18:06:00,62168,12.45337596102611,-1.4164963793617869,-2.02298895346098,9.283820100461957,0.4393659761497178,0.11386139,0.1060606
2026-10-04 18:07:00,62168,12.45337596102611,-1.4164963793617869,-2.02298895346098,9.283820100461957,0.4393659761497178,0.125,0.116161615
2026-10-04 18:08:00,62168,12.45337596102611,-1.4164963793617869,-2.02298895346098,9.283820100461957,0.4393659761497178,0.125,0.125
2026-10-04 18:09:00,62168,12.45337596102611,-1.4164963793617869,-2.02298895346098,9.283820100461957,0.4393659761497178,0.13366337,0.12626262
2026-10-04 18:10:00,62168,12.45337596102611,-1.4164963793617869,-2.02298895346098,9.283820100461957,0.4393659761497178,0.13366337,0.12626262
2026-10-04 18:11:00,62168,12.45337596102611,-1.4164963793617869,-2.02298895346098,9.283820100461957,0.4393659761497178,0.13235295,0.135
2026-10-04 18:12:00,71074,14.237409005500735,-1.4086858859739817,-2.02298895346098,8.274976967994037,0.43241289264898886,0.135,0.13366337
2026-10-04 18:13:00,71074,14.237409005500735,-1.4086858859739817,-2.02298895346098,8.274976967994037,0.43241289264898886,0.135,0.125
2026-10-04 18:14:00,71074,14.237409005500735,-1.4086858859739817,-2.02298895346098,8.274976967994037,0.43241289264898886,0.14356436,0.12376238
2026-10-04 18:15:00,85964,17.220145591198825,-1.4682670151743735,-2.02298895346098,7.596630396174476,0.42337034472189566,0.125,0.11940298
2026-10-04 18:16:00,85964,17.220145591198825,-1.4682670151743735,-2.02298895346098,7.596630396174476,0.42337034472189566,0.13235295,0.10447761
2026-10-04 18:17:00,97548,19.54063052126777,-1.4890078002693152,-2.02298895346098,7.272902249870169,0.418890115429841,0.118518524,0.1060606
2026-10-04 18:18:00,97548,19.54063052126777,-1.4890078002693152,-2.02298895346098,7.272902249870169,0.418890115429841,0.13725491,0.10152284
2026-10-04 18:19:00,97548,19.54063052126777,-1.4890078002693152,-2.02298895346098,7.272902249870169,0.418890115429841,0.13366337,0.11940298
2026-10-04 18:20:00,97548,19.54063052126777,-1.4890078002693152,-2.02298895346098,7.272902249870169,0.418890115429841,0.12060301,0.11940298
2026-10-04 18:21:00,109654,21.965681502225536,-1.564719389384961,-2.02298895346098,6.788341038321444,0.4088512437337581,0.125,0.13366337
2026-10-04 18:22:00,109654,21.965681502225536,-1.564719389384961,-2.02298895346098,6.788341038321444,0.4088512437337581,0.115,0.105
2026-10-04 18:23:00,109654,21.965681502225536,-1.564719389384961,-2.02298895346098,6.788341038321444,0.4088512437337581,0.115,0.12376238
2026-10-04 18:24:00,122085,24.455835867357365,-1.6292183120048875,-2.02298895346098,6.117186174526195,0.3949907653882277,0.13366337,0.1060606
2026-10-04 18:25:00,122085,24.455835867357365,-1.6292183120048875,-2.02298895346098,6.117186174526195,0.3949907653882277,0.10938284,0.10945274
2026-10-04 18:26:00,122085,24.455835867357365,-1.6292183120048875,-2.02298895346098,6.117186174526195,0.3949907653882277,0.105,0.095
2026-10-04 18:27:00,122085,24.455835867357365,-1.6292183120048875,-2.02298895346098,6.117186174526195,0.3949907653882277,0.105,0.105
2026-10-04 18:28:00,139204,27.885081509436983,-1.6761820185275167,-2.02298895346098,5.682218750187168,0.38400181413088674,0.09654828,0.105
2026-10-04 18:29:00,139204,27.885081509436983,-1.6761820185275167,-2.02298895346098,5.682218750187168,0.38400181413088674,0.09095477,0.095
2026-10-04 18:30:00,139204,27.885081509436983,-1.6761820185275167,-2.02298895346098,5.682218750187168,0.38400181413088674,0.08864541,0.09405941
2026-10-04 18:31:00,139204,27.885081509436983,-1.6761820185275167,-2.02298895346098,5.682218750187168,0.38400181413088674,0.08771061,0.085
2026-10-04 18:32:00,139204,27.885081509436983,-1.6761820185275167,-2.02298895346098,5.682218750187168,0.38400181413088674,0.0845,0.085
2026-10-04 18:33:00,139204,27.885081509436983,-1.6761820185275167,-2.02298895346098,5.682218750187168,0.38400181413088674,0.0719246,0.08415842
2026-10-04 18:34:00,159242,31.89905570045232,-1.7388584579263844,-2.02298895346098,5.249131574267113,0.3702218114826495,0.07840237,0.07462687
2026-10-04 18:35:00,159242,31.89905570045232,-1.7388584579263844,-2.02298895346098,5.249131574267113,0.3702218114826495,0.07107356,0.07462687
2026-10-04 18:36:00,159242,31.89905570045232,-1.7388584579263844,-2.02298895346098,5.249131574267113,0.3702218114826495,0.0687251,0.065
2026-10-04 18:37:00,159242,31.89905570045232,-1.7388584579263844,-2.02298895346098,5.249131574267113,0.3702218114826495,0.064467765,0.055
2026-10-04 18:38:00,182745,36.6071321258158,-1.8090424772578275,-2.02298895346098,4.4951130659707355,0.343677730631368,0.047236178,0.055
2026-10-04 18:39:00,182745,36.6071321258158,-1.8090424772578275,-2.02298895346098,4.4951130659707355,0.343677730631368,0.047006436,0.045
2026-10-04 18:40:00,201409,40.34586924035368,-1.8510865567463173,-2.02298895346098,4.1479303346273735,0.3277020099001626,0.050248757,0.054455444
2026-10-04 18:41:00,213179,42.70361333798071,-1.8500161111652869,-2.02298895346098,3.601991949373496,0.30376263201102044,0.04745255,0.039800994
2026-10-04 18:42:00,215126,43.09363268870967,-1.860277823245382,-2.02298895346098,3.602166681929623,0.3027760037817555,0.044455543,0.045
2026-10-04 18:43:00,218771,43.82379218198499,-1.863602506602924,-2.02298895346098,3.488172290501827,0.2965796831455404,0.04472362,0.035353534
2026-10-04 18:44:00,226996,45.4714085968518,-1.876024450536784,-2.02298895346098,3.4865204285907274,0.29526115341006737,0.049875315,0.0498008
2026-10-04 18:45:00,232106,46.49503411417331,-1.8852169038003683,-2.02298895346098,3.452689769280211,0.29252816163957085,0.050474767,0.05464481
2026-10-04 18:46:00,233837,46.84178475418965,-1.8929438843635735,-2.02298895346098,3.4528198798887613,0.29176655107053984,0.050474767,0.054671973
2026-10-04 18:47:00,237298,47.5350857161172,-1.900577755045596,-2.02298895346098,3.389499296285518,0.2874924342068507,0.050974514,0.05483549
2026-10-04 18:48:00,243351,48.74761120659608,-1.9185985349108536,-2.02298895346098,3.380257170263995,0.28515686345279095,0.06742126,0.06448413
2026-10-04 18:49:00,246809,49.440311214208165,-1.92944247976502,-2.02298895346098,3.236596333532433,0.2755431284348396,0.06663376,0.059850376
2026-10-04 18:50:00,254079,50.896623838655785,-1.9492790890955125,-2.02298895346098,3.133963509033382,0.2669757821594147,0.06692913,0.060150374
2026-10-04 18:51:00,257850,51.65202341318013,-1.9611606242572632,-2.02298895346098,3.1343360463475816,0.26575518010320553,0.05923345,0.055387713
2026-10-04 18:52:00,261302,52.34352151216131,-1.9732602109333697,-2.02298895346098,2.903971708113297,0.24840930671145,0.06188119,0.05502751
2026-10-04 18:53:00,261518,52.38679022287393,-1.9748617366019403,-2.02298895346098,2.903966806630561,0.24823431779143743,0.045705676,0.05489022
2026-10-04 18:54:00,263475,52.77881275465439,-1.98155913317134,-2.02298895346098,2.9039654331621416,0.24750466097479146,0.041624874,0.054862846
2026-10-04 18:55:00,263476,52.77901307275954,-1.9815313653602784,-2.02298895346098,2.9039657496190023,0.2475077068907272,0.04018081,0.054753605
2026-10-04 18:56:00,264146,52.9132262032107,-1.983009444380579,-2.02298895346098,2.9039649727915435,0.24734679376807087,0.03439681,0.035246726
2026-10-04 18:57:00,266921,53.46910894500467,-1.9904138002041936,-2.02298895346098,2.9040053952594396,0.2465448485249455,0.03391521,0.035105314
2026-10-04 18:58:00,271606,54.40759926763701,-2.008031137385813,-2.02298895346098,2.8507582575355594,0.2405965461741578,0.03886398,0.03984064
2026-10-04 18:59:00,275842,55.25614676105656,-2.025931664103331,-2.02298895346098,2.662330363320567,0.2233399466768895,0.03505258,0.03501751
2026-10-04 19:00:00,282931,56.67620180847185,-2.0286332646911154,-2.02298895346098,2.6627230745802093,0.2230705428120497,0.03455183,0.03544683
2026-10-04 19:01:00,285529,57.1966282456541,-2.0338749053016136,-2.02298895346098,2.662846537769465,0.22249403317648797,0.034448326,0.030607125
2026-10-04 19:02:00,292921,58.677379678930144,-2.0321899288847645,-2.02298895346098,2.571646857251299,0.21469702083315356,0.034465536,0.027190331
2026-10-04 19:03:00,297075,59.50950108772731,-2.027107721253152,-2.02298895346098,2.5718870098984254,0.21529596110610769,0.0345,0.033049576
2026-10-04 19:04:00,298115,59.71783191708433,-2.027437733400239,-2.02298895346098,2.5719148537566268,0.21526093600207571,0.03616273,0.035323385
2026-10-04 19:05:00,306089,61.31516848755824,-2.029851236704583,-2.02298895346098,2.514995083555978,0.20980458440609118,0.040857002,0.030922694
2026-10-04 19:06:00,307209,61.53952476532734,-2.0297062517480318,-2.02298895346098,2.486776709503602,0.20719298173171388,0.034085214,0.03042394
2026-10-04 19:07:00,312699,62.63927116260622,-2.0393255821288148,-2.02298895346098,2.4589691375331766,0.20345554764768295,0.04527363,0.025948105
2026-10-04 19:08:00,322050,64.51244576387303,-2.0474029743940303,-2.02298895346098,2.395098488561047,0.19632252582776671,0.03998001,0.028028028
2026-10-04 19:09:00,324016,64.90627115859985,-2.0492679466080688,-2.02298895346098,2.395193288192843,0.19611639969406072,0.038480762,0.028485758
2026-10-04 19:10:00,327050,65.51403628962792,-2.0564897676439764,-2.02298895346098,2.374466817470043,0.19322181283375697,0.03788634,0.0275
2026-10-04 19:11:00,333952,66.89663185138,-2.0762650018148587,-2.02298895346098,2.3023622997502664,0.1835821737493589,0.037462536,0.0275
2026-10-04 19:12:00,336641,67.43528723613097,-2.0786515971413566,-2.02298895346098,2.302477649933006,0.18331893339147798,0.03592814,0.027
2026-10-04 19:13:00,344137,68.93687175234273,-2.087073546991092,-2.02298895346098,2.0089788155922985,0.1494319374568983,0.03736921,0.027472526
2026-10-04 19:14:00,345942,69.29844593214024,-2.087580940362199,-2.02298895346098,2.0092082359488397,0.14940079606633908,0.034431137,0.028428929
2026-10-04 19:15:00,348902,69.89138752338714,-2.092298309111895,-2.02298895346098,1.9429307481847007,0.14076750932628723,0.033533532,0.028414756
2026-10-04 19:16:00,357291,71.5718561074987,-2.1146650670295086,-2.02298895346098,1.8199921733647781,0.12263623993103752,0.03498251,0.022567704
2026-10-04 19:17:00,359735,72.0614335564877,-2.12389696337425,-2.02298895346098,1.7683083036948501,0.11485819596256122,0.03151576,0.0255
2026-10-04 19:18:00,363249,72.76535137798824,-2.127857071824124,-2.02298895346098,1.7279955526278472,0.10908628631081618,0.03245132,0.022477522
2026-10-04 19:19:00,367369,73.59066197121028,-2.139450042551294,-2.02298895346098,1.723830885261738,0.10728402650090113,0.02693267,0.018537074
2026-10-04 19:20:00,367369,73.59066197121028,-2.139450042551294,-2.02298895346098,1.723830885261738,0.10728402650090113,0.032354403,0.013058764
2026-10-04 19:21:00,367369,73.59066197121028,-2.139450042551294,-2.02298895346098,1.723830885261738,0.10728402650090113,0.03426018,0.012550201
2026-10-04 19:22:00,367369,73.59066197121028,-2.139450042551294,-2.02298895346098,1.723830885261738,0.10728402650090113,0.027930174,0.014492754
2026-10-04 19:23:00,367369,73.59066197121028,-2.139450042551294,-2.02298895346098,1.723830885261738,0.10728402650090113,0.029850746,0.013473054
2026-10-04 19:24:00,367369,73.59066197121028,-2.139450042551294,-2.02298895346098,1.723830885261738,0.10728402650090113,0.025922233,0.0105
2026-10-04 19:25:00,367369,73.59066197121028,-2.139450042551294,-2.02298895346098,1.723830885261738,0.10728402650090113,0.023406375,0.008525577
2026-10-04 19:26:00,367369,73.59066197121028,-2.139450042551294,-2.02298895346098,1.723830885261738,0.10728402650090113,0.020428501,0.00898652
2026-10-04 19:27:00,367369,73.59066197121028,-2.139450042551294,-2.02298895346098,1.723830885261738,0.10728402650090113,0.0165,0.006503252
2026-10-04 19:28:00,367369,73.59066197121028,-2.139450042551294,-2.02298895346098,1.723830885261738,0.10728402650090113,0.016008005,0.0064902646
2026-10-04 19:29:00,367369,73.59066197121028,-2.139450042551294,-2.02298895346098,1.723830885261738,0.10728402650090113,0.016008005,0.0074850298
2026-10-04 19:30:00,411267,82.38422615112799,-2.181620371279269,-2.02298895346098,1.3868762750970576,0.05785406741585552,0.016008005,0.0075
2026-10-04 19:31:00,411367,82.40425796164308,-2.180890810946845,-2.02298895346098,1.3868681703318022,0.05791392662161038,0.015515515,0.0075
2026-10-04 19:32:00,411570,82.44492253698874,-2.181043792409476,-2.02298895346098,1.3868628925319193,0.057900454136141394,0.016491752,0.0075
2026-10-04 19:33:00,413175,82.76643309575606,-2.1846274226423934,-2.02298895346098,1.2832733284201499,0.04434145255862189,0.016491752,0.008491509
2026-10-04 19:34:00,414489,83.02965108592444,-2.184722406163764,-2.02298895346098,1.2832774986235786,0.044335038155741684,0.01796407,0.008495753
2026-10-04 19:35:00,418369,83.80688533391024,-2.183189010446951,-2.02298895346098,1.2348116520665653,0.038527608149870544,0.01894317,0.008
2026-10-04 19:36:00,418370,83.8070856520154,-2.183203617625562,-2.02298895346098,1.2348116648034388,0.03852662093675013,0.015007503,0.008491509
2026-10-04 19:37:00,418370,83.8070856520154,-2.183203617625562,-2.02298895346098,1.2348116648034388,0.03852662093675013,0.015507753,0.008491509
2026-10-04 19:38:00,419491,84.03164224788965,-2.183439353739736,-2.02298895346098,1.229200658322926,0.037841056493154314,0.016,0.008491509
2026-10-04 19:39:00,423988,84.9324727667536,-2.1816760666359847,-2.02298895346098,1.0325695470907514,0.017306327547178143,0.01943199,0.008491509
2026-10-04 19:40:00,423988,84.9324727667536,-2.1816760666359847,-2.02298895346098,1.0325695470907514,0.017306327547178143,0.018453864,0.008491509
2026-10-04 19:41:00,423988,84.9324727667536,-2.1816760666359847,-2.02298895346098,1.0325695470907514,0.017306327547178143,0.022354696,0.008491509
2026-10-04 19:42:00,423988,84.9324727667536,-2.1816760666359847,-2.02298895346098,1.0325695470907514,0.017306327547178143,0.020895522,0.008491509
2026-10-04 19:43:00,423988,84.9324727667536,-2.1816760666359847,-2.02298895346098,1.0325695470907514,0.017306327547178143,0.016491752,0.008491509
2026-10-04 19:44:00,423988,84.9324727667536,-2.1816760666359847,-2.02298895346098,1.0325695470907514,0.017306327547178143,0.016,0.008491509
2026-10-04 19:45:00,423988,84.9324727667536,-2.1816760666359847,-2.02298895346098,1.0325695470907514,0.017306327547178143,0.015992004,0.006503252
2026-10-04 19:46:00,423988,84.9324727667536,-2.1816760666359847,-2.02298895346098,1.0325695470907514,0.017306327547178143,0.01796407,0.007
2026-10-04 19:47:00,423988,84.9324727667536,-2.1816760666359847,-2.02298895346098,1.0325695470907514,0.017306327547178143,0.018417122,0.008487269
2026-10-04 19:48:00,423988,84.9324727667536,-2.1816760666359847,-2.02298895346098,1.0325695470907514,0.017306327547178143,0.016458852,0.008491509
2026-10-04 19:49:00,423988,84.9324727667536,-2.1816760666359847,-2.02298895346098,1.0325695470907514,0.017306327547178143,0.0115403915,0.00898652
2026-10-04 19:50:00,423988,84.9324727667536,-2.1816760666359847,-2.02298895346098,1.0325695470907514,0.017306327547178143,0.010050251,0.0070035015
2026-10-04 19:51:00,423988,84.9324727667536,-2.1816760666359847,-2.02298895346098,1.0325695470907514,0.017306327547178143,0.013006503,0.0070035015
2026-10-04 19:52:00,423988,84.9324727667536,-2.1816760666359847,-2.02298895346098,1.0325695470907514,0.017306327547178143,0.010983525,0.0075
2026-10-04 19:53:00,423988,84.9324727667536,-2.1816760666359847,-2.02298895346098,1.0325695470907514,0.017306327547178143,0.010983525,0.007996002
2026-10-04 19:54:00,423988,84.9324727667536,-2.1816760666359847,-2.02298895346098,1.0325695470907514,0.017306327547178143,0.010983525,0.007996002
2026-10-04 19:55:00,423988,84.9324727667536,-2.1816760666359847,-2.02298895346098,1.0325695470907514,0.017306327547178143,0.012954659,0.008004002
2026-10-04 19:56:00,423988,84.9324727667536,-2.1816760666359847,-2.02298895346098,1.0325695470907514,0.017306327547178143,0.012954659,0.007996002
2026-10-04 19:57:00,423988,84.9324727667536,-2.1816760666359847,-2.02298895346098,1.0325695470907514,0.017306327547178143,0.0134462165,0.0075
2026-10-04 19:58:00,423988,84.9324727667536,-2.1816760666359847,-2.02298895346098,1.0325695470907514,0.017306327547178143,0.014463841,0.0075
2026-10-04 19:59:00,423988,84.9324727667536,-2.1816760666359847,-2.02298895346098,1.0325695470907514,0.017306327547178143,0.014940238,0.008004002
2026-10-04 20:00:00,423988,84.9324727667536,-2.1816760666359847,-2.02298895346098,1.0325695470907514,0.017306327547178143,0.012,0.008004002
2026-10-04 20:01:00,423988,84.9324727667536,-2.1816760666359847,-2.02298895346098,1.0325695470907514,0.017306327547178143,0.007028112,0.0085
2026-10-04 20:02:00,423988,84.9324727667536,-2.1816760666359847,-2.02298895346098,1.0325695470907514,0.017306327547178143,0.007028112,0.008504253
2026-10-04 20:03:00,423989,84.93267308485875,-2.181649468715752,-2.02298895346098,1.0325696563011684,0.017307439834210767,0.008521304,0.007507507
2026-10-04 20:04:00,424132,84.96131857389534,-2.1814701930088054,-2.02298895346098,1.0325797486949273,0.017315758313541436,0.011494254,0.006516291
2026-10-04 20:05:00,424146,84.96412302736746,-2.1813961106760598,-2.02298895346098,1.0325801719823484,0.017318868328748915,0.011494254,0.0060030017
2026-10-04 20:06:00,425182,85.17165258430387,-2.1800494498069423,-2.02298895346098,1.032631957371851,0.01737935710746627,0.011994003,0.0040100254
2026-10-04 20:07:00,426053,85.34612965389037,-2.1761165305221986,-2.02298895346098,1.0326670466070653,0.01754674535830999,0.014463841,0.00501002
2026-10-04 20:08:00,426529,85.44148107194225,-2.1750478976229397,-2.02298895346098,1.032692997215522,0.017593915896987937,0.012493754,0.0049975007
2026-10-04 20:09:00,433795,86.89699242396927,-2.178332420238493,-2.02298895346098,0.8697059876739799,0.006128166436746065,0.011,0.0025037555
2026-10-04 20:10:00,434221,86.98232793676358,-2.1767468251416178,-2.02298895346098,0.8697174202907334,0.006160395980810355,0.012487512,0.0020020022
2026-10-04 20:11:00,434221,86.98232793676358,-2.1767468251416178,-2.02298895346098,0.8697174202907334,0.006160395980810355,0.005508262,0.0039960044
2026-10-04 20:12:00,440629,88.26596635457106,-2.1672210367578715,-2.02298895346098,0.8630023245489233,0.006015095887091299,0.0040120366,0.003498251
2026-10-04 20:13:00,442532,88.64717170867337,-2.1650910105539545,-2.02298895346098,0.8630618890625453,0.006060255323181903,0.0029985008,0.0020020022
2026-10-04 20:14:00,443598,88.86071080876432,-2.1660880401427107,-2.02298895346098,0.8630927877493437,0.006042004157618216,0.0024987503,0.0020020022
2026-10-04 20:15:00,446591,89.4602628974812,-2.166518126792727,-2.02298895346098,0.8460912037205585,0.005224277386682645,0.0025,0.0025
2026-10-04 20:16:00,448072,89.75693401120981,-2.163171248935936,-2.02298895346098,0.824830643301366,0.004363542235367674,0.0029970028,0.003994009
2026-10-04 20:17:00,448584,89.85949688104711,-2.162332254919652,-2.02298895346098,0.8248468906611767,0.00437724834970509,0.0020010006,0.003
2026-10-04 20:18:00,449547,90.0524032163075,-2.160919591024724,-2.02298895346098,0.8184291430901618,0.004141317907951482,0.0025025024,0.0020010006
2026-10-04 20:19:00,450573,90.2579295921924,-2.161675014373843,-2.02298895346098,0.7820064622831411,0.002852537785266903,0.0020050127,0.0020010006
2026-10-04 20:20:00,450868,90.31702343321194,-2.161892414423161,-2.02298895346098,0.7820084495154024,0.0028501695714878176,0.0030045067,0.002
2026-10-04 20:21:00,451531,90.44983433692704,-2.161198793046004,-2.02298895346098,0.7820275089970731,0.002858517834845593,0.0025025024,0.0020020022
2026-10-04 20:22:00,452117,90.56722074654552,-2.158665755488132,-2.02298895346098,0.7820521055864121,0.002887784529503892,0.0020020022,0.0025
2026-10-04 20:23:00,452654,90.6747915690116,-2.158160939739806,-2.02298895346098,0.7820666877323206,0.002893951657715171,0.0020030045,0.0025
2026-10-04 20:24:00,453174,90.7789569836901,-2.158851418340846,-2.02298895346098,0.7642999802049963,0.0023668899889427632,0.0025025024,0.0030015006
2026-10-04 20:25:00,453733,90.8909348044695,-2.158022653997316,-2.02298895346098,0.7643034963883867,0.00237500756744842,0.0025025024,0.0035
2026-10-04 20:26:00,454075,90.95944359643111,-2.1571890504081703,-2.02298895346098,0.7643146271578564,0.0023834063072503235,0.0030015006,0.0025
2026-10-04 20:27:00,454625,91.06961855426415,-2.155874192329643,-2.02298895346098,0.764328437940686,0.002396604674422242,0.003021148,0.0025
2026-10-04 20:28:00,455357,91.2162514072347,-2.155768200836383,-2.02298895346098,0.7643596971572859,0.00239850286398519,0.0030105368,0.0025025024
2026-10-04 20:29:00,455709,91.28676338024783,-2.156194730898564,-2.02298895346098,0.7643624791239474,0.002394411378562243,0.00251004,0.0025025024
2026-10-04 20:30:00,455910,91.32702731938318,-2.156453226942301,-2.02298895346098,0.764370033866867,0.0023920963747358845,0.00251004,0.003003003
2026-10-04 20:31:00,456569,91.45903695067769,-2.1534833321177893,-2.02298895346098,0.7643984995962074,0.002422021291198493,0.0153999,0.004497751
2026-10-04 20:32:00,457209,91.58724053797432,-2.1519182897930755,-2.02298895346098,0.764390954558098,0.0024372959475296835,0.010531594,0.0044955043
2026-10-04 20:33:00,457344,91.61428348216968,-2.151354154714236,-2.02298895346098,0.7643930436001576,0.002442957825502021,0.011027569,0.00250501
2026-10-04 20:34:00,458177,91.78114846376045,-2.1479743078671287,-2.02298895346098,0.7644104751083217,0.00247726758867561,0.011022044,0.0025
2026-10-04 20:35:00,458678,91.8815078344411,-2.147693761663328,-2.02298895346098,0.7644216617244803,0.0024804107561466238,0.011022044,0.0029985008
2026-10-04 20:36:00,459168,91.97966370596508,-2.147539491239614,-2.02298895346098,0.7644374400510965,0.0024824134732139556,0.011022044,0.0025
2026-10-04 20:37:00,459500,92.0461693168752,-2.147548364749774,-2.02298895346098,0.7244641619589093,0.0015167308843367672,0.011027569,0.0025
2026-10-04 20:38:00,460026,92.15153664018462,-2.146951974081268,-2.02298895346098,0.7244755842417846,0.0015210246273822297,0.0125125125,0.0024987503
2026-10-04 20:39:00,460647,92.27593418348336,-2.14680009283762,-2.02298895346098,0.7244794683080409,0.001522139576869339,0.012018027,0.0025
2026-10-04 20:40:00,460851,92.31679907693416,-2.147135564450076,-2.02298895346098,0.7244747515044897,0.0015197559042734424,0.011517276,0.0025025024
2026-10-04 20:41:00,461693,92.4854669214713,-2.1459067620900774,-2.02298895346098,0.7244907610674672,0.0015284778428254551,0.012506254,0.0025025024
2026-10-04 20:42:00,461961,92.53915217365176,-2.1443803093060043,-2.02298895346098,0.7244950355920038,0.0015390568491709803,0.011517276,0.0025037555
2026-10-04 20:43:00,462774,92.70201079313952,-2.145466896628778,-2.02298895346098,0.678271310382877,0.0007803871267977678,0.012012012,0.0025025024
2026-10-04 20:44:00,463159,92.77913326362264,-2.144954500135188,-2.02298895346098,0.6782750054808483,0.0007824609895265883,0.011517276,0.0035
2026-10-04 20:45:00,463687,92.88490122314236,-2.1448669125052944,-2.02298895346098,0.5825856131430449,0.0001158720361541148,0.011517276,0.0015022535
2026-10-04 20:46:00,464275,93.00268826897111,-2.1440993740106884,-2.02298895346098,0.582600483774387,0.00011651529327825863,0.011517276,0.0015007503
2026-10-04 20:47:00,465008,93.1495214400468,-2.14353521459949,-2.02298895346098,0.5826057659646988,0.00011697385757244011,0.009027081,0.0015
2026-10-04 20:48:00,465853,93.31879023889935,-2.14398482587711,-2.02298895346098,0.5826210972325614,0.00011666471889377358,0.00898652,0.0019990006
2026-10-04 20:49:00,466842,93.51690484489367,-2.1456363363585806,-2.02298895346098,0.5714354891136717,8.673369421508289e-05,0.008008008,0.0015
2026-10-04 20:50:00,467237,93.59603049642833,-2.1450180436763944,-2.02298895346098,0.5714445845497993,8.712990441875671e-05,0.008008008,0.0024975024
2026-10-04 20:51:00,470105,94.17054282200134,-2.142359071942912,-2.02298895346098,0.5663779932949717,7.761164884404697e-05,0.008008008,0.0019990006
2026-10-04 20:52:00,471826,94.51529028096616,-2.1398476940686084,-2.02298895346098,0.457463052441764,1.4509737748549117e-06,0.008004002,0.0015
2026-10-04 20:53:00,474312,95.0132810903715,-2.133791405723984,-2.02298895346098,0.45749336722958306,1.5499092912273903e-06,0.007507507,0.0015
2026-10-04 20:54:00,477239,95.59961218414844,-2.1299575166225493,-2.02298895346098,0.45752042119292946,1.6164709348566967e-06,0.006513026,0.0019990006
2026-10-04 20:55:00,479483,96.04912601210722,-2.125771431242085,-2.02298895346098,0.41118959378095693,1.1716703828618493e-07,0.007010516,0.0015
2026-10-04 20:56:00,480099,96.17252196488025,-2.124703845848175,-2.02298895346098,0.41120267523560505,1.1891027929968545e-07,0.007007007,0.0015
2026-10-04 20:57:00,482283,96.61001670652998,-2.118795823235975,-2.02298895346098,0.40242058209209175,7.004590673282724e-08,0.007007007,0.0015
2026-10-04 20:58:00,484309,97.01586118756586,-2.111006281756012,-2.02298895346098,0.3253032483757375,4.3104054129698365e-11,0.006009014,0.0015
2026-10-04 20:59:00,486071,97.36882168884188,-2.1052529112506546,-2.02298895346098,0.2512070975802974,2.6341124384239846e-17,0.0059970017,0.0015
2026-10-04 21:00:00,488485,97.85238959467635,-2.096604768976018,-2.02298895346098,0.2512032222334327,3.523243252710221e-17,0.0059940056,0.0015
2026-10-04 21:01:00,490242,98.20434850542662,-2.089817308854658,-2.02298895346098,0.2512107691193781,4.436184136554821e-17,0.005988024,0.0015
2026-10-04 21:02:00,491639,98.48419289832252,-2.0846151557276538,-2.02298895346098,0.2277321162881629,2.748162311219337e-20,0.005985037,0.0015
2026-10-04 21:03:00,492232,98.60298153467708,-2.08203013645607,-2.02298895346098,0.22773800171118344,3.0592574499980743e-20,0.003998001,0.0015
2026-10-04 21:04:00,492354,98.62742034350548,-2.081561350158101,-2.02298895346098,0.2277387056716879,3.118868292360719e-20,0.0044955043,0.0015
2026-10-04 21:05:00,492495,98.65566519633178,-2.080727542623817,-2.02298895346098,0.22242901850640467,4.197072820550271e-21,0.0035,0.0005005005
2026-10-04 21:06:00,492717,98.7001358156753,-2.077794427573154,-2.02298895346098,0.22243104322623228,4.758059906746033e-21,0.003501751,0.0005005005
2026-10-04 21:07:00,492915,98.73979880049518,-2.0756582855308348,-2.02298895346098,0.20809000466731775,9.823844287863544e-24,0.0035035035,0.0005005005
2026-10-04 21:08:00,493036,98.76403729121846,-2.07464040374451,-2.02298895346098,0.2080897485669944,1.0318623462944515e-23,0.0035035035,0.0005005005
2026-10-04 21:09:00,493286,98.8141168175062,-2.0732682297841976,-2.02298895346098,0.20809502081552203,1.1054754097741428e-23,0.003501751,0.0005005005
2026-10-04 21:10:00,493371,98.83114385644404,-2.07191920034161,-2.02298895346098,0.20809680214018958,1.1809723056664471e-23,0.003501751,0.0015
2026-10-04 21:11:00,493719,98.90085455703658,-2.070705002586959,-2.02298895346098,0.20534786898507404,3.254889087386396e-24,0.003501751,0.0015
2026-10-04 21:12:00,493851,98.92729654691652,-2.068734155052776,-2.02298895346098,0.20534714773294288,3.587543602018294e-24,0.003501751,0.0015
2026-10-04 21:13:00,493909,98.93891499701526,-2.0682308623301893,-2.02298895346098,0.20534801753358092,3.679691215682221e-24,0.003501751,0.0015
2026-10-04 21:14:00,494103,98.97777670941456,-2.067364456169085,-2.02298895346098,0.20534920694174585,3.8432523415114974e-24,0.003501751,0.0015
2026-10-04 21:15:00,494161,98.98939515951332,-2.0671290921431607,-2.02298895346098,0.20534989273733997,3.8896173827373654e-24,0.003501751,0.0024975024
2026-10-04 21:16:00,494467,99.0506924996895,-2.065195231859862,-2.02298895346098,0.20535417602871217,4.2892584037308664e-24,0.003501751,0.0025
2026-10-04 21:17:00,494547,99.06671794810158,-2.064107481723143,-2.02298895346098,0.2053558604529129,4.530007237297262e-24,0.003501751,0.0015015015
2026-10-04 21:18:00,494766,99.11058761312964,-2.0632089873782955,-2.02298895346098,0.2053571989864109,4.738796811268545e-24,0.003501751,0.0015
2026-10-04 21:19:00,494898,99.13702960300958,-2.062481786846337,-2.02298895346098,0.20535825725041465,4.914673834844255e-24,0.003501751,0.0015
2026-10-04 21:20:00,494976,99.15265441521136,-2.062114233075807,-2.02298895346098,0.20535899507776625,5.006515582196808e-24,0.003501751,0.0015
2026-10-04 21:21:00,495115,99.18049863182736,-2.061364009723299,-2.02298895346098,0.19982971233436464,2.995199165794423e-25,0.003501751,0.0015
2026-10-04 21:22:00,495177,99.1929183543467,-2.0603693658775235,-2.02298895346098,0.19982885378009982,3.153007632054329e-25,0.0035,0.0015
2026-10-04 21:23:00,495295,99.21655589075452,-2.06019057921647,-2.02298895346098,0.19982997995837432,3.184423031715336e-25,0.0035,0.0015
2026-10-04 21:24:00,495378,99.23318229348205,-2.059761150275441,-2.02298895346098,0.19983208218620052,3.260096651396874e-25,0.0035,0.0015
2026-10-04 21:25:00,495412,99.23999310905718,-2.0596586884682244,-2.02298895346098,0.19983278519027456,3.278768130501257e-25,0.0035,0.0015
2026-10-04 21:26:00,495593,99.27625068608953,-2.058137767436319,-2.02298895346098,0.19983511985057875,3.5532423794135255e-25,0.003501751,0.0015
2026-10-04 21:27:00,495718,99.30129044923338,-2.0574421251460806,-2.02298895346098,0.1998349966181672,3.683902821437872e-25,0.0034930143,0.0015
2026-10-04 21:28:00,495781,99.31391048985788,-2.05647678413734,-2.02298895346098,0.19983626121924755,3.8761161170601952e-25,0.0029955066,0.0015
2026-10-04 21:29:00,495958,99.34936679446962,-2.055368971191851,-2.02298895346098,0.18739161631458276,2.7139284701925487e-28,0.0029955066,0.0015
2026-10-04 21:30:00,496037,99.36519192477654,-2.0543312943478558,-2.02298895346098,0.17707792755035323,2.0297116967312807e-31,0.0029955066,0.0015
2026-10-04 21:31:00,496103,99.37841291971652,-2.053400850639764,-2.02298895346098,0.17707895635340165,2.1599208682143537e-31,0.0029955066,0.0015
2026-10-04 21:32:00,496149,99.38762755255344,-2.052885479097921,-2.02298895346098,0.1770795457952834,2.235610544935283e-31,0.0029955066,0.0015
2026-10-04 21:33:00,496221,99.40205045612431,-2.052443147174288,-2.02298895346098,0.17708039282768284,2.303269089715146e-31,0.0029955066,0.0005005005
2026-10-04 21:34:00,496268,99.41146540706642,-2.052913114042576,-2.02298895346098,0.17708026981454714,2.2327755101150595e-31,0.0029955066,0.0005005005
2026-10-04 21:35:00,496310,99.41987876748276,-2.0524221478004145,-2.02298895346098,0.1770796188003974,2.3050964215685504e-31,0.0029955066,0.0005005005
2026-10-04 21:36:00,496486,99.45513475398934,-2.0506094358954896,-2.02298895346098,0.17708284367407717,2.603999335556038e-31,0.0029955066,0.0015
2026-10-04 21:37:00,496559,99.46975797566536,-2.049874924825157,-2.02298895346098,0.1770843989048112,2.7363097185521435e-31,0.0029955066,0.0015
2026-10-04 21:38:00,496684,99.49479773880924,-2.0488901130490067,-2.02298895346098,0.14736031235858316,2.9970872328360704e-44,0.0029955066,0.0015
2026-10-04 21:39:00,496733,99.50461332596164,-2.0480543377335847,-2.02298895346098,0.14736046317006407,3.244903599685942e-44,0.0029955066,0.0015
2026-10-04 21:40:00,496781,99.51422859500887,-2.048130201914933,-2.02298895346098,0.14736040707864842,3.2214121690218917e-44,0.0029955066,0.0015
2026-10-04 21:41:00,496856,99.5292524528952,-2.0482902270047787,-2.02298895346098,0.14735897655232036,3.166932269516785e-44,0.0029955066,0.0015
2026-10-04 21:42:00,496987,99.55549412466998,-2.0470236230344274,-2.02298895346098,0.14266792579853588,5.46929902446308e-47,0.0029955066,0.0015
2026-10-04 21:43:00,497043,99.56671193855844,-2.0460955917251056,-2.02298895346098,0.14266855173318022,6.012361979867951e-47,0.0029955066,0.0015
2026-10-04 21:44:00,497097,99.5775291162366,-2.045542458322458,-2.02298895346098,0.1426694249481561,6.365834734542886e-47,0.003,0.0015
2026-10-04 21:45:00,497118,99.58173579644476,-2.0454809654738004,-2.02298895346098,0.14266930319992996,6.404357058160641e-47,0.003,0.0015
2026-10-04 21:46:00,497206,99.59936378969805,-2.0438284545502894,-2.02298895346098,0.13718912858851642,1.7007808214129212e-50,0.005985037,0.0005005005
2026-10-04 21:47:00,497223,99.6027691974856,-2.043705946695185,-2.02298895346098,0.13718933267559427,1.7242318921952391e-50,0.005985037,0.0010005003
2026-10-04 21:48:00,497318,99.62179941747496,-2.043476604953609,-2.02298895346098,0.13718925915168495,1.767693512548456e-50,0.0054862844,0.0010005003
2026-10-04 21:49:00,497349,99.62800927873464,-2.043410070036089,-2.02298895346098,0.1371892585121384,1.780565010130729e-50,0.00499002,0.0010005003
2026-10-04 21:50:00,497463,99.65084554272184,-2.042618419049491,-2.02298895346098,0.12279165660700551,1.9492809821500146e-62,0.003498251,0.0010005003
2026-10-04 21:51:00,497526,99.66346558334637,-2.0419189678609784,-2.02298895346098,0.12279162645356248,2.143569235789989e-62,0.003498251,0.0010005003
2026-10-04 21:52:00,497526,99.66346558334637,-2.0419189678609784,-2.02298895346098,0.12279162645356248,2.143569235789989e-62,0.003,0.0010005003
2026-10-04 21:53:00,497659,99.69010789133144,-2.0413747538701954,-2.02298895346098,0.1227931099987322,2.3158546751995124e-62,0.003,0.0010005003
2026-10-04 21:54:00,497667,99.69171043617264,-2.0411886584445926,-2.02298895346098,0.1227931086321143,2.3751482699405086e-62,0.003,0.0010005003
2026-10-04 21:55:00,497735,99.70533206732291,-2.0404487636968893,-2.02298895346098,0.12279356198241956,2.6289572176967394e-62,0.003,0.0010005003
2026-10-04 21:56:00,497767,99.71174224668772,-2.039854425818921,-2.02298895346098,0.12279303781543283,2.8465584108637274e-62,0.003,0.0010005003
2026-10-04 21:57:00,497814,99.72115719762984,-2.039730788933325,-2.02298895346098,0.1227929463014166,2.894146577996299e-62,0.003,0.0010005003
2026-10-04 21:58:00,497883,99.73497914688524,-2.0391357522284825,-2.02298895346098,0.1227935337073708,3.1417730984648697e-62,0.0029970028,0.0010005003
2026-10-04 21:59:00,497948,99.74799982372006,-2.038166985885104,-2.02298895346098,0.1227941135586082,3.5878265713162257e-62,0.0029970028,0.0010005003
2026-10-04 22:00:00,498000,99.75841636518793,-2.037640877878033,-2.02298895346098,0.12279360250088121,3.848788103114587e-62,0.003494758,0.0010005003
2026-10-04 22:01:00,498019,99.76222240918578,-2.037442734704409,-2.02298895346098,0.1227937378982125,3.95481894716297e-62,0.003494758,0.0010005003
2026-10-04 22:02:00,498032,99.76482654455276,-2.0374332984290366,-2.02298895346098,0.12279352984556292,3.958029680016039e-62,0.0029970028,0.0005005005
2026-10-04 22:03:00,498088,99.7760443584412,-2.0367976596604387,-2.02298895346098,0.12279347834182021,4.313790453397138e-62,0.0029970028,0.0005005005
2026-10-04 22:04:00,498098,99.77804753949272,-2.036568317672771,-2.02298895346098,0.12279345084347103,4.449737780269692e-62,0.0029970028,0.0005005005
2026-10-04 22:05:00,498164,99.79126853443267,-2.0365046519769114,-2.02298895346098,0.12279366724632365,4.49048934579745e-62,0.0019990006,0.0005005005
2026-10-04 22:06:00,498211,99.80068348537478,-2.036248886206216,-2.02298895346098,0.12279425921418688,4.655079129100116e-62,0.0015,0.0005005005
2026-10-04 22:07:00,498244,99.80729398284475,-2.037053237520403,-2.02298895346098,0.12279418679237025,4.173519836665094e-62,0.0015,0.0005005005
2026-10-04 22:08:00,498379,99.83433692704014,-2.037145058577694,-2.02298895346098,0.10082615402071679,4.4657895691605787e-91,0.0015,0.0005005005
2026-10-04 22:09:00,498416,99.84174869693072,-2.036257026491728,-2.02298895346098,0.10082630681920027,5.34100220158441e-91,0.0015,0.0005005005
2026-10-04 22:10:00,498442,99.84695696766464,-2.0362194895577668,-2.02298895346098,0.10082223633947388,5.293309672072503e-91,0.0015,0.0005005005
2026-10-04 22:11:00,498448,99.84815887629556,-2.036254684709715,-2.02298895346098,0.10082213082862457,5.253783242499683e-91,0.0015,0.0005005005
2026-10-04 22:12:00,498454,99.84936078492646,-2.0361239262323805,-2.02298895346098,0.100822130470912,5.393547591847435e-91,0.0015,0.0005005005
2026-10-04 22:13:00,498485,99.85557064618614,-2.035702719109722,-2.02298895346098,0.10082148674672681,5.854211008207572e-91,0.0015,0.0005005005
2026-10-04 22:14:00,498497,99.85797446344796,-2.0355188434635463,-2.02298895346098,0.10082148454875388,6.074287346917743e-91,0.0015,0.0005005005
2026-10-04 22:15:00,498514,99.86137987123551,-2.035109882014452,-2.02298895346098,0.10082148254909606,6.593881413608605e-91,0.0015,0.0005005005
2026-10-04 22:16:00,498540,99.86658814196944,-2.034712612183831,-2.02298895346098,0.10082130422456516,7.135934315731905e-91,0.0015,0.0005005005
2026-10-04 22:17:00,498573,99.87319863943944,-2.0334756374985163,-2.02298895346098,0.10082129812897545,9.145421383838889e-91,0.0015,0.0005005005
2026-10-04 22:18:00,498585,99.87560245670124,-2.03356806790872,-2.02298895346098,0.10082130040257316,8.977544248971213e-91,0.0015,0.0015
2026-10-04 22:19:00,498599,99.87840691017335,-2.0331135120339017,-2.02298895346098,0.10082130014416447,9.834285452436774e-91,0.0015,0.0015
2026-10-04 22:20:00,498618,99.88221295417122,-2.032538205671741,-2.02298895346098,0.10082129763340421,1.1036394912976435e-90,0.0015,0.0015
2026-10-04 22:21:00,498623,99.88321454469698,-2.032408533599517,-2.02298895346098,0.10082129690367916,1.1326972698309064e-90,0.0015,0.0015
2026-10-04 22:22:00,498656,99.88982504216696,-2.031859620353138,-2.02298895346098,0.1008212953171294,1.2644038567247887e-90,0.0015,0.0024975024
2026-10-04 22:23:00,498656,99.88982504216696,-2.031859620353138,-2.02298895346098,0.1008212953171294,1.2644038567247887e-90,0.0015,0.0009995003
2026-10-04 22:24:00,498686,99.8958345853215,-2.031811140007844,-2.02298895346098,0.10082129326594387,1.276735961489125e-90,0.0015,0.0009995003
2026-10-04 22:25:00,498702,99.8990396750039,-2.0319313418245666,-2.02298895346098,0.10082129313057993,1.2463511472267984e-90,0.0015,0.0009995003
2026-10-04 22:26:00,498706,99.89984094742452,-2.031797798771162,-2.02298895346098,0.10082128983425835,1.2801357971629325e-90,0.0015,0.0009995003
2026-10-04 22:27:00,498735,99.90565017247388,-2.0315338258290905,-2.02298895346098,0.10082128929536066,1.349661171707346e-90,0.0015,0.0009995003
2026-10-04 22:28:00,498738,99.90625112678934,-2.0314894142021034,-2.02298895346098,0.10082128932541252,1.3617237152754867e-90,0.0015,0.0009995003
2026-10-04 22:29:00,498745,99.9076533535254,-2.031533039695532,-2.02298895346098,0.10082128933096501,1.3498739533204585e-90,0.0015,0.0009995003
2026-10-04 22:30:00,498758,99.91025748889236,-2.0313747016900585,-2.02298895346098,0.10082129004861592,1.39338412226709e-90,0.0015,0.0009995003
2026-10-04 22:31:00,498789,99.91646735015205,-2.031108947360305,-2.02298895346098,0.1008212900758858,1.4695716559455138e-90,0.0015,0.0009995003
2026-10-04 22:32:00,498790,99.9166676682572,-2.031096673079136,-2.02298895346098,0.10082129008583503,1.4731892423814894e-90,0.0015,0.0009995003
2026-10-04 22:33:00,498790,99.9166676682572,-2.031096673079136,-2.02298895346098,0.10082129008583503,1.4731892423814894e-90,0.0015,0.0009995003
2026-10-04 22:34:00,498818,99.92227657520142,-2.0307684632305145,-2.02298895346098,0.10082128724684326,1.5732674277449447e-90,0.0015,0.0009995003
2026-10-04 22:35:00,498823,99.92327816572715,-2.030770671486959,-2.02298895346098,0.10082128708512401,1.5725707753298044e-90,0.0015,0.0009995003
2026-10-04 22:36:00,498840,99.92668357351474,-2.030266048696616,-2.02298895346098,0.10082128044337359,1.7397375749869467e-90,0.0015,0.0009995003
2026-10-04 22:37:00,498869,99.93249279856413,-2.0295690600248277,-2.02298895346098,0.10082127684353234,2.000203233712787e-90,0.0015,0.0009995003
2026-10-04 22:38:00,498879,99.93449597961563,-2.029543573996895,-2.02298895346098,0.10082127678192902,2.01043204521359e-90,0.0015,0.0009995003
2026-10-04 22:39:00,498881,99.93489661582592,-2.02957798122968,-2.02298895346098,0.10082127766439244,1.9966414209569598e-90,0.0015,0.0009995003
2026-10-04 22:40:00,498890,99.9366994787723,-2.02918681811054,-2.02298895346098,0.10082127661333476,2.1592220768027844e-90,0.0015,0.0005
2026-10-04 22:41:00,498904,99.9395039322444,-2.028603354020775,-2.02298895346098,0.10082127205821223,2.426558135565797e-90,0.0015,0.0005
2026-10-04 22:42:00,498933,99.94531315729378,-2.0280955694402247,-2.02298895346098,0.10082126880979855,2.685951956390956e-90,0.0015,0.0005
2026-10-04 22:43:00,498937,99.94611442971438,-2.028103722399321,-2.02298895346098,0.1008212692496519,2.681580361024752e-90,0.0015,0.0005
2026-10-04 22:44:00,498947,99.94811761076588,-2.0281357998920058,-2.02298895346098,0.10082126969191037,2.664435471965355e-90,0.0015,0.0005
2026-10-04 22:45:00,498951,99.9489188831865,-2.027927281836684,-2.02298895346098,0.10082126890013723,2.777894648101802e-90,0.0015,0.0005
2026-10-04 22:46:00,498959,99.95052142802771,-2.027884612650799,-2.02298895346098,0.1008212683180074,2.801694550581951e-90,0.0015,0.0005
2026-10-04 22:47:00,498966,99.95192365476376,-2.027847497484836,-2.02298895346098,0.10082126936546594,2.8225795399420228e-90,0.0015,0.0005
2026-10-04 22:48:00,498969,99.95252460907922,-2.027695827809928,-2.02298895346098,0.10082126969796809,2.9095054051017186e-90,0.0015,0.0005
2026-10-04 22:49:00,498990,99.9567312892874,-2.0269743772505344,-2.02298895346098,0.10082126682332139,3.3609199708040434e-90,0.0015,0.0005
2026-10-04 22:50:00,498995,99.95773287981316,-2.02659308267944,-2.02298895346098,0.10082126517821528,3.6270571417956065e-90,0.0015007503,0.0005
2026-10-04 22:51:00,499018,99.96234019623162,-2.0262844376552347,-2.02298895346098,0.10000000000000002,1.3684299013216753e-91,0.0015007503,0.0005
2026-10-04 22:52:00,499020,99.96274083244192,-2.0262981720194584,-2.02298895346098,0.09999999999999998,1.3646176744773477e-91,0.0015007503,0.0005
2026-10-04 22:53:00,499020,99.96274083244192,-2.0262981720194584,-2.02298895346098,0.09999999999999998,1.3646176744773477e-91,0.0015007503,0.0009995003
2026-10-04 22:54:00,499022,99.96314146865222,-2.026288195384307,-2.02298895346098,0.09999999999999998,1.3673858196180545e-91,0.001503006,0.0009995003
2026-10-04 22:55:00,499033,99.96534496780887,-2.025901177820033,-2.02298895346098,0.1,1.4792042528671028e-91,0.0015022535,0.0009995003
2026-10-04 22:56:00,499036,99.96594592212432,-2.025930377656715,-2.02298895346098,0.1,1.4704585507809238e-91,0.0015022535,0.0009995003
2026-10-04 22:57:00,499070,99.97275673769948,-2.0254713393764168,-2.02298895346098,0.09999999999999998,1.6141156655644765e-91,0.0015022535,0.0009995003
2026-10-04 22:58:00,499070,99.97275673769948,-2.0254713393764168,-2.02298895346098,0.09999999999999998,1.6141156655644765e-91,0.0015022535,0.0009995003
2026-10-04 22:59:00,499077,99.97415896443552,-2.025224540976811,-2.02298895346098,0.1,1.6970539243646792e-91,0.0015022535,0.0009995003
2026-10-04 23:00:00,499077,99.97415896443552,-2.025224540976811,-2.02298895346098,0.1,1.6970539243646792e-91,0.0015022535,0.0009995003
2026-10-04 23:01:00,499107,99.98016850759004,-2.024782462110586,-2.02298895346098,0.10000000000000002,1.8563870368520542e-91,0.0015022535,0.0009995003
2026-10-04 23:02:00,499111,99.98096978001064,-2.024626221533976,-2.02298895346098,0.1,1.916198044901393e-91,0.0015022535,0.0009995003
2026-10-04 23:03:00,499117,99.98217168864156,-2.0245083052044976,-2.02298895346098,0.1,1.9626075150860744e-91,0.0015022535,0.0009995003
2026-10-04 23:04:00,499120,99.98277264295702,-2.024487854768442,-2.02298895346098,0.10000000000000002,1.9707697324479435e-91,0.0015022535,0.0009995003
2026-10-04 23:05:00,499120,99.98277264295702,-2.024487854768442,-2.02298895346098,0.10000000000000002,1.9707697324479435e-91,0.0015022535,0.0009995003
2026-10-04 23:06:00,499136,99.98597773263944,-2.0240714795517034,-2.02298895346098,0.1,2.1445181334779182e-91,0.0015022535,0.0009995003
2026-10-04 23:07:00,499136,99.98597773263944,-2.0240714795517034,-2.02298895346098,0.1,2.1445181334779182e-91,0.0015022535,0.0009995003
2026-10-04 23:08:00,499136,99.98597773263944,-2.0240714795517034,-2.02298895346098,0.1,2.1445181334779182e-91,0.0015022535,0.0009995003
2026-10-04 23:09:00,499137,99.98617805074458,-2.024068386451628,-2.02298895346098,0.1,2.1458644251781212e-91,0.0015022535,0.0009995003
2026-10-04 23:10:00,499137,99.98617805074458,-2.024068386451628,-2.02298895346098,0.1,2.1458644251781212e-91,0.0015022535,0.0009995003
2026-10-04 23:11:00,499173,99.99338950253002,-2.0237370807279387,-2.02298895346098,0.1,2.295058720337999e-91,0.0015022535,0.0009995003
2026-10-04 23:12:00,499175,99.99379013874032,-2.023748027277384,-2.02298895346098,0.09999999999999998,2.289967777785734e-91,0.0015022535,0.0009995003
2026-10-04 23:13:00,499181,99.99499204737124,-2.023569923955037,-2.02298895346098,0.09999999999999998,2.374216221902243e-91,0.0015022535,0.0009995003
2026-10-04 23:14:00,499182,99.99519236547636,-2.023538543867553,-2.02298895346098,0.09999999999999998,2.3893771723910917e-91,0.0015045136,0.0009995003
2026-10-04 23:15:00,499182,99.99519236547636,-2.023538543867553,-2.02298895346098,0.09999999999999998,2.3893771723910917e-91,0.0015045136,0.0009995003
2026-10-04 23:16:00,499184,99.99559300168669,-2.0235444095824007,-2.02298895346098,0.1,2.3865358949373657e-91,0.0015045136,0.0009995003
2026-10-04 23:17:00,499185,99.99579331979184,-2.0233903466583825,-2.02298895346098,0.09999999999999998,2.4622924319156497e-91,0.0015045136,0.0009995003
2026-10-04 23:18:00,499185,99.99579331979184,-2.0233903466583825,-2.02298895346098,0.09999999999999998,2.4622924319156497e-91,0.0015045136,0.0009995003
2026-10-04 23:19:00,499186,99.995993637897,-2.023247514476512,-2.02298895346098,0.10000000000000002,2.53466773368225e-91,0.0015045136,0.0009995003
2026-10-04 23:20:00,499186,99.995993637897,-2.023247514476512,-2.02298895346098,0.10000000000000002,2.53466773368225e-91,0.0015045136,0.0009995003
2026-10-04 23:21:00,499186,99.995993637897,-2.023247514476512,-2.02298895346098,0.10000000000000002,2.53466773368225e-91,0.0015045136,0.0009995003
2026-10-04 23:22:00,499188,99.99639427410727,-2.023255841545601,-2.02298895346098,0.10000000000000002,2.5303906184264384e-91,0.0015045136,0.0009995003
2026-10-04 23:23:00,499201,99.99899840947424,-2.023195946484302,-2.02298895346098,0.1,2.5613162081942826e-91,0.0015045136,0.0009995003
2026-10-04 23:24:00,499201,99.99899840947424,-2.023195946484302,-2.02298895346098,0.1,2.5613162081942826e-91,0.0015045136,0.0009995003
2026-10-04 23:25:00,499203,99.99939904568454,-2.0231118379821056,-2.02298895346098,0.1,2.60538143016804e-91,0.0015045136,0.0009995003
2026-10-04 23:26:00,499203,99.99939904568454,-2.0231118379821056,-2.02298895346098,0.1,2.60538143016804e-91,0.0015045136,0.0009995003
2026-10-04 23:27:00,499204,99.9995993637897,-2.0230965993015104,-2.02298895346098,0.10000000000000002,2.613445659383069e-91,0.0015045136,0.0009995003
2026-10-04 23:28:00,499204,99.9995993637897,-2.0230965993015104,-2.02298895346098,0.10000000000000002,2.613445659383069e-91,0.0015045136,0.0009995003
2026-10-04 23:29:00,499204,99.9995993637897,-2.0230965993015104,-2.02298895346098,0.10000000000000002,2.613445659383069e-91,0.0015045136,0.0014985016
2026-10-04 23:30:00,499204,99.9995993637897,-2.0230965993015104,-2.02298895346098,0.10000000000000002,2.613445659383069e-91,0.0015045136,0.0014985016
2026-10-04 23:31:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015045136,0.0014985016
2026-10-04 23:32:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015045136,0.0014985016
2026-10-04 23:33:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015045136,0.0014985016
2026-10-04 23:34:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015045136,0.0014985016
2026-10-04 23:35:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015045136,0.0014985016
2026-10-04 23:36:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015045136,0.0014985016
2026-10-04 23:37:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015045136,0.0014985016
2026-10-04 23:38:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015045136,0.0014985016
2026-10-04 23:39:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015045136,0.0014985016
2026-10-04 23:40:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015045136,0.0009995003
2026-10-04 23:41:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015045136,0.0014985016
2026-10-04 23:42:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015045136,0.0014985016
2026-10-04 23:43:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015045136,0.0014985016
2026-10-04 23:44:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015045136,0.0014985016
2026-10-04 23:45:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015045136,0.0014985016
2026-10-04 23:46:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015045136,0.0009995003
2026-10-04 23:47:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015037594,0.0009995003
2026-10-04 23:48:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015037594,0.0009995003
2026-10-04 23:49:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015037594,0.0005
2026-10-04 23:50:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015052684,0.0005
2026-10-04 23:51:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015060242,0.0005
2026-10-04 23:52:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015060242,0.0005
2026-10-04 23:53:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015060242,0.0005
2026-10-04 23:54:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015067805,0.0005
2026-10-04 23:55:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015060242,0.0005
2026-10-04 23:56:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015060242,0.0005
2026-10-04 23:57:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015060242,0.0005
2026-10-04 23:58:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015060242,0.0005
2026-10-04 23:59:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015060242,0.0005
2026-10-05 00:00:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015052684,0.0005
2026-10-05 00:01:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015052684,0.0005
2026-10-05 00:02:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015052684,0.0005
2026-10-05 00:03:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015045136,0.0005
2026-10-05 00:04:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015045136,0.0005
2026-10-05 00:05:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015045136,0.0005
2026-10-05 00:06:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015045136,0.0005
2026-10-05 00:07:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015045136,0.0005
2026-10-05 00:08:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015045136,0.0005
2026-10-05 00:09:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015045136,0.0005
2026-10-05 00:10:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015045136,0.0005
2026-10-05 00:11:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015045136,0.0005
2026-10-05 00:12:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015052684,0.0005
2026-10-05 00:13:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015037594,0.0005
2026-10-05 00:14:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015037594,0.0005
2026-10-05 00:15:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015037594,0.0005
2026-10-05 00:16:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015037594,0.0005
2026-10-05 00:17:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015037594,0.0005
2026-10-05 00:18:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015037594,0.0005
2026-10-05 00:19:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015037594,0.0005
2026-10-05 00:20:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015037594,0.0005
2026-10-05 00:21:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015037594,0.0005
2026-10-05 00:22:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015037594,0.0005
2026-10-05 00:23:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015037594,0.0005
2026-10-05 00:24:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015037594,0.0005
2026-10-05 00:25:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015037594,0.0005
2026-10-05 00:26:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015037594,0.0005
2026-10-05 00:27:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015037594,0.0005
2026-10-05 00:28:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015037594,0.0005
2026-10-05 00:29:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015037594,0.0005
2026-10-05 00:30:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015037594,0.0005
2026-10-05 00:31:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015037594,0.0005
2026-10-05 00:32:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015037594,0.0005
2026-10-05 00:33:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015037594,0.0005
2026-10-05 00:34:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015037594,0.0005
2026-10-05 00:35:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015037594,0.0005
2026-10-05 00:36:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.001503006,0.0005
2026-10-05 00:37:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.001503006,0.0005
2026-10-05 00:38:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.001503006,0.0005
2026-10-05 00:39:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015022535,0.0005
2026-10-05 00:40:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015022535,0.0005
2026-10-05 00:41:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015022535,0.0005
2026-10-05 00:42:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015022535,0.0005
2026-10-05 00:43:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015015015,0.0005
2026-10-05 00:44:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015015015,0.0005
2026-10-05 00:45:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015015015,0.0005
2026-10-05 00:46:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015007503,0.0005
2026-10-05 00:47:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015007503,0.0005
2026-10-05 00:48:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015007503,0.0005
2026-10-05 00:49:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015007503,0.0005
2026-10-05 00:50:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015007503,0.0005
2026-10-05 00:51:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015007503,0.0005
2026-10-05 00:52:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015007503,0.0005
2026-10-05 00:53:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015007503,0.0005
2026-10-05 00:54:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015007503,0.0005
2026-10-05 00:55:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015007503,0.0005
2026-10-05 00:56:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015007503,0.0005
2026-10-05 00:57:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015007503,0.0005
2026-10-05 00:58:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015007503,0.0005
2026-10-05 00:59:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015007503,0.0005
2026-10-05 01:00:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015007503,0.0005
2026-10-05 01:01:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015007503,0.0005
2026-10-05 01:02:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015007503,0.0005
2026-10-05 01:03:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015007503,0.0005
2026-10-05 01:04:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015007503,0.0005
2026-10-05 01:05:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015007503,0.0005
2026-10-05 01:06:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015007503,0.0005
2026-10-05 01:07:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015007503,0.0005
2026-10-05 01:08:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015007503,0.0005
2026-10-05 01:09:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015007503,0.0005
2026-10-05 01:10:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015007503,0.0005
2026-10-05 01:11:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015007503,0.0005
2026-10-05 01:12:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015007503,0.0005
2026-10-05 01:13:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015007503,0.0005
2026-10-05 01:14:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015007503,0.0005
2026-10-05 01:15:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015007503,0.0005
2026-10-05 01:16:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015007503,0.0005
2026-10-05 01:17:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015007503,0.0005
2026-10-05 01:18:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015007503,0.0005
2026-10-05 01:19:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015007503,0.0005
2026-10-05 01:20:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015007503,0.0005
2026-10-05 01:21:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015007503,0.0005
2026-10-05 01:22:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015007503,0.0005
2026-10-05 01:23:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015007503,0.0005
2026-10-05 01:24:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015007503,0.0005
2026-10-05 01:25:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015007503,0.0005
2026-10-05 01:26:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015007503,0.0005
2026-10-05 01:27:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015007503,0.0005
2026-10-05 01:28:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015007503,0.0005
2026-10-05 01:29:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015007503,0.0005
2026-10-05 01:30:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015,0.0005
2026-10-05 01:31:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015,0.0005
2026-10-05 01:32:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015,0.0005
2026-10-05 01:33:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015,0.0005
2026-10-05 01:34:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015,0.0005
2026-10-05 01:35:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015,0.0005
2026-10-05 01:36:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015,0.0005
2026-10-05 01:37:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015,0.0005
2026-10-05 01:38:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015,0.0005
2026-10-05 01:39:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015,0.0005
2026-10-05 01:40:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015,0.0005
2026-10-05 01:41:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015,0.0005
2026-10-05 01:42:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015,0.0005
2026-10-05 01:43:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015,0.0005
2026-10-05 01:44:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015,0.0005
2026-10-05 01:45:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015,0.0005
2026-10-05 01:46:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015,0.0005
2026-10-05 01:47:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015,0.0005
2026-10-05 01:48:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015,0.0005
2026-10-05 01:49:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015,0.0005
2026-10-05 01:50:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015,0.0005
2026-10-05 01:51:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015,0.0005
2026-10-05 01:52:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015,0.0005
2026-10-05 01:53:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015,0.0005
2026-10-05 01:54:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015,0.0005
2026-10-05 01:55:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015,0.0005
2026-10-05 01:56:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015,0.0005
2026-10-05 01:57:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015,0.0005
2026-10-05 01:58:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015,0.0005
2026-10-05 01:59:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015,0.0005
2026-10-05 02:00:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015,0.0005


==> anc/results/bu/night_round1_2026_national.csv <==
t,n_public,pct_public,M_public,final_margin,sd_cons,P_cons,kalshi,polymarket
2026-10-04 16:55:00,0,0.0,,-2.02298895346098,,,0.685,0.665
2026-10-04 16:56:00,0,0.0,,-2.02298895346098,,,0.6881188,0.665
2026-10-04 16:57:00,0,0.0,,-2.02298895346098,,,0.6831683,0.665
2026-10-04 16:58:00,0,0.0,,-2.02298895346098,,,0.6834171,0.655
2026-10-04 16:59:00,0,0.0,,-2.02298895346098,,,0.695,0.655
2026-10-04 17:00:00,0,0.0,,-2.02298895346098,,,0.68472904,0.67171717
2026-10-04 17:01:00,0,0.0,,-2.02298895346098,,,0.6865672,0.665
2026-10-04 17:02:00,0,0.0,,-2.02298895346098,,,0.6881188,0.665
2026-10-04 17:03:00,0,0.0,,-2.02298895346098,,,0.6896552,0.665
2026-10-04 17:04:00,0,0.0,,-2.02298895346098,,,0.6881188,0.6831683
2026-10-04 17:05:00,0,0.0,,-2.02298895346098,,,0.68472904,0.6782178
2026-10-04 17:06:00,0,0.0,,-2.02298895346098,,,0.6831683,0.685
2026-10-04 17:07:00,0,0.0,,-2.02298895346098,,,0.67487687,0.6818182
2026-10-04 17:08:00,0,0.0,,-2.02298895346098,,,0.66504854,0.675
2026-10-04 17:09:00,0,0.0,,-2.02298895346098,,,0.65841585,0.6582914
2026-10-04 17:10:00,0,0.0,,-2.02298895346098,,,0.65671647,0.6582914
2026-10-04 17:11:00,0,0.0,,-2.02298895346098,,,0.65671647,0.64824116
2026-10-04 17:12:00,0,0.0,,-2.02298895346098,,,0.66,0.64824116
2026-10-04 17:13:00,0,0.0,,-2.02298895346098,,,0.66,0.64824116
2026-10-04 17:14:00,0,0.0,,-2.02298895346098,,,0.6633664,0.65174127
2026-10-04 17:15:00,0,0.0,,-2.02298895346098,,,0.6633664,0.65174127
2026-10-04 17:16:00,0,0.0,,-2.02298895346098,,,0.66502464,0.65174127
2026-10-04 17:17:00,0,0.0,,-2.02298895346098,,,0.66831684,0.65174127
2026-10-04 17:18:00,0,0.0,,-2.02298895346098,,,0.67326736,0.655
2026-10-04 17:19:00,0,0.0,,-2.02298895346098,,,0.67326736,0.655
2026-10-04 17:20:00,0,0.0,,-2.02298895346098,,,0.67326736,0.65841585
2026-10-04 17:21:00,0,0.0,,-2.02298895346098,,,0.67,0.655
2026-10-04 17:22:00,0,0.0,,-2.02298895346098,,,0.6716418,0.655
2026-10-04 17:23:00,6157,1.2333585734145824,-0.8086700041965988,-2.02298895346098,17.222530004278543,0.4812748678121638,0.6666667,0.655
2026-10-04 17:24:00,7105,1.4232601370977112,-0.7853956255512995,-2.02298895346098,17.159535533398248,0.48174669957273075,0.6381909,0.6386138
2026-10-04 17:25:00,7550,1.5124016938898972,-0.7679454357602533,-2.02298895346098,17.010001208175503,0.48199518873186703,0.59296477,0.61025643
2026-10-04 17:26:00,8022,1.6069518395211595,-0.8030236605507834,-2.02298895346098,16.891129993651088,0.4810409692043689,0.5870646,0.57425743
2026-10-04 17:27:00,8366,1.6758612676930966,-0.8221099894709538,-2.02298895346098,16.892661656813647,0.48059245952070967,0.59900993,0.5594059
2026-10-04 17:28:00,8489,1.7005003946266672,-0.8304093763564335,-2.02298895346098,16.841975344287178,0.48033774409087837,0.575,0.5603865
2026-10-04 17:29:00,8950,1.792847041101269,-0.9336855194150396,-2.02298895346098,16.574060258310336,0.4775378089844014,0.605,0.5566503
2026-10-04 17:30:00,9863,1.9757374711041131,-0.9150533337448752,-2.02298895346098,16.380472717726168,0.4777256924347134,0.61764705,0.6009852
2026-10-04 17:31:00,11145,2.232545281907669,-1.0322020208011984,-2.02298895346098,16.381448918408196,0.4748791023501264,0.5920398,0.59113306
2026-10-04 17:32:00,12362,2.476332415876412,-0.94367499945176,-2.02298895346098,15.818606357361197,0.4762148025953437,0.5721393,0.56435645
2026-10-04 17:33:00,12892,2.582501011606431,-0.9286854253500176,-2.02298895346098,15.765816123506692,0.47651388710077563,0.55721396,0.5404041
2026-10-04 17:34:00,13857,2.7758079830771263,-1.0132145447685703,-2.02298895346098,15.714155420595096,0.4742948821929736,0.555,0.529703
2026-10-04 17:35:00,14811,2.9669114553911613,-1.0270290586481767,-2.02298895346098,15.258959793089891,0.47316880211104456,0.55778897,0.539604
2026-10-04 17:36:00,16880,3.381369614948538,-1.09350570367287,-2.02298895346098,14.617357457026682,0.4701834545051727,0.5663265,0.539604
2026-10-04 17:37:00,16880,3.381369614948538,-1.09350570367287,-2.02298895346098,14.617357457026682,0.4701834545051727,0.54950494,0.5472637
2026-10-04 17:38:00,19461,3.898390644343217,-0.9720226522421882,-2.02298895346098,14.541392582998913,0.4733524599630711,0.50259066,0.51707315
2026-10-04 17:39:00,20565,4.119541832429898,-1.027471261415125,-2.02298895346098,14.454569443906824,0.4716659287807378,0.45049506,0.49748743
2026-10-04 17:40:00,21555,4.317856756529369,-1.0798808414969052,-2.02298895346098,14.155352102939217,0.4695950610593103,0.43939394,0.44059405
2026-10-04 17:41:00,22853,4.5778696570153405,-1.139406982825142,-2.02298895346098,13.768836764457749,0.46702413144167126,0.37745097,0.36040607
2026-10-04 17:42:00,24803,4.968489962059751,-1.2587926106614744,-2.02298895346098,13.630823139323219,0.46321038717603774,0.30687833,0.3382353
2026-10-04 17:43:00,24803,4.968489962059751,-1.2587926106614744,-2.02298895346098,13.630823139323219,0.46321038717603774,0.29,0.28140703
2026-10-04 17:44:00,27447,5.498131032078941,-1.3880407511494883,-2.02298895346098,13.533154380944875,0.4591537365946579,0.325,0.28643215
2026-10-04 17:45:00,29964,6.002331702743957,-1.444457420930012,-2.02298895346098,12.183439371900029,0.45281234114708074,0.3282828,0.31840795
2026-10-04 17:46:00,29964,6.002331702743957,-1.444457420930012,-2.02298895346098,12.183439371900029,0.45281234114708074,0.33830845,0.32663316
2026-10-04 17:47:00,32967,6.60388697251235,-1.241531699090925,-2.02298895346098,11.932564512265467,0.45856655191681467,0.3181818,0.3115578
2026-10-04 17:48:00,34930,6.997111412923723,-1.1826409656989223,-2.02298895346098,11.175658477770991,0.4578614202633034,0.28717947,0.3019802
2026-10-04 17:49:00,34930,6.997111412923723,-1.1826409656989223,-2.02298895346098,11.175658477770991,0.4578614202633034,0.24999999,0.2920792
2026-10-04 17:50:00,37897,7.591455230906679,-1.250049296425415,-2.02298895346098,11.014101382924148,0.4548189245315807,0.2628866,0.24479166
2026-10-04 17:51:00,40756,8.164164693533332,-1.3178969677722807,-2.02298895346098,10.521043590210477,0.45015769096367575,0.22335026,0.2512563
2026-10-04 17:52:00,40756,8.164164693533332,-1.3178969677722807,-2.02298895346098,10.521043590210477,0.45015769096367575,0.23880596,0.2029703
2026-10-04 17:53:00,40756,8.164164693533332,-1.3178969677722807,-2.02298895346098,10.521043590210477,0.45015769096367575,0.2039801,0.2039801
2026-10-04 17:54:00,45329,9.08021938838876,-1.319385204657486,-2.02298895346098,10.33228249186827,0.44919500536241697,0.17073171,0.16915423
2026-10-04 17:55:00,45329,9.08021938838876,-1.319385204657486,-2.02298895346098,10.33228249186827,0.44919500536241697,0.15346535,0.16336635
2026-10-04 17:56:00,50309,10.07780355204064,-1.2782418525322805,-2.02298895346098,9.985079420414117,0.4490684755039406,0.135,0.145
2026-10-04 17:57:00,50309,10.07780355204064,-1.2782418525322805,-2.02298895346098,9.985079420414117,0.4490684755039406,0.14213198,0.145
2026-10-04 17:58:00,54511,10.919540229885058,-1.3414158147225463,-2.02298895346098,9.952157014842577,0.44639036363947066,0.13366337,0.145
2026-10-04 17:59:00,54511,10.919540229885058,-1.3414158147225463,-2.02298895346098,9.952157014842577,0.44639036363947066,0.155,0.15346535
2026-10-04 18:00:00,54511,10.919540229885058,-1.3414158147225463,-2.02298895346098,9.952157014842577,0.44639036363947066,0.14141414,0.14356436
2026-10-04 18:01:00,54511,10.919540229885058,-1.3414158147225463,-2.02298895346098,9.952157014842577,0.44639036363947066,0.13636364,0.125
2026-10-04 18:02:00,62168,12.45337596102611,-1.4164963793617869,-2.02298895346098,9.283820100461957,0.4393659761497178,0.13793103,0.115
2026-10-04 18:03:00,62168,12.45337596102611,-1.4164963793617869,-2.02298895346098,9.283820100461957,0.4393659761497178,0.12935323,0.11386139
2026-10-04 18:04:00,62168,12.45337596102611,-1.4164963793617869,-2.02298895346098,9.283820100461957,0.4393659761497178,0.12935323,0.117346935
2026-10-04 18:05:00,62168,12.45337596102611,-1.4164963793617869,-2.02298895346098,9.283820100461957,0.4393659761497178,0.11335633,0.115
2026-10-04 18:06:00,62168,12.45337596102611,-1.4164963793617869,-2.02298895346098,9.283820100461957,0.4393659761497178,0.11386139,0.1060606
2026-10-04 18:07:00,62168,12.45337596102611,-1.4164963793617869,-2.02298895346098,9.283820100461957,0.4393659761497178,0.125,0.116161615
2026-10-04 18:08:00,62168,12.45337596102611,-1.4164963793617869,-2.02298895346098,9.283820100461957,0.4393659761497178,0.125,0.125
2026-10-04 18:09:00,62168,12.45337596102611,-1.4164963793617869,-2.02298895346098,9.283820100461957,0.4393659761497178,0.13366337,0.12626262
2026-10-04 18:10:00,62168,12.45337596102611,-1.4164963793617869,-2.02298895346098,9.283820100461957,0.4393659761497178,0.13366337,0.12626262
2026-10-04 18:11:00,62168,12.45337596102611,-1.4164963793617869,-2.02298895346098,9.283820100461957,0.4393659761497178,0.13235295,0.135
2026-10-04 18:12:00,71074,14.237409005500735,-1.4086858859739817,-2.02298895346098,8.274976967994037,0.43241289264898886,0.135,0.13366337
2026-10-04 18:13:00,71074,14.237409005500735,-1.4086858859739817,-2.02298895346098,8.274976967994037,0.43241289264898886,0.135,0.125
2026-10-04 18:14:00,71074,14.237409005500735,-1.4086858859739817,-2.02298895346098,8.274976967994037,0.43241289264898886,0.14356436,0.12376238
2026-10-04 18:15:00,85964,17.220145591198825,-1.4682670151743735,-2.02298895346098,7.596630396174476,0.42337034472189566,0.125,0.11940298
2026-10-04 18:16:00,85964,17.220145591198825,-1.4682670151743735,-2.02298895346098,7.596630396174476,0.42337034472189566,0.13235295,0.10447761
2026-10-04 18:17:00,97548,19.54063052126777,-1.4890078002693152,-2.02298895346098,7.272902249870169,0.418890115429841,0.118518524,0.1060606
2026-10-04 18:18:00,97548,19.54063052126777,-1.4890078002693152,-2.02298895346098,7.272902249870169,0.418890115429841,0.13725491,0.10152284
2026-10-04 18:19:00,97548,19.54063052126777,-1.4890078002693152,-2.02298895346098,7.272902249870169,0.418890115429841,0.13366337,0.11940298
2026-10-04 18:20:00,97548,19.54063052126777,-1.4890078002693152,-2.02298895346098,7.272902249870169,0.418890115429841,0.12060301,0.11940298
2026-10-04 18:21:00,109654,21.965681502225536,-1.564719389384961,-2.02298895346098,6.788341038321444,0.4088512437337581,0.125,0.13366337
2026-10-04 18:22:00,109654,21.965681502225536,-1.564719389384961,-2.02298895346098,6.788341038321444,0.4088512437337581,0.115,0.105
2026-10-04 18:23:00,109654,21.965681502225536,-1.564719389384961,-2.02298895346098,6.788341038321444,0.4088512437337581,0.115,0.12376238
2026-10-04 18:24:00,122085,24.455835867357365,-1.6292183120048875,-2.02298895346098,6.117186174526195,0.3949907653882277,0.13366337,0.1060606
2026-10-04 18:25:00,122085,24.455835867357365,-1.6292183120048875,-2.02298895346098,6.117186174526195,0.3949907653882277,0.10938284,0.10945274
2026-10-04 18:26:00,122085,24.455835867357365,-1.6292183120048875,-2.02298895346098,6.117186174526195,0.3949907653882277,0.105,0.095
2026-10-04 18:27:00,122085,24.455835867357365,-1.6292183120048875,-2.02298895346098,6.117186174526195,0.3949907653882277,0.105,0.105
2026-10-04 18:28:00,139204,27.885081509436983,-1.6761820185275167,-2.02298895346098,5.682218750187168,0.38400181413088674,0.09654828,0.105
2026-10-04 18:29:00,139204,27.885081509436983,-1.6761820185275167,-2.02298895346098,5.682218750187168,0.38400181413088674,0.09095477,0.095
2026-10-04 18:30:00,139204,27.885081509436983,-1.6761820185275167,-2.02298895346098,5.682218750187168,0.38400181413088674,0.08864541,0.09405941
2026-10-04 18:31:00,139204,27.885081509436983,-1.6761820185275167,-2.02298895346098,5.682218750187168,0.38400181413088674,0.08771061,0.085
2026-10-04 18:32:00,139204,27.885081509436983,-1.6761820185275167,-2.02298895346098,5.682218750187168,0.38400181413088674,0.0845,0.085
2026-10-04 18:33:00,139204,27.885081509436983,-1.6761820185275167,-2.02298895346098,5.682218750187168,0.38400181413088674,0.0719246,0.08415842
2026-10-04 18:34:00,159242,31.89905570045232,-1.7388584579263844,-2.02298895346098,5.249131574267113,0.3702218114826495,0.07840237,0.07462687
2026-10-04 18:35:00,159242,31.89905570045232,-1.7388584579263844,-2.02298895346098,5.249131574267113,0.3702218114826495,0.07107356,0.07462687
2026-10-04 18:36:00,159242,31.89905570045232,-1.7388584579263844,-2.02298895346098,5.249131574267113,0.3702218114826495,0.0687251,0.065
2026-10-04 18:37:00,159242,31.89905570045232,-1.7388584579263844,-2.02298895346098,5.249131574267113,0.3702218114826495,0.064467765,0.055
2026-10-04 18:38:00,182745,36.6071321258158,-1.8090424772578275,-2.02298895346098,4.4951130659707355,0.343677730631368,0.047236178,0.055
2026-10-04 18:39:00,182745,36.6071321258158,-1.8090424772578275,-2.02298895346098,4.4951130659707355,0.343677730631368,0.047006436,0.045
2026-10-04 18:40:00,182745,36.6071321258158,-1.8090424772578275,-2.02298895346098,4.4951130659707355,0.343677730631368,0.050248757,0.054455444
2026-10-04 18:41:00,182745,36.6071321258158,-1.8090424772578275,-2.02298895346098,4.4951130659707355,0.343677730631368,0.04745255,0.039800994
2026-10-04 18:42:00,182745,36.6071321258158,-1.8090424772578275,-2.02298895346098,4.4951130659707355,0.343677730631368,0.044455543,0.045
2026-10-04 18:43:00,182745,36.6071321258158,-1.8090424772578275,-2.02298895346098,4.4951130659707355,0.343677730631368,0.04472362,0.035353534
2026-10-04 18:44:00,182745,36.6071321258158,-1.8090424772578275,-2.02298895346098,4.4951130659707355,0.343677730631368,0.049875315,0.0498008
2026-10-04 18:45:00,207533,41.572617316298285,-1.852881788516603,-2.02298895346098,3.770276480934457,0.31155603453231046,0.050474767,0.05464481
2026-10-04 18:46:00,207533,41.572617316298285,-1.852881788516603,-2.02298895346098,3.770276480934457,0.31155603453231046,0.050474767,0.054671973
2026-10-04 18:47:00,207533,41.572617316298285,-1.852881788516603,-2.02298895346098,3.770276480934457,0.31155603453231046,0.050974514,0.05483549
2026-10-04 18:48:00,207533,41.572617316298285,-1.852881788516603,-2.02298895346098,3.770276480934457,0.31155603453231046,0.06742126,0.06448413
2026-10-04 18:49:00,207533,41.572617316298285,-1.852881788516603,-2.02298895346098,3.770276480934457,0.31155603453231046,0.06663376,0.059850376
2026-10-04 18:50:00,235931,47.2612508663758,-1.9021366018801225,-2.02298895346098,3.4178696403570084,0.28892533458671954,0.06692913,0.060150374
2026-10-04 18:51:00,235931,47.2612508663758,-1.9021366018801225,-2.02298895346098,3.4178696403570084,0.28892533458671954,0.05923345,0.055387713
2026-10-04 18:52:00,235931,47.2612508663758,-1.9021366018801225,-2.02298895346098,3.4178696403570084,0.28892533458671954,0.06188119,0.05502751
2026-10-04 18:53:00,235931,47.2612508663758,-1.9021366018801225,-2.02298895346098,3.4178696403570084,0.28892533458671954,0.045705676,0.05489022
2026-10-04 18:54:00,235931,47.2612508663758,-1.9021366018801225,-2.02298895346098,3.4178696403570084,0.28892533458671954,0.041624874,0.054862846
2026-10-04 18:55:00,235931,47.2612508663758,-1.9021366018801225,-2.02298895346098,3.4178696403570084,0.28892533458671954,0.04018081,0.054753605
2026-10-04 18:56:00,235931,47.2612508663758,-1.9021366018801225,-2.02298895346098,3.4178696403570084,0.28892533458671954,0.03439681,0.035246726
2026-10-04 18:57:00,235931,47.2612508663758,-1.9021366018801225,-2.02298895346098,3.4178696403570084,0.28892533458671954,0.03391521,0.035105314
2026-10-04 18:58:00,235931,47.2612508663758,-1.9021366018801225,-2.02298895346098,3.4178696403570084,0.28892533458671954,0.03886398,0.03984064
2026-10-04 18:59:00,235931,47.2612508663758,-1.9021366018801225,-2.02298895346098,3.4178696403570084,0.28892533458671954,0.03505258,0.03501751
2026-10-04 19:00:00,235931,47.2612508663758,-1.9021366018801225,-2.02298895346098,3.4178696403570084,0.28892533458671954,0.03455183,0.03544683
2026-10-04 19:01:00,235931,47.2612508663758,-1.9021366018801225,-2.02298895346098,3.4178696403570084,0.28892533458671954,0.034448326,0.030607125
2026-10-04 19:02:00,235931,47.2612508663758,-1.9021366018801225,-2.02298895346098,3.4178696403570084,0.28892533458671954,0.034465536,0.027190331
2026-10-04 19:03:00,235931,47.2612508663758,-1.9021366018801225,-2.02298895346098,3.4178696403570084,0.28892533458671954,0.0345,0.033049576
2026-10-04 19:04:00,235931,47.2612508663758,-1.9021366018801225,-2.02298895346098,3.4178696403570084,0.28892533458671954,0.03616273,0.035323385
2026-10-04 19:05:00,235931,47.2612508663758,-1.9021366018801225,-2.02298895346098,3.4178696403570084,0.28892533458671954,0.040857002,0.030922694
2026-10-04 19:06:00,235931,47.2612508663758,-1.9021366018801225,-2.02298895346098,3.4178696403570084,0.28892533458671954,0.034085214,0.03042394
2026-10-04 19:07:00,235931,47.2612508663758,-1.9021366018801225,-2.02298895346098,3.4178696403570084,0.28892533458671954,0.04527363,0.025948105
2026-10-04 19:08:00,235931,47.2612508663758,-1.9021366018801225,-2.02298895346098,3.4178696403570084,0.28892533458671954,0.03998001,0.028028028
2026-10-04 19:09:00,235931,47.2612508663758,-1.9021366018801225,-2.02298895346098,3.4178696403570084,0.28892533458671954,0.038480762,0.028485758
2026-10-04 19:10:00,235931,47.2612508663758,-1.9021366018801225,-2.02298895346098,3.4178696403570084,0.28892533458671954,0.03788634,0.0275
2026-10-04 19:11:00,235931,47.2612508663758,-1.9021366018801225,-2.02298895346098,3.4178696403570084,0.28892533458671954,0.037462536,0.0275
2026-10-04 19:12:00,235931,47.2612508663758,-1.9021366018801225,-2.02298895346098,3.4178696403570084,0.28892533458671954,0.03592814,0.027
2026-10-04 19:13:00,235931,47.2612508663758,-1.9021366018801225,-2.02298895346098,3.4178696403570084,0.28892533458671954,0.03736921,0.027472526
2026-10-04 19:14:00,235931,47.2612508663758,-1.9021366018801225,-2.02298895346098,3.4178696403570084,0.28892533458671954,0.034431137,0.028428929
2026-10-04 19:15:00,323539,64.81071942244284,-2.047844186826775,-2.02298895346098,2.395180448842334,0.19627962992789094,0.033533532,0.028414756
2026-10-04 19:16:00,323539,64.81071942244284,-2.047844186826775,-2.02298895346098,2.395180448842334,0.19627962992789094,0.03498251,0.022567704
2026-10-04 19:17:00,323539,64.81071942244284,-2.047844186826775,-2.02298895346098,2.395180448842334,0.19627962992789094,0.03151576,0.0255
2026-10-04 19:18:00,323539,64.81071942244284,-2.047844186826775,-2.02298895346098,2.395180448842334,0.19627962992789094,0.03245132,0.022477522
2026-10-04 19:19:00,323539,64.81071942244284,-2.047844186826775,-2.02298895346098,2.395180448842334,0.19627962992789094,0.02693267,0.018537074
2026-10-04 19:20:00,323539,64.81071942244284,-2.047844186826775,-2.02298895346098,2.395180448842334,0.19627962992789094,0.032354403,0.013058764
2026-10-04 19:21:00,323539,64.81071942244284,-2.047844186826775,-2.02298895346098,2.395180448842334,0.19627962992789094,0.03426018,0.012550201
2026-10-04 19:22:00,323539,64.81071942244284,-2.047844186826775,-2.02298895346098,2.395180448842334,0.19627962992789094,0.027930174,0.014492754
2026-10-04 19:23:00,323539,64.81071942244284,-2.047844186826775,-2.02298895346098,2.395180448842334,0.19627962992789094,0.029850746,0.013473054
2026-10-04 19:24:00,323539,64.81071942244284,-2.047844186826775,-2.02298895346098,2.395180448842334,0.19627962992789094,0.025922233,0.0105
2026-10-04 19:25:00,323539,64.81071942244284,-2.047844186826775,-2.02298895346098,2.395180448842334,0.19627962992789094,0.023406375,0.008525577
2026-10-04 19:26:00,323539,64.81071942244284,-2.047844186826775,-2.02298895346098,2.395180448842334,0.19627962992789094,0.020428501,0.00898652
2026-10-04 19:27:00,323539,64.81071942244284,-2.047844186826775,-2.02298895346098,2.395180448842334,0.19627962992789094,0.0165,0.006503252
2026-10-04 19:28:00,323539,64.81071942244284,-2.047844186826775,-2.02298895346098,2.395180448842334,0.19627962992789094,0.016008005,0.0064902646
2026-10-04 19:29:00,323539,64.81071942244284,-2.047844186826775,-2.02298895346098,2.395180448842334,0.19627962992789094,0.016008005,0.0074850298
2026-10-04 19:30:00,323539,64.81071942244284,-2.047844186826775,-2.02298895346098,2.395180448842334,0.19627962992789094,0.016008005,0.0075
2026-10-04 19:31:00,323539,64.81071942244284,-2.047844186826775,-2.02298895346098,2.395180448842334,0.19627962992789094,0.015515515,0.0075
2026-10-04 19:32:00,323539,64.81071942244284,-2.047844186826775,-2.02298895346098,2.395180448842334,0.19627962992789094,0.016491752,0.0075
2026-10-04 19:33:00,323539,64.81071942244284,-2.047844186826775,-2.02298895346098,2.395180448842334,0.19627962992789094,0.016491752,0.008491509
2026-10-04 19:34:00,323539,64.81071942244284,-2.047844186826775,-2.02298895346098,2.395180448842334,0.19627962992789094,0.01796407,0.008495753
2026-10-04 19:35:00,323539,64.81071942244284,-2.047844186826775,-2.02298895346098,2.395180448842334,0.19627962992789094,0.01894317,0.008
2026-10-04 19:36:00,323539,64.81071942244284,-2.047844186826775,-2.02298895346098,2.395180448842334,0.19627962992789094,0.015007503,0.008491509
2026-10-04 19:37:00,323539,64.81071942244284,-2.047844186826775,-2.02298895346098,2.395180448842334,0.19627962992789094,0.015507753,0.008491509
2026-10-04 19:38:00,323539,64.81071942244284,-2.047844186826775,-2.02298895346098,2.395180448842334,0.19627962992789094,0.016,0.008491509
2026-10-04 19:39:00,323539,64.81071942244284,-2.047844186826775,-2.02298895346098,2.395180448842334,0.19627962992789094,0.01943199,0.008491509
2026-10-04 19:40:00,323539,64.81071942244284,-2.047844186826775,-2.02298895346098,2.395180448842334,0.19627962992789094,0.018453864,0.008491509
2026-10-04 19:41:00,323539,64.81071942244284,-2.047844186826775,-2.02298895346098,2.395180448842334,0.19627962992789094,0.022354696,0.008491509
2026-10-04 19:42:00,323539,64.81071942244284,-2.047844186826775,-2.02298895346098,2.395180448842334,0.19627962992789094,0.020895522,0.008491509
2026-10-04 19:43:00,323539,64.81071942244284,-2.047844186826775,-2.02298895346098,2.395180448842334,0.19627962992789094,0.016491752,0.008491509
2026-10-04 19:44:00,323539,64.81071942244284,-2.047844186826775,-2.02298895346098,2.395180448842334,0.19627962992789094,0.016,0.008491509
2026-10-04 19:45:00,323539,64.81071942244284,-2.047844186826775,-2.02298895346098,2.395180448842334,0.19627962992789094,0.015992004,0.006503252
2026-10-04 19:46:00,323539,64.81071942244284,-2.047844186826775,-2.02298895346098,2.395180448842334,0.19627962992789094,0.01796407,0.007
2026-10-04 19:47:00,323539,64.81071942244284,-2.047844186826775,-2.02298895346098,2.395180448842334,0.19627962992789094,0.018417122,0.008487269
2026-10-04 19:48:00,323539,64.81071942244284,-2.047844186826775,-2.02298895346098,2.395180448842334,0.19627962992789094,0.016458852,0.008491509
2026-10-04 19:49:00,323539,64.81071942244284,-2.047844186826775,-2.02298895346098,2.395180448842334,0.19627962992789094,0.0115403915,0.00898652
2026-10-04 19:50:00,323539,64.81071942244284,-2.047844186826775,-2.02298895346098,2.395180448842334,0.19627962992789094,0.010050251,0.0070035015
2026-10-04 19:51:00,323539,64.81071942244284,-2.047844186826775,-2.02298895346098,2.395180448842334,0.19627962992789094,0.013006503,0.0070035015
2026-10-04 19:52:00,323539,64.81071942244284,-2.047844186826775,-2.02298895346098,2.395180448842334,0.19627962992789094,0.010983525,0.0075
2026-10-04 19:53:00,323539,64.81071942244284,-2.047844186826775,-2.02298895346098,2.395180448842334,0.19627962992789094,0.010983525,0.007996002
2026-10-04 19:54:00,323539,64.81071942244284,-2.047844186826775,-2.02298895346098,2.395180448842334,0.19627962992789094,0.010983525,0.007996002
2026-10-04 19:55:00,323539,64.81071942244284,-2.047844186826775,-2.02298895346098,2.395180448842334,0.19627962992789094,0.012954659,0.008004002
2026-10-04 19:56:00,323539,64.81071942244284,-2.047844186826775,-2.02298895346098,2.395180448842334,0.19627962992789094,0.012954659,0.007996002
2026-10-04 19:57:00,323539,64.81071942244284,-2.047844186826775,-2.02298895346098,2.395180448842334,0.19627962992789094,0.0134462165,0.0075
2026-10-04 19:58:00,323539,64.81071942244284,-2.047844186826775,-2.02298895346098,2.395180448842334,0.19627962992789094,0.014463841,0.0075
2026-10-04 19:59:00,323539,64.81071942244284,-2.047844186826775,-2.02298895346098,2.395180448842334,0.19627962992789094,0.014940238,0.008004002
2026-10-04 20:00:00,323539,64.81071942244284,-2.047844186826775,-2.02298895346098,2.395180448842334,0.19627962992789094,0.012,0.008004002
2026-10-04 20:01:00,323539,64.81071942244284,-2.047844186826775,-2.02298895346098,2.395180448842334,0.19627962992789094,0.007028112,0.0085
2026-10-04 20:02:00,323539,64.81071942244284,-2.047844186826775,-2.02298895346098,2.395180448842334,0.19627962992789094,0.007028112,0.008504253
2026-10-04 20:03:00,323539,64.81071942244284,-2.047844186826775,-2.02298895346098,2.395180448842334,0.19627962992789094,0.008521304,0.007507507
2026-10-04 20:04:00,323539,64.81071942244284,-2.047844186826775,-2.02298895346098,2.395180448842334,0.19627962992789094,0.011494254,0.006516291
2026-10-04 20:05:00,323539,64.81071942244284,-2.047844186826775,-2.02298895346098,2.395180448842334,0.19627962992789094,0.011494254,0.0060030017
2026-10-04 20:06:00,424153,84.96552525410351,-2.1814094284069,-2.02298895346098,1.0325808988330916,0.017318379573609082,0.011994003,0.0040100254
2026-10-04 20:07:00,424153,84.96552525410351,-2.1814094284069,-2.02298895346098,1.0325808988330916,0.017318379573609082,0.014463841,0.00501002
2026-10-04 20:08:00,424153,84.96552525410351,-2.1814094284069,-2.02298895346098,1.0325808988330916,0.017318379573609082,0.012493754,0.0049975007
2026-10-04 20:09:00,424153,84.96552525410351,-2.1814094284069,-2.02298895346098,1.0325808988330916,0.017318379573609082,0.011,0.0025037555
2026-10-04 20:10:00,424153,84.96552525410351,-2.1814094284069,-2.02298895346098,1.0325808988330916,0.017318379573609082,0.012487512,0.0020020022
2026-10-04 20:11:00,424153,84.96552525410351,-2.1814094284069,-2.02298895346098,1.0325808988330916,0.017318379573609082,0.005508262,0.0039960044
2026-10-04 20:12:00,440629,88.26596635457106,-2.1672210367578715,-2.02298895346098,0.8630023245489233,0.006015095887091299,0.0040120366,0.003498251
2026-10-04 20:13:00,442532,88.64717170867337,-2.1650910105539545,-2.02298895346098,0.8630618890625453,0.006060255323181903,0.0029985008,0.0020020022
2026-10-04 20:14:00,443598,88.86071080876432,-2.1660880401427107,-2.02298895346098,0.8630927877493437,0.006042004157618216,0.0024987503,0.0020020022
2026-10-04 20:15:00,446591,89.4602628974812,-2.166518126792727,-2.02298895346098,0.8460912037205585,0.005224277386682645,0.0025,0.0025
2026-10-04 20:16:00,448072,89.75693401120981,-2.163171248935936,-2.02298895346098,0.824830643301366,0.004363542235367674,0.0029970028,0.003994009
2026-10-04 20:17:00,448584,89.85949688104711,-2.162332254919652,-2.02298895346098,0.8248468906611767,0.00437724834970509,0.0020010006,0.003
2026-10-04 20:18:00,449547,90.0524032163075,-2.160919591024724,-2.02298895346098,0.8184291430901618,0.004141317907951482,0.0025025024,0.0020010006
2026-10-04 20:19:00,450573,90.2579295921924,-2.161675014373843,-2.02298895346098,0.7820064622831411,0.002852537785266903,0.0020050127,0.0020010006
2026-10-04 20:20:00,450868,90.31702343321194,-2.161892414423161,-2.02298895346098,0.7820084495154024,0.0028501695714878176,0.0030045067,0.002
2026-10-04 20:21:00,451531,90.44983433692704,-2.161198793046004,-2.02298895346098,0.7820275089970731,0.002858517834845593,0.0025025024,0.0020020022
2026-10-04 20:22:00,452117,90.56722074654552,-2.158665755488132,-2.02298895346098,0.7820521055864121,0.002887784529503892,0.0020020022,0.0025
2026-10-04 20:23:00,452654,90.6747915690116,-2.158160939739806,-2.02298895346098,0.7820666877323206,0.002893951657715171,0.0020030045,0.0025
2026-10-04 20:24:00,453174,90.7789569836901,-2.158851418340846,-2.02298895346098,0.7642999802049963,0.0023668899889427632,0.0025025024,0.0030015006
2026-10-04 20:25:00,453733,90.8909348044695,-2.158022653997316,-2.02298895346098,0.7643034963883867,0.00237500756744842,0.0025025024,0.0035
2026-10-04 20:26:00,454075,90.95944359643111,-2.1571890504081703,-2.02298895346098,0.7643146271578564,0.0023834063072503235,0.0030015006,0.0025
2026-10-04 20:27:00,454625,91.06961855426415,-2.155874192329643,-2.02298895346098,0.764328437940686,0.002396604674422242,0.003021148,0.0025
2026-10-04 20:28:00,455357,91.2162514072347,-2.155768200836383,-2.02298895346098,0.7643596971572859,0.00239850286398519,0.0030105368,0.0025025024
2026-10-04 20:29:00,455709,91.28676338024783,-2.156194730898564,-2.02298895346098,0.7643624791239474,0.002394411378562243,0.00251004,0.0025025024
2026-10-04 20:30:00,455910,91.32702731938318,-2.156453226942301,-2.02298895346098,0.764370033866867,0.0023920963747358845,0.00251004,0.003003003
2026-10-04 20:31:00,456569,91.45903695067769,-2.1534833321177893,-2.02298895346098,0.7643984995962074,0.002422021291198493,0.0153999,0.004497751
2026-10-04 20:32:00,457209,91.58724053797432,-2.1519182897930755,-2.02298895346098,0.764390954558098,0.0024372959475296835,0.010531594,0.0044955043
2026-10-04 20:33:00,457344,91.61428348216968,-2.151354154714236,-2.02298895346098,0.7643930436001576,0.002442957825502021,0.011027569,0.00250501
2026-10-04 20:34:00,458177,91.78114846376045,-2.1479743078671287,-2.02298895346098,0.7644104751083217,0.00247726758867561,0.011022044,0.0025
2026-10-04 20:35:00,458678,91.8815078344411,-2.147693761663328,-2.02298895346098,0.7644216617244803,0.0024804107561466238,0.011022044,0.0029985008
2026-10-04 20:36:00,459168,91.97966370596508,-2.147539491239614,-2.02298895346098,0.7644374400510965,0.0024824134732139556,0.011022044,0.0025
2026-10-04 20:37:00,459500,92.0461693168752,-2.147548364749774,-2.02298895346098,0.7244641619589093,0.0015167308843367672,0.011027569,0.0025
2026-10-04 20:38:00,460026,92.15153664018462,-2.146951974081268,-2.02298895346098,0.7244755842417846,0.0015210246273822297,0.0125125125,0.0024987503
2026-10-04 20:39:00,460647,92.27593418348336,-2.14680009283762,-2.02298895346098,0.7244794683080409,0.001522139576869339,0.012018027,0.0025
2026-10-04 20:40:00,460851,92.31679907693416,-2.147135564450076,-2.02298895346098,0.7244747515044897,0.0015197559042734424,0.011517276,0.0025025024
2026-10-04 20:41:00,461693,92.4854669214713,-2.1459067620900774,-2.02298895346098,0.7244907610674672,0.0015284778428254551,0.012506254,0.0025025024
2026-10-04 20:42:00,461961,92.53915217365176,-2.1443803093060043,-2.02298895346098,0.7244950355920038,0.0015390568491709803,0.011517276,0.0025037555
2026-10-04 20:43:00,462774,92.70201079313952,-2.145466896628778,-2.02298895346098,0.678271310382877,0.0007803871267977678,0.012012012,0.0025025024
2026-10-04 20:44:00,463159,92.77913326362264,-2.144954500135188,-2.02298895346098,0.6782750054808483,0.0007824609895265883,0.011517276,0.0035
2026-10-04 20:45:00,463687,92.88490122314236,-2.1448669125052944,-2.02298895346098,0.5825856131430449,0.0001158720361541148,0.011517276,0.0015022535
2026-10-04 20:46:00,464275,93.00268826897111,-2.1440993740106884,-2.02298895346098,0.582600483774387,0.00011651529327825863,0.011517276,0.0015007503
2026-10-04 20:47:00,465008,93.1495214400468,-2.14353521459949,-2.02298895346098,0.5826057659646988,0.00011697385757244011,0.009027081,0.0015
2026-10-04 20:48:00,465853,93.31879023889935,-2.14398482587711,-2.02298895346098,0.5826210972325614,0.00011666471889377358,0.00898652,0.0019990006
2026-10-04 20:49:00,466842,93.51690484489367,-2.1456363363585806,-2.02298895346098,0.5714354891136717,8.673369421508289e-05,0.008008008,0.0015
2026-10-04 20:50:00,467237,93.59603049642833,-2.1450180436763944,-2.02298895346098,0.5714445845497993,8.712990441875671e-05,0.008008008,0.0024975024
2026-10-04 20:51:00,470105,94.17054282200134,-2.142359071942912,-2.02298895346098,0.5663779932949717,7.761164884404697e-05,0.008008008,0.0019990006
2026-10-04 20:52:00,471826,94.51529028096616,-2.1398476940686084,-2.02298895346098,0.457463052441764,1.4509737748549117e-06,0.008004002,0.0015
2026-10-04 20:53:00,474312,95.0132810903715,-2.133791405723984,-2.02298895346098,0.45749336722958306,1.5499092912273903e-06,0.007507507,0.0015
2026-10-04 20:54:00,477239,95.59961218414844,-2.1299575166225493,-2.02298895346098,0.45752042119292946,1.6164709348566967e-06,0.006513026,0.0019990006
2026-10-04 20:55:00,479483,96.04912601210722,-2.125771431242085,-2.02298895346098,0.41118959378095693,1.1716703828618493e-07,0.007010516,0.0015
2026-10-04 20:56:00,480099,96.17252196488025,-2.124703845848175,-2.02298895346098,0.41120267523560505,1.1891027929968545e-07,0.007007007,0.0015
2026-10-04 20:57:00,482283,96.61001670652998,-2.118795823235975,-2.02298895346098,0.40242058209209175,7.004590673282724e-08,0.007007007,0.0015
2026-10-04 20:58:00,484309,97.01586118756586,-2.111006281756012,-2.02298895346098,0.3253032483757375,4.3104054129698365e-11,0.006009014,0.0015
2026-10-04 20:59:00,486071,97.36882168884188,-2.1052529112506546,-2.02298895346098,0.2512070975802974,2.6341124384239846e-17,0.0059970017,0.0015
2026-10-04 21:00:00,488485,97.85238959467635,-2.096604768976018,-2.02298895346098,0.2512032222334327,3.523243252710221e-17,0.0059940056,0.0015
2026-10-04 21:01:00,490242,98.20434850542662,-2.089817308854658,-2.02298895346098,0.2512107691193781,4.436184136554821e-17,0.005988024,0.0015
2026-10-04 21:02:00,491639,98.48419289832252,-2.0846151557276538,-2.02298895346098,0.2277321162881629,2.748162311219337e-20,0.005985037,0.0015
2026-10-04 21:03:00,492232,98.60298153467708,-2.08203013645607,-2.02298895346098,0.22773800171118344,3.0592574499980743e-20,0.003998001,0.0015
2026-10-04 21:04:00,492354,98.62742034350548,-2.081561350158101,-2.02298895346098,0.2277387056716879,3.118868292360719e-20,0.0044955043,0.0015
2026-10-04 21:05:00,492495,98.65566519633178,-2.080727542623817,-2.02298895346098,0.22242901850640467,4.197072820550271e-21,0.0035,0.0005005005
2026-10-04 21:06:00,492717,98.7001358156753,-2.077794427573154,-2.02298895346098,0.22243104322623228,4.758059906746033e-21,0.003501751,0.0005005005
2026-10-04 21:07:00,492915,98.73979880049518,-2.0756582855308348,-2.02298895346098,0.20809000466731775,9.823844287863544e-24,0.0035035035,0.0005005005
2026-10-04 21:08:00,493036,98.76403729121846,-2.07464040374451,-2.02298895346098,0.2080897485669944,1.0318623462944515e-23,0.0035035035,0.0005005005
2026-10-04 21:09:00,493286,98.8141168175062,-2.0732682297841976,-2.02298895346098,0.20809502081552203,1.1054754097741428e-23,0.003501751,0.0005005005
2026-10-04 21:10:00,493371,98.83114385644404,-2.07191920034161,-2.02298895346098,0.20809680214018958,1.1809723056664471e-23,0.003501751,0.0015
2026-10-04 21:11:00,493719,98.90085455703658,-2.070705002586959,-2.02298895346098,0.20534786898507404,3.254889087386396e-24,0.003501751,0.0015
2026-10-04 21:12:00,493851,98.92729654691652,-2.068734155052776,-2.02298895346098,0.20534714773294288,3.587543602018294e-24,0.003501751,0.0015
2026-10-04 21:13:00,493909,98.93891499701526,-2.0682308623301893,-2.02298895346098,0.20534801753358092,3.679691215682221e-24,0.003501751,0.0015
2026-10-04 21:14:00,494103,98.97777670941456,-2.067364456169085,-2.02298895346098,0.20534920694174585,3.8432523415114974e-24,0.003501751,0.0015
2026-10-04 21:15:00,494161,98.98939515951332,-2.0671290921431607,-2.02298895346098,0.20534989273733997,3.8896173827373654e-24,0.003501751,0.0024975024
2026-10-04 21:16:00,494467,99.0506924996895,-2.065195231859862,-2.02298895346098,0.20535417602871217,4.2892584037308664e-24,0.003501751,0.0025
2026-10-04 21:17:00,494547,99.06671794810158,-2.064107481723143,-2.02298895346098,0.2053558604529129,4.530007237297262e-24,0.003501751,0.0015015015
2026-10-04 21:18:00,494766,99.11058761312964,-2.0632089873782955,-2.02298895346098,0.2053571989864109,4.738796811268545e-24,0.003501751,0.0015
2026-10-04 21:19:00,494898,99.13702960300958,-2.062481786846337,-2.02298895346098,0.20535825725041465,4.914673834844255e-24,0.003501751,0.0015
2026-10-04 21:20:00,494976,99.15265441521136,-2.062114233075807,-2.02298895346098,0.20535899507776625,5.006515582196808e-24,0.003501751,0.0015
2026-10-04 21:21:00,495115,99.18049863182736,-2.061364009723299,-2.02298895346098,0.19982971233436464,2.995199165794423e-25,0.003501751,0.0015
2026-10-04 21:22:00,495177,99.1929183543467,-2.0603693658775235,-2.02298895346098,0.19982885378009982,3.153007632054329e-25,0.0035,0.0015
2026-10-04 21:23:00,495295,99.21655589075452,-2.06019057921647,-2.02298895346098,0.19982997995837432,3.184423031715336e-25,0.0035,0.0015
2026-10-04 21:24:00,495378,99.23318229348205,-2.059761150275441,-2.02298895346098,0.19983208218620052,3.260096651396874e-25,0.0035,0.0015
2026-10-04 21:25:00,495412,99.23999310905718,-2.0596586884682244,-2.02298895346098,0.19983278519027456,3.278768130501257e-25,0.0035,0.0015
2026-10-04 21:26:00,495593,99.27625068608953,-2.058137767436319,-2.02298895346098,0.19983511985057875,3.5532423794135255e-25,0.003501751,0.0015
2026-10-04 21:27:00,495718,99.30129044923338,-2.0574421251460806,-2.02298895346098,0.1998349966181672,3.683902821437872e-25,0.0034930143,0.0015
2026-10-04 21:28:00,495781,99.31391048985788,-2.05647678413734,-2.02298895346098,0.19983626121924755,3.8761161170601952e-25,0.0029955066,0.0015
2026-10-04 21:29:00,495958,99.34936679446962,-2.055368971191851,-2.02298895346098,0.18739161631458276,2.7139284701925487e-28,0.0029955066,0.0015
2026-10-04 21:30:00,496037,99.36519192477654,-2.0543312943478558,-2.02298895346098,0.17707792755035323,2.0297116967312807e-31,0.0029955066,0.0015
2026-10-04 21:31:00,496103,99.37841291971652,-2.053400850639764,-2.02298895346098,0.17707895635340165,2.1599208682143537e-31,0.0029955066,0.0015
2026-10-04 21:32:00,496149,99.38762755255344,-2.052885479097921,-2.02298895346098,0.1770795457952834,2.235610544935283e-31,0.0029955066,0.0015
2026-10-04 21:33:00,496221,99.40205045612431,-2.052443147174288,-2.02298895346098,0.17708039282768284,2.303269089715146e-31,0.0029955066,0.0005005005
2026-10-04 21:34:00,496268,99.41146540706642,-2.052913114042576,-2.02298895346098,0.17708026981454714,2.2327755101150595e-31,0.0029955066,0.0005005005
2026-10-04 21:35:00,496310,99.41987876748276,-2.0524221478004145,-2.02298895346098,0.1770796188003974,2.3050964215685504e-31,0.0029955066,0.0005005005
2026-10-04 21:36:00,496486,99.45513475398934,-2.0506094358954896,-2.02298895346098,0.17708284367407717,2.603999335556038e-31,0.0029955066,0.0015
2026-10-04 21:37:00,496559,99.46975797566536,-2.049874924825157,-2.02298895346098,0.1770843989048112,2.7363097185521435e-31,0.0029955066,0.0015
2026-10-04 21:38:00,496684,99.49479773880924,-2.0488901130490067,-2.02298895346098,0.14736031235858316,2.9970872328360704e-44,0.0029955066,0.0015
2026-10-04 21:39:00,496733,99.50461332596164,-2.0480543377335847,-2.02298895346098,0.14736046317006407,3.244903599685942e-44,0.0029955066,0.0015
2026-10-04 21:40:00,496781,99.51422859500887,-2.048130201914933,-2.02298895346098,0.14736040707864842,3.2214121690218917e-44,0.0029955066,0.0015
2026-10-04 21:41:00,496856,99.5292524528952,-2.0482902270047787,-2.02298895346098,0.14735897655232036,3.166932269516785e-44,0.0029955066,0.0015
2026-10-04 21:42:00,496987,99.55549412466998,-2.0470236230344274,-2.02298895346098,0.14266792579853588,5.46929902446308e-47,0.0029955066,0.0015
2026-10-04 21:43:00,497043,99.56671193855844,-2.0460955917251056,-2.02298895346098,0.14266855173318022,6.012361979867951e-47,0.0029955066,0.0015
2026-10-04 21:44:00,497097,99.5775291162366,-2.045542458322458,-2.02298895346098,0.1426694249481561,6.365834734542886e-47,0.003,0.0015
2026-10-04 21:45:00,497118,99.58173579644476,-2.0454809654738004,-2.02298895346098,0.14266930319992996,6.404357058160641e-47,0.003,0.0015
2026-10-04 21:46:00,497206,99.59936378969805,-2.0438284545502894,-2.02298895346098,0.13718912858851642,1.7007808214129212e-50,0.005985037,0.0005005005
2026-10-04 21:47:00,497223,99.6027691974856,-2.043705946695185,-2.02298895346098,0.13718933267559427,1.7242318921952391e-50,0.005985037,0.0010005003
2026-10-04 21:48:00,497318,99.62179941747496,-2.043476604953609,-2.02298895346098,0.13718925915168495,1.767693512548456e-50,0.0054862844,0.0010005003
2026-10-04 21:49:00,497349,99.62800927873464,-2.043410070036089,-2.02298895346098,0.1371892585121384,1.780565010130729e-50,0.00499002,0.0010005003
2026-10-04 21:50:00,497463,99.65084554272184,-2.042618419049491,-2.02298895346098,0.12279165660700551,1.9492809821500146e-62,0.003498251,0.0010005003
2026-10-04 21:51:00,497526,99.66346558334637,-2.0419189678609784,-2.02298895346098,0.12279162645356248,2.143569235789989e-62,0.003498251,0.0010005003
2026-10-04 21:52:00,497526,99.66346558334637,-2.0419189678609784,-2.02298895346098,0.12279162645356248,2.143569235789989e-62,0.003,0.0010005003
2026-10-04 21:53:00,497659,99.69010789133144,-2.0413747538701954,-2.02298895346098,0.1227931099987322,2.3158546751995124e-62,0.003,0.0010005003
2026-10-04 21:54:00,497667,99.69171043617264,-2.0411886584445926,-2.02298895346098,0.1227931086321143,2.3751482699405086e-62,0.003,0.0010005003
2026-10-04 21:55:00,497735,99.70533206732291,-2.0404487636968893,-2.02298895346098,0.12279356198241956,2.6289572176967394e-62,0.003,0.0010005003
2026-10-04 21:56:00,497767,99.71174224668772,-2.039854425818921,-2.02298895346098,0.12279303781543283,2.8465584108637274e-62,0.003,0.0010005003
2026-10-04 21:57:00,497814,99.72115719762984,-2.039730788933325,-2.02298895346098,0.1227929463014166,2.894146577996299e-62,0.003,0.0010005003
2026-10-04 21:58:00,497883,99.73497914688524,-2.0391357522284825,-2.02298895346098,0.1227935337073708,3.1417730984648697e-62,0.0029970028,0.0010005003
2026-10-04 21:59:00,497948,99.74799982372006,-2.038166985885104,-2.02298895346098,0.1227941135586082,3.5878265713162257e-62,0.0029970028,0.0010005003
2026-10-04 22:00:00,498000,99.75841636518793,-2.037640877878033,-2.02298895346098,0.12279360250088121,3.848788103114587e-62,0.003494758,0.0010005003
2026-10-04 22:01:00,498019,99.76222240918578,-2.037442734704409,-2.02298895346098,0.1227937378982125,3.95481894716297e-62,0.003494758,0.0010005003
2026-10-04 22:02:00,498032,99.76482654455276,-2.0374332984290366,-2.02298895346098,0.12279352984556292,3.958029680016039e-62,0.0029970028,0.0005005005
2026-10-04 22:03:00,498088,99.7760443584412,-2.0367976596604387,-2.02298895346098,0.12279347834182021,4.313790453397138e-62,0.0029970028,0.0005005005
2026-10-04 22:04:00,498098,99.77804753949272,-2.036568317672771,-2.02298895346098,0.12279345084347103,4.449737780269692e-62,0.0029970028,0.0005005005
2026-10-04 22:05:00,498164,99.79126853443267,-2.0365046519769114,-2.02298895346098,0.12279366724632365,4.49048934579745e-62,0.0019990006,0.0005005005
2026-10-04 22:06:00,498211,99.80068348537478,-2.036248886206216,-2.02298895346098,0.12279425921418688,4.655079129100116e-62,0.0015,0.0005005005
2026-10-04 22:07:00,498244,99.80729398284475,-2.037053237520403,-2.02298895346098,0.12279418679237025,4.173519836665094e-62,0.0015,0.0005005005
2026-10-04 22:08:00,498379,99.83433692704014,-2.037145058577694,-2.02298895346098,0.10082615402071679,4.4657895691605787e-91,0.0015,0.0005005005
2026-10-04 22:09:00,498416,99.84174869693072,-2.036257026491728,-2.02298895346098,0.10082630681920027,5.34100220158441e-91,0.0015,0.0005005005
2026-10-04 22:10:00,498442,99.84695696766464,-2.0362194895577668,-2.02298895346098,0.10082223633947388,5.293309672072503e-91,0.0015,0.0005005005
2026-10-04 22:11:00,498448,99.84815887629556,-2.036254684709715,-2.02298895346098,0.10082213082862457,5.253783242499683e-91,0.0015,0.0005005005
2026-10-04 22:12:00,498454,99.84936078492646,-2.0361239262323805,-2.02298895346098,0.100822130470912,5.393547591847435e-91,0.0015,0.0005005005
2026-10-04 22:13:00,498485,99.85557064618614,-2.035702719109722,-2.02298895346098,0.10082148674672681,5.854211008207572e-91,0.0015,0.0005005005
2026-10-04 22:14:00,498497,99.85797446344796,-2.0355188434635463,-2.02298895346098,0.10082148454875388,6.074287346917743e-91,0.0015,0.0005005005
2026-10-04 22:15:00,498514,99.86137987123551,-2.035109882014452,-2.02298895346098,0.10082148254909606,6.593881413608605e-91,0.0015,0.0005005005
2026-10-04 22:16:00,498540,99.86658814196944,-2.034712612183831,-2.02298895346098,0.10082130422456516,7.135934315731905e-91,0.0015,0.0005005005
2026-10-04 22:17:00,498573,99.87319863943944,-2.0334756374985163,-2.02298895346098,0.10082129812897545,9.145421383838889e-91,0.0015,0.0005005005
2026-10-04 22:18:00,498585,99.87560245670124,-2.03356806790872,-2.02298895346098,0.10082130040257316,8.977544248971213e-91,0.0015,0.0015
2026-10-04 22:19:00,498599,99.87840691017335,-2.0331135120339017,-2.02298895346098,0.10082130014416447,9.834285452436774e-91,0.0015,0.0015
2026-10-04 22:20:00,498618,99.88221295417122,-2.032538205671741,-2.02298895346098,0.10082129763340421,1.1036394912976435e-90,0.0015,0.0015
2026-10-04 22:21:00,498623,99.88321454469698,-2.032408533599517,-2.02298895346098,0.10082129690367916,1.1326972698309064e-90,0.0015,0.0015
2026-10-04 22:22:00,498656,99.88982504216696,-2.031859620353138,-2.02298895346098,0.1008212953171294,1.2644038567247887e-90,0.0015,0.0024975024
2026-10-04 22:23:00,498656,99.88982504216696,-2.031859620353138,-2.02298895346098,0.1008212953171294,1.2644038567247887e-90,0.0015,0.0009995003
2026-10-04 22:24:00,498686,99.8958345853215,-2.031811140007844,-2.02298895346098,0.10082129326594387,1.276735961489125e-90,0.0015,0.0009995003
2026-10-04 22:25:00,498702,99.8990396750039,-2.0319313418245666,-2.02298895346098,0.10082129313057993,1.2463511472267984e-90,0.0015,0.0009995003
2026-10-04 22:26:00,498706,99.89984094742452,-2.031797798771162,-2.02298895346098,0.10082128983425835,1.2801357971629325e-90,0.0015,0.0009995003
2026-10-04 22:27:00,498735,99.90565017247388,-2.0315338258290905,-2.02298895346098,0.10082128929536066,1.349661171707346e-90,0.0015,0.0009995003
2026-10-04 22:28:00,498738,99.90625112678934,-2.0314894142021034,-2.02298895346098,0.10082128932541252,1.3617237152754867e-90,0.0015,0.0009995003
2026-10-04 22:29:00,498745,99.9076533535254,-2.031533039695532,-2.02298895346098,0.10082128933096501,1.3498739533204585e-90,0.0015,0.0009995003
2026-10-04 22:30:00,498758,99.91025748889236,-2.0313747016900585,-2.02298895346098,0.10082129004861592,1.39338412226709e-90,0.0015,0.0009995003
2026-10-04 22:31:00,498789,99.91646735015205,-2.031108947360305,-2.02298895346098,0.1008212900758858,1.4695716559455138e-90,0.0015,0.0009995003
2026-10-04 22:32:00,498790,99.9166676682572,-2.031096673079136,-2.02298895346098,0.10082129008583503,1.4731892423814894e-90,0.0015,0.0009995003
2026-10-04 22:33:00,498790,99.9166676682572,-2.031096673079136,-2.02298895346098,0.10082129008583503,1.4731892423814894e-90,0.0015,0.0009995003
2026-10-04 22:34:00,498818,99.92227657520142,-2.0307684632305145,-2.02298895346098,0.10082128724684326,1.5732674277449447e-90,0.0015,0.0009995003
2026-10-04 22:35:00,498823,99.92327816572715,-2.030770671486959,-2.02298895346098,0.10082128708512401,1.5725707753298044e-90,0.0015,0.0009995003
2026-10-04 22:36:00,498840,99.92668357351474,-2.030266048696616,-2.02298895346098,0.10082128044337359,1.7397375749869467e-90,0.0015,0.0009995003
2026-10-04 22:37:00,498869,99.93249279856413,-2.0295690600248277,-2.02298895346098,0.10082127684353234,2.000203233712787e-90,0.0015,0.0009995003
2026-10-04 22:38:00,498879,99.93449597961563,-2.029543573996895,-2.02298895346098,0.10082127678192902,2.01043204521359e-90,0.0015,0.0009995003
2026-10-04 22:39:00,498881,99.93489661582592,-2.02957798122968,-2.02298895346098,0.10082127766439244,1.9966414209569598e-90,0.0015,0.0009995003
2026-10-04 22:40:00,498890,99.9366994787723,-2.02918681811054,-2.02298895346098,0.10082127661333476,2.1592220768027844e-90,0.0015,0.0005
2026-10-04 22:41:00,498904,99.9395039322444,-2.028603354020775,-2.02298895346098,0.10082127205821223,2.426558135565797e-90,0.0015,0.0005
2026-10-04 22:42:00,498933,99.94531315729378,-2.0280955694402247,-2.02298895346098,0.10082126880979855,2.685951956390956e-90,0.0015,0.0005
2026-10-04 22:43:00,498937,99.94611442971438,-2.028103722399321,-2.02298895346098,0.1008212692496519,2.681580361024752e-90,0.0015,0.0005
2026-10-04 22:44:00,498947,99.94811761076588,-2.0281357998920058,-2.02298895346098,0.10082126969191037,2.664435471965355e-90,0.0015,0.0005
2026-10-04 22:45:00,498951,99.9489188831865,-2.027927281836684,-2.02298895346098,0.10082126890013723,2.777894648101802e-90,0.0015,0.0005
2026-10-04 22:46:00,498959,99.95052142802771,-2.027884612650799,-2.02298895346098,0.1008212683180074,2.801694550581951e-90,0.0015,0.0005
2026-10-04 22:47:00,498966,99.95192365476376,-2.027847497484836,-2.02298895346098,0.10082126936546594,2.8225795399420228e-90,0.0015,0.0005
2026-10-04 22:48:00,498969,99.95252460907922,-2.027695827809928,-2.02298895346098,0.10082126969796809,2.9095054051017186e-90,0.0015,0.0005
2026-10-04 22:49:00,498990,99.9567312892874,-2.0269743772505344,-2.02298895346098,0.10082126682332139,3.3609199708040434e-90,0.0015,0.0005
2026-10-04 22:50:00,498995,99.95773287981316,-2.02659308267944,-2.02298895346098,0.10082126517821528,3.6270571417956065e-90,0.0015007503,0.0005
2026-10-04 22:51:00,499018,99.96234019623162,-2.0262844376552347,-2.02298895346098,0.10000000000000002,1.3684299013216753e-91,0.0015007503,0.0005
2026-10-04 22:52:00,499020,99.96274083244192,-2.0262981720194584,-2.02298895346098,0.09999999999999998,1.3646176744773477e-91,0.0015007503,0.0005
2026-10-04 22:53:00,499020,99.96274083244192,-2.0262981720194584,-2.02298895346098,0.09999999999999998,1.3646176744773477e-91,0.0015007503,0.0009995003
2026-10-04 22:54:00,499022,99.96314146865222,-2.026288195384307,-2.02298895346098,0.09999999999999998,1.3673858196180545e-91,0.001503006,0.0009995003
2026-10-04 22:55:00,499033,99.96534496780887,-2.025901177820033,-2.02298895346098,0.1,1.4792042528671028e-91,0.0015022535,0.0009995003
2026-10-04 22:56:00,499036,99.96594592212432,-2.025930377656715,-2.02298895346098,0.1,1.4704585507809238e-91,0.0015022535,0.0009995003
2026-10-04 22:57:00,499070,99.97275673769948,-2.0254713393764168,-2.02298895346098,0.09999999999999998,1.6141156655644765e-91,0.0015022535,0.0009995003
2026-10-04 22:58:00,499070,99.97275673769948,-2.0254713393764168,-2.02298895346098,0.09999999999999998,1.6141156655644765e-91,0.0015022535,0.0009995003
2026-10-04 22:59:00,499077,99.97415896443552,-2.025224540976811,-2.02298895346098,0.1,1.6970539243646792e-91,0.0015022535,0.0009995003
2026-10-04 23:00:00,499077,99.97415896443552,-2.025224540976811,-2.02298895346098,0.1,1.6970539243646792e-91,0.0015022535,0.0009995003
2026-10-04 23:01:00,499107,99.98016850759004,-2.024782462110586,-2.02298895346098,0.10000000000000002,1.8563870368520542e-91,0.0015022535,0.0009995003
2026-10-04 23:02:00,499111,99.98096978001064,-2.024626221533976,-2.02298895346098,0.1,1.916198044901393e-91,0.0015022535,0.0009995003
2026-10-04 23:03:00,499117,99.98217168864156,-2.0245083052044976,-2.02298895346098,0.1,1.9626075150860744e-91,0.0015022535,0.0009995003
2026-10-04 23:04:00,499120,99.98277264295702,-2.024487854768442,-2.02298895346098,0.10000000000000002,1.9707697324479435e-91,0.0015022535,0.0009995003
2026-10-04 23:05:00,499120,99.98277264295702,-2.024487854768442,-2.02298895346098,0.10000000000000002,1.9707697324479435e-91,0.0015022535,0.0009995003
2026-10-04 23:06:00,499136,99.98597773263944,-2.0240714795517034,-2.02298895346098,0.1,2.1445181334779182e-91,0.0015022535,0.0009995003
2026-10-04 23:07:00,499136,99.98597773263944,-2.0240714795517034,-2.02298895346098,0.1,2.1445181334779182e-91,0.0015022535,0.0009995003
2026-10-04 23:08:00,499136,99.98597773263944,-2.0240714795517034,-2.02298895346098,0.1,2.1445181334779182e-91,0.0015022535,0.0009995003
2026-10-04 23:09:00,499137,99.98617805074458,-2.024068386451628,-2.02298895346098,0.1,2.1458644251781212e-91,0.0015022535,0.0009995003
2026-10-04 23:10:00,499137,99.98617805074458,-2.024068386451628,-2.02298895346098,0.1,2.1458644251781212e-91,0.0015022535,0.0009995003
2026-10-04 23:11:00,499173,99.99338950253002,-2.0237370807279387,-2.02298895346098,0.1,2.295058720337999e-91,0.0015022535,0.0009995003
2026-10-04 23:12:00,499175,99.99379013874032,-2.023748027277384,-2.02298895346098,0.09999999999999998,2.289967777785734e-91,0.0015022535,0.0009995003
2026-10-04 23:13:00,499181,99.99499204737124,-2.023569923955037,-2.02298895346098,0.09999999999999998,2.374216221902243e-91,0.0015022535,0.0009995003
2026-10-04 23:14:00,499182,99.99519236547636,-2.023538543867553,-2.02298895346098,0.09999999999999998,2.3893771723910917e-91,0.0015045136,0.0009995003
2026-10-04 23:15:00,499182,99.99519236547636,-2.023538543867553,-2.02298895346098,0.09999999999999998,2.3893771723910917e-91,0.0015045136,0.0009995003
2026-10-04 23:16:00,499184,99.99559300168669,-2.0235444095824007,-2.02298895346098,0.1,2.3865358949373657e-91,0.0015045136,0.0009995003
2026-10-04 23:17:00,499185,99.99579331979184,-2.0233903466583825,-2.02298895346098,0.09999999999999998,2.4622924319156497e-91,0.0015045136,0.0009995003
2026-10-04 23:18:00,499185,99.99579331979184,-2.0233903466583825,-2.02298895346098,0.09999999999999998,2.4622924319156497e-91,0.0015045136,0.0009995003
2026-10-04 23:19:00,499186,99.995993637897,-2.023247514476512,-2.02298895346098,0.10000000000000002,2.53466773368225e-91,0.0015045136,0.0009995003
2026-10-04 23:20:00,499186,99.995993637897,-2.023247514476512,-2.02298895346098,0.10000000000000002,2.53466773368225e-91,0.0015045136,0.0009995003
2026-10-04 23:21:00,499186,99.995993637897,-2.023247514476512,-2.02298895346098,0.10000000000000002,2.53466773368225e-91,0.0015045136,0.0009995003
2026-10-04 23:22:00,499188,99.99639427410727,-2.023255841545601,-2.02298895346098,0.10000000000000002,2.5303906184264384e-91,0.0015045136,0.0009995003
2026-10-04 23:23:00,499201,99.99899840947424,-2.023195946484302,-2.02298895346098,0.1,2.5613162081942826e-91,0.0015045136,0.0009995003
2026-10-04 23:24:00,499201,99.99899840947424,-2.023195946484302,-2.02298895346098,0.1,2.5613162081942826e-91,0.0015045136,0.0009995003
2026-10-04 23:25:00,499203,99.99939904568454,-2.0231118379821056,-2.02298895346098,0.1,2.60538143016804e-91,0.0015045136,0.0009995003
2026-10-04 23:26:00,499203,99.99939904568454,-2.0231118379821056,-2.02298895346098,0.1,2.60538143016804e-91,0.0015045136,0.0009995003
2026-10-04 23:27:00,499204,99.9995993637897,-2.0230965993015104,-2.02298895346098,0.10000000000000002,2.613445659383069e-91,0.0015045136,0.0009995003
2026-10-04 23:28:00,499204,99.9995993637897,-2.0230965993015104,-2.02298895346098,0.10000000000000002,2.613445659383069e-91,0.0015045136,0.0009995003
2026-10-04 23:29:00,499204,99.9995993637897,-2.0230965993015104,-2.02298895346098,0.10000000000000002,2.613445659383069e-91,0.0015045136,0.0014985016
2026-10-04 23:30:00,499204,99.9995993637897,-2.0230965993015104,-2.02298895346098,0.10000000000000002,2.613445659383069e-91,0.0015045136,0.0014985016
2026-10-04 23:31:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015045136,0.0014985016
2026-10-04 23:32:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015045136,0.0014985016
2026-10-04 23:33:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015045136,0.0014985016
2026-10-04 23:34:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015045136,0.0014985016
2026-10-04 23:35:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015045136,0.0014985016
2026-10-04 23:36:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015045136,0.0014985016
2026-10-04 23:37:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015045136,0.0014985016
2026-10-04 23:38:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015045136,0.0014985016
2026-10-04 23:39:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015045136,0.0014985016
2026-10-04 23:40:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015045136,0.0009995003
2026-10-04 23:41:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015045136,0.0014985016
2026-10-04 23:42:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015045136,0.0014985016
2026-10-04 23:43:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015045136,0.0014985016
2026-10-04 23:44:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015045136,0.0014985016
2026-10-04 23:45:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015045136,0.0014985016
2026-10-04 23:46:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015045136,0.0009995003
2026-10-04 23:47:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015037594,0.0009995003
2026-10-04 23:48:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015037594,0.0009995003
2026-10-04 23:49:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015037594,0.0005
2026-10-04 23:50:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015052684,0.0005
2026-10-04 23:51:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015060242,0.0005
2026-10-04 23:52:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015060242,0.0005
2026-10-04 23:53:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015060242,0.0005
2026-10-04 23:54:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015067805,0.0005
2026-10-04 23:55:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015060242,0.0005
2026-10-04 23:56:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015060242,0.0005
2026-10-04 23:57:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015060242,0.0005
2026-10-04 23:58:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015060242,0.0005
2026-10-04 23:59:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015060242,0.0005
2026-10-05 00:00:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015052684,0.0005
2026-10-05 00:01:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015052684,0.0005
2026-10-05 00:02:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015052684,0.0005
2026-10-05 00:03:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015045136,0.0005
2026-10-05 00:04:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015045136,0.0005
2026-10-05 00:05:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015045136,0.0005
2026-10-05 00:06:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015045136,0.0005
2026-10-05 00:07:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015045136,0.0005
2026-10-05 00:08:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015045136,0.0005
2026-10-05 00:09:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015045136,0.0005
2026-10-05 00:10:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015045136,0.0005
2026-10-05 00:11:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015045136,0.0005
2026-10-05 00:12:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015052684,0.0005
2026-10-05 00:13:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015037594,0.0005
2026-10-05 00:14:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015037594,0.0005
2026-10-05 00:15:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015037594,0.0005
2026-10-05 00:16:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015037594,0.0005
2026-10-05 00:17:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015037594,0.0005
2026-10-05 00:18:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015037594,0.0005
2026-10-05 00:19:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015037594,0.0005
2026-10-05 00:20:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015037594,0.0005
2026-10-05 00:21:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015037594,0.0005
2026-10-05 00:22:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015037594,0.0005
2026-10-05 00:23:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015037594,0.0005
2026-10-05 00:24:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015037594,0.0005
2026-10-05 00:25:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015037594,0.0005
2026-10-05 00:26:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015037594,0.0005
2026-10-05 00:27:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015037594,0.0005
2026-10-05 00:28:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015037594,0.0005
2026-10-05 00:29:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015037594,0.0005
2026-10-05 00:30:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015037594,0.0005
2026-10-05 00:31:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015037594,0.0005
2026-10-05 00:32:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015037594,0.0005
2026-10-05 00:33:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015037594,0.0005
2026-10-05 00:34:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015037594,0.0005
2026-10-05 00:35:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015037594,0.0005
2026-10-05 00:36:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.001503006,0.0005
2026-10-05 00:37:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.001503006,0.0005
2026-10-05 00:38:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.001503006,0.0005
2026-10-05 00:39:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015022535,0.0005
2026-10-05 00:40:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015022535,0.0005
2026-10-05 00:41:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015022535,0.0005
2026-10-05 00:42:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015022535,0.0005
2026-10-05 00:43:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015015015,0.0005
2026-10-05 00:44:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015015015,0.0005
2026-10-05 00:45:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015015015,0.0005
2026-10-05 00:46:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015007503,0.0005
2026-10-05 00:47:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015007503,0.0005
2026-10-05 00:48:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015007503,0.0005
2026-10-05 00:49:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015007503,0.0005
2026-10-05 00:50:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015007503,0.0005
2026-10-05 00:51:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015007503,0.0005
2026-10-05 00:52:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015007503,0.0005
2026-10-05 00:53:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015007503,0.0005
2026-10-05 00:54:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015007503,0.0005
2026-10-05 00:55:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015007503,0.0005
2026-10-05 00:56:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015007503,0.0005
2026-10-05 00:57:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015007503,0.0005
2026-10-05 00:58:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015007503,0.0005
2026-10-05 00:59:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015007503,0.0005
2026-10-05 01:00:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015007503,0.0005
2026-10-05 01:01:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015007503,0.0005
2026-10-05 01:02:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015007503,0.0005
2026-10-05 01:03:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015007503,0.0005
2026-10-05 01:04:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015007503,0.0005
2026-10-05 01:05:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015007503,0.0005
2026-10-05 01:06:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015007503,0.0005
2026-10-05 01:07:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015007503,0.0005
2026-10-05 01:08:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015007503,0.0005
2026-10-05 01:09:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015007503,0.0005
2026-10-05 01:10:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015007503,0.0005
2026-10-05 01:11:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015007503,0.0005
2026-10-05 01:12:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015007503,0.0005
2026-10-05 01:13:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015007503,0.0005
2026-10-05 01:14:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015007503,0.0005
2026-10-05 01:15:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015007503,0.0005
2026-10-05 01:16:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015007503,0.0005
2026-10-05 01:17:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015007503,0.0005
2026-10-05 01:18:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015007503,0.0005
2026-10-05 01:19:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015007503,0.0005
2026-10-05 01:20:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015007503,0.0005
2026-10-05 01:21:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015007503,0.0005
2026-10-05 01:22:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015007503,0.0005
2026-10-05 01:23:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015007503,0.0005
2026-10-05 01:24:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015007503,0.0005
2026-10-05 01:25:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015007503,0.0005
2026-10-05 01:26:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015007503,0.0005
2026-10-05 01:27:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015007503,0.0005
2026-10-05 01:28:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015007503,0.0005
2026-10-05 01:29:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015007503,0.0005
2026-10-05 01:30:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015,0.0005
2026-10-05 01:31:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015,0.0005
2026-10-05 01:32:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015,0.0005
2026-10-05 01:33:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015,0.0005
2026-10-05 01:34:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015,0.0005
2026-10-05 01:35:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015,0.0005
2026-10-05 01:36:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015,0.0005
2026-10-05 01:37:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015,0.0005
2026-10-05 01:38:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015,0.0005
2026-10-05 01:39:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015,0.0005
2026-10-05 01:40:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015,0.0005
2026-10-05 01:41:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015,0.0005
2026-10-05 01:42:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015,0.0005
2026-10-05 01:43:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015,0.0005
2026-10-05 01:44:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015,0.0005
2026-10-05 01:45:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015,0.0005
2026-10-05 01:46:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015,0.0005
2026-10-05 01:47:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015,0.0005
2026-10-05 01:48:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015,0.0005
2026-10-05 01:49:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015,0.0005
2026-10-05 01:50:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015,0.0005
2026-10-05 01:51:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015,0.0005
2026-10-05 01:52:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015,0.0005
2026-10-05 01:53:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015,0.0005
2026-10-05 01:54:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015,0.0005
2026-10-05 01:55:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015,0.0005
2026-10-05 01:56:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015,0.0005
2026-10-05 01:57:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015,0.0005
2026-10-05 01:58:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015,0.0005
2026-10-05 01:59:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015,0.0005
2026-10-05 02:00:00,499206,100.0,-2.02298895346098,-2.02298895346098,0.1,2.671124897610674e-91,0.0015,0.0005


==> anc/results/bu/parallel_tally_reread.csv <==
t,bus,raw_share,r1_share_same_bus,swing,share_swing,se,P_swing,kalshi,polymarket
2026-10-25 18:10:11,1,0.6842105263157895,0.6740088105726872,0.010201715743102246,0.5000867709757973,,,0.315,0.304
2026-10-25 18:10:14,2,0.5360623781676414,0.5130434782608696,0.026831304057854388,0.5167163592905495,,,0.315,0.304
2026-10-25 18:10:21,3,0.4947916666666667,0.46176470588235297,0.03692105217784946,0.5268061074105446,0.013726876740851999,0.9745794841743417,0.315,0.304
2026-10-25 18:10:28,4,0.45040485829959515,0.41402714932126694,0.03772969301623418,0.5276147482489293,0.009944470143919037,0.997255953754253,0.315,0.304
2026-10-25 18:10:35,5,0.44223412394797246,0.41739130434782606,0.02567915148106631,0.5155642067137614,0.013093080744067405,0.8827280691447116,0.315,0.304
2026-10-25 18:10:43,6,0.4563971992361553,0.4253294289897511,0.031265567499242024,0.5211506227319371,0.012043047979776407,0.9604772744049366,0.315,0.304
2026-10-25 18:10:52,7,0.42360728075013787,0.39518682710576314,0.02827564613756895,0.518160701370264,0.010695150802572106,0.9552490776066191,0.315,0.304
2026-10-25 18:10:56,8,0.4604651162790698,0.4275013376136972,0.03251240813111407,0.5223974633638092,0.009869182173060854,0.9883790445395805,0.315,0.304
2026-10-25 18:11:06,9,0.454320987654321,0.4292543021032505,0.02452540936068693,0.514410464593382,0.011730303329519161,0.890366928403813,0.315,0.298
2026-10-25 18:11:13,10,0.4580860534124629,0.4303525365434222,0.027266793271883964,0.5171518485045791,0.01085261857096514,0.942996256681535,0.315,0.298
2026-10-25 18:11:23,11,0.47642598087701943,0.4507791714177119,0.026080263302151463,0.5159653185348465,0.009780442249010087,0.9486994114503843,0.315,0.298
2026-10-25 18:11:33,12,0.48106291997556505,0.45746558418637484,0.023782472459697352,0.5136675276923924,0.009312051713552044,0.9289104817294846,0.315,0.298
2026-10-25 18:11:44,13,0.48414023372287146,0.46234509056244044,0.022489036803711625,0.5123740920364067,0.008594922829921258,0.9250235509686743,0.315,0.298
2026-10-25 18:11:54,14,0.4734945959855893,0.4509976525821596,0.022924893121720795,0.5128099483544158,0.007947230712880556,0.9465055084069867,0.315,0.298
2026-10-25 18:11:58,15,0.4889940828402367,0.4641795079751284,0.024945659886750876,0.514830715119446,0.007577804734143388,0.9748336443375392,0.315,0.298
2026-10-25 18:12:02,16,0.49188952213941256,0.46822825816097685,0.024009024766178406,0.5138940799988735,0.007100153198774393,0.9748186493313591,0.315,0.316
2026-10-25 18:12:08,17,0.4857614527445316,0.4596622889305816,0.026388726494607436,0.5162737817273025,0.007087375583741398,0.9891667673558,0.315,0.316
2026-10-25 18:12:12,18,0.4834123222748815,0.45952007176496973,0.024167127309524437,0.5140521825422195,0.0072074005158089035,0.9743933433030123,0.315,0.316
2026-10-25 18:12:15,19,0.4893258426966292,0.4645820038289726,0.024984155533084536,0.5148692107657796,0.006867823537848903,0.9848082357716067,0.315,0.316
2026-10-25 18:12:18,20,0.4884052800570817,0.46322188449848023,0.025413248768810823,0.5152983040015059,0.00653664650471749,0.9903682013771572,0.315,0.316
2026-10-25 18:12:25,21,0.4745098039215686,0.44860896445131376,0.025367071767682103,0.5152521270003771,0.006227299881020255,0.9928420191715297,0.315,0.316
2026-10-25 18:12:31,22,0.48484848484848486,0.45994173343044426,0.024972562000585553,0.5148576172332806,0.005922153282349466,0.9939432421510633,0.315,0.316
2026-10-25 18:12:34,23,0.48508270211779253,0.46016146016146015,0.024955113467392927,0.514840168700088,0.0056644676827666265,0.9956018348254937,0.315,0.316
2026-10-25 18:12:41,24,0.482906615361847,0.45829111786558596,0.024885143515591318,0.5147701987482864,0.005418786749069835,0.9967921152304576,0.315,0.316
2026-10-25 18:12:44,25,0.4751028514682934,0.45022697795071337,0.025445939414097393,0.5153309946467924,0.005221337344167504,0.9983388064742493,0.315,0.316
2026-10-25 18:12:53,26,0.46430525164113784,0.43856097181124437,0.02527720527265972,0.5151622605053549,0.005024989004610662,0.9987251159933073,0.315,0.316
2026-10-25 18:13:00,27,0.45501387237415775,0.4285928818140862,0.025471437641473083,0.5153564928741682,0.0048466956225917,0.9992337186553545,0.315,0.3195
2026-10-25 18:13:04,28,0.4528012279355334,0.425764192139738,0.026222381894409036,0.5161074371271042,0.004748113994711827,0.9996535666637638,0.315,0.3195
2026-10-25 18:13:07,29,0.4526641883519207,0.4252613732692851,0.026645082084228087,0.5165301373169232,0.004610688592525888,0.9998315755311156,0.315,0.3195
2026-10-25 18:13:14,30,0.45406253772787636,0.4268024215740231,0.02654702044119974,0.5164320756738948,0.004476686379246036,0.9998790038941483,0.315,0.3195
2026-10-25 18:13:17,31,0.45274674115456237,0.42586458195309396,0.02616922248158395,0.516054277714279,0.004335951504734872,0.9998932978144679,0.315,0.3195
2026-10-25 18:13:23,32,0.451916456277255,0.4245985115550333,0.026561062935381245,0.5164461181680764,0.004298578330743333,0.9999348639368547,0.315,0.3195
2026-10-25 18:13:27,33,0.4511026954778347,0.42345773038842344,0.02697625623148913,0.5168613114641842,0.004188445954365084,0.9999715936361535,0.315,0.3195
2026-10-25 18:13:30,34,0.44956021283526987,0.42101359703337454,0.027790123090525472,0.5176751783232205,0.004169851045993051,0.9999887642774735,0.315,0.3195
2026-10-25 18:13:42,35,0.45060622034791775,0.4213496637848223,0.028515958396350922,0.518401013629046,0.0041112974992333975,0.9999961922760321,0.315,0.3195
2026-10-25 18:13:48,36,0.4483111566018424,0.4188622056423409,0.028732227777828922,0.518617283010524,0.003996826836078178,0.9999984036423206,0.315,0.3195
2026-10-25 18:13:55,37,0.4446549660949342,0.4151436031331593,0.02874285459801247,0.5186279098307076,0.003888800364220837,0.9999991666875069,0.315,0.3195
2026-10-25 18:14:48,38,0.4403598723033762,0.4107142857142857,0.029037912822311135,0.5189229680550063,0.0037878177661878855,0.9999997069532356,0.315,0.3245
2026-10-25 18:14:53,39,0.4374468085106383,0.4075870244638431,0.029293468691657547,0.5191785239243526,0.003705509624266869,0.9999998864574767,0.315,0.3245
2026-10-25 18:15:21,40,0.4332286664203916,0.402548173107297,0.03021757135269109,0.5201026265853862,0.003741398148565832,0.9999999612867513,0.315,0.329
2026-10-25 18:15:32,41,0.4310204818190021,0.3999382334774552,0.030708176463935418,0.5205932316966305,0.0036864237164136032,0.9999999883977859,0.315,0.329
2026-10-25 18:15:51,42,0.4281057268722467,0.3969849246231156,0.03073132900057938,0.5206163842332745,0.0035971861955749786,0.9999999950154285,0.315,0.329
2026-10-25 18:15:59,43,0.42891566265060244,0.3974245551951244,0.03108431043851888,0.520969365671214,0.003529730179504269,0.9999999985816919,0.315,0.329
2026-10-25 18:16:17,44,0.4263788159892056,0.3952995569254479,0.030674276645560255,0.5205593318782553,0.003481272342822942,0.999999998244182,0.325,0.3295
2026-10-25 18:16:35,45,0.4237344124205137,0.3922031338493487,0.03124564348760057,0.5211306987202957,0.0034572802449188015,0.9999999995078723,0.325,0.3295
2026-10-25 18:16:45,46,0.4232817037754114,0.39255702280912363,0.030421986431096,0.520307041663791,0.003472954311065158,0.9999999975003458,0.325,0.3295
2026-10-25 18:16:48,47,0.4232138618561595,0.3927697743952161,0.030142917035782153,0.5200279722684773,0.003414461832589149,0.9999999977628572,0.325,0.3295
2026-10-25 18:17:04,48,0.4203145579917874,0.3898590550483113,0.030044131642037283,0.5199291868747323,0.0033434318660196245,0.9999999987441844,0.325,0.326
2026-10-25 18:17:06,49,0.42086085174219995,0.3904538341158059,0.02997365486374135,0.5198587100964365,0.003274936580434261,0.9999999993354767,0.325,0.326
2026-10-25 18:17:22,50,0.41832049763033174,0.38823828920570264,0.02971321170314083,0.5195982669358359,0.00321084893126266,0.9999999994820067,0.325,0.326
2026-10-25 18:17:22,51,0.4163693293526542,0.38573933372296904,0.0303541417356582,0.5202391969683533,0.0032297492773424442,0.9999999998153635,0.325,0.326
2026-10-25 18:17:34,52,0.416981805208705,0.3866350400785212,0.030087242637476117,0.5199722978701712,0.0031758991033384427,0.9999999998399391,0.325,0.326
2026-10-25 18:18:00,53,0.4145317093658127,0.38368919569754373,0.030642812740137693,0.5205278679728328,0.003164511863109283,0.9999999999561894,0.335,0.34
2026-10-25 18:18:41,54,0.4120074272746028,0.38094486946920103,0.03088308335831782,0.5207681385910129,0.0031164662953824286,0.9999999999866765,0.335,0.34
2026-10-25 18:20:03,55,0.40976961016147556,0.37833862351939307,0.03113316718804636,0.5210182224207415,0.003070519406337691,0.9999999999961807,0.325,0.338
2026-10-25 18:24:21,56,0.41072969922315916,0.37923422394762885,0.03117517298171083,0.5210602282144059,0.003015937527957463,0.999999999998555,0.345,0.342
2026-10-25 18:24:40,57,0.41164200508441434,0.380005977286312,0.031330066060585464,0.5212151212932805,0.002964941714082875,0.9999999999995827,0.345,0.342
2026-10-25 18:40:42,58,0.4078989549272296,0.3759089239809034,0.03155551323794564,0.5214405684706407,0.0029235476795448573,0.9999999999998881,0.345,0.3435
2026-10-25 18:40:44,59,0.40669735763385256,0.3747924637262687,0.0314265626434877,0.5213116178761827,0.002877014799939082,0.9999999999999357,0.345,0.3435
2026-10-25 18:41:01,60,0.40788739381162026,0.37563811684628473,0.031829050626608436,0.5217141058593036,0.002856992056534836,0.9999999999999852,0.345,0.3465
2026-10-25 18:41:16,61,0.41119384765625,0.3790699295823747,0.03191152833303542,0.5217965835657306,0.0028117190143872113,0.9999999999999954,0.345,0.3465
2026-10-25 18:41:31,62,0.4121146565711195,0.3805929179247873,0.031338920094430726,0.5212239753271258,0.0028289683826878023,0.9999999999999687,0.345,0.3465
2026-10-25 18:41:48,63,0.4149635685089746,0.3835079418722541,0.031440857873217785,0.5213259131059129,0.00278809377868851,0.9999999999999899,0.345,0.3465
2026-10-25 18:42:02,64,0.4171431905706617,0.38589487691284097,0.03133139089024031,0.5212164461229354,0.0027470577624437624,0.9999999999999943,0.345,0.344
2026-10-25 18:42:20,65,0.4175545700627772,0.38628466531174194,0.03139620255539452,0.5212812577880896,0.002709005932452802,0.999999999999998,0.345,0.344
2026-10-25 18:42:35,66,0.4178070524104253,0.38671748820983265,0.031229448781525126,0.5211145040142202,0.0026745882894390846,0.9999999999999986,0.345,0.344
2026-10-25 18:42:50,67,0.4182947993058277,0.38749522475487075,0.030956088374428047,0.5208411436071232,0.0026504417584658083,0.9999999999999981,0.345,0.344
2026-10-25 18:43:02,68,0.419205298013245,0.38852983623015624,0.030851979619297587,0.5207370348519926,0.002613767233909123,0.9999999999999989,0.345,0.343
2026-10-25 18:43:15,69,0.4209208664417111,0.3902318392581144,0.03096607400734276,0.5208511292400378,0.002578923318455774,0.9999999999999997,0.345,0.343
2026-10-25 18:43:19,70,0.4216705983272571,0.39071071559185666,0.031204763557340878,0.521089818790036,0.0025516120501606065,0.9999999999999999,0.345,0.343
2026-10-25 18:43:20,71,0.42347154643537127,0.3927927927927928,0.031078792429054963,0.5209638476617501,0.0025191989417800505,1.0,0.345,0.343
2026-10-25 18:43:21,72,0.42497130334968175,0.39452476890258353,0.030832194649212212,0.5207172498819073,0.0024970573861407374,1.0,0.345,0.343
2026-10-25 18:43:28,73,0.42751943972398165,0.3971129682660277,0.030920038396700378,0.5208050936293955,0.0024649146807034584,1.0,0.345,0.343
2026-10-25 18:44:05,74,0.42804710200336443,0.39798692659223694,0.030576093471250686,0.5204611487039458,0.0024694694996528228,0.9999999999999999,0.345,0.343
2026-10-25 18:45:08,75,0.42832704402515726,0.39812485707752115,0.0306965611298009,0.520581616362496,0.0024396145380720037,1.0,0.345,0.3405
2026-10-25 18:45:24,76,0.4293880797335587,0.3994009268678648,0.030407024548930385,0.5202920797816255,0.002427871556857514,1.0,0.345,0.3405
2026-10-25 18:47:13,77,0.4304194433555468,0.4003117866488503,0.030558699190295552,0.5204437544229906,0.0023988673865421527,1.0,0.345,0.3405
2026-10-25 19:03:02,78,0.42973247544869625,0.39974730828389365,0.0304040171858348,0.52028907241853,0.002372952281489259,1.0,0.375,0.367
2026-10-25 19:03:45,79,0.4316010699273978,0.4015423047681112,0.030275056462816877,0.520160111695512,0.0023460850684386123,1.0,0.375,0.367
2026-10-25 19:09:19,80,0.43264346190028224,0.403051391862955,0.029699082402632644,0.5195841376353277,0.00237258398500959,0.9999999999999999,0.515,0.4765
2026-10-25 19:09:39,81,0.4332653628695894,0.40365422189364736,0.02966478691424655,0.5195498421469417,0.0023407025213095516,1.0,0.515,0.4765
2026-10-25 19:10:07,82,0.4330485632052629,0.40345491440761744,0.029640217246015052,0.5195252724787102,0.002309813927992461,1.0,0.585,0.526
2026-10-25 19:18:48,83,0.4302440781770693,0.4006975789905622,0.029605478881135076,0.5194905341138302,0.0022796278588595857,1.0,0.595,0.5805
2026-10-25 19:19:04,84,0.4271258654358246,0.39761411312743267,0.029561569542890506,0.5194466247755856,0.0022500638193430757,1.0,0.635,0.5955
2026-10-25 19:19:21,85,0.42436699173481435,0.39487716150894503,0.02963509826311551,0.5195201534958106,0.0022216374814475037,1.0,0.635,0.5955
2026-10-25 19:19:33,86,0.42087571108429583,0.3914323568379214,0.02940954133385914,0.5192945965665542,0.002202303361640587,1.0,0.635,0.5955
2026-10-25 19:19:51,87,0.4180968564146134,0.3884697233507448,0.02957505415839615,0.5194601093910912,0.002179329277888933,1.0,0.635,0.5955
2026-10-25 19:20:05,88,0.4144400703576514,0.38485368411018966,0.029428764673025444,0.5193138199057206,0.0021558386519190354,1.0,0.615,0.639
2026-10-25 19:20:20,89,0.41327163044376497,0.3838155728063985,0.029344457001777,0.5192295122344721,0.00213071403116326,1.0,0.615,0.639
2026-10-25 19:20:49,90,0.4117310677232252,0.38225176645593156,0.0293022395120676,0.5191872947447627,0.0021067549042318007,1.0,0.615,0.639
2026-10-25 19:21:42,91,0.41521975587157073,0.3855570839064649,0.02947018900052138,0.5193552442332164,0.002086480984964221,1.0,0.665,0.639
2026-10-25 19:24:52,92,0.4137299406681798,0.3837578174567208,0.029773526223865823,0.519658581456561,0.0020840409053036126,1.0,0.735,0.74
2026-10-25 19:26:16,93,0.4128071833648393,0.3830816792867064,0.029508336743446224,0.5193933919761413,0.0020779878821177143,1.0,0.835,0.8105
2026-10-25 19:28:25,94,0.41216821919943875,0.3824676475802163,0.029455706993985604,0.5193407622266807,0.0020566090633192605,1.0,0.665,0.695
2026-10-25 19:29:21,95,0.4114721868856251,0.381875603123081,0.029393845962197768,0.5192789011948928,0.0020351366924811587,1.0,0.665,0.6635
2026-10-25 19:29:39,96,0.41058491573247924,0.38086760171957096,0.0296008141886131,0.5194858694213083,0.0020235314794116908,1.0,0.665,0.6635
2026-10-25 19:29:55,97,0.4104209930149141,0.38063905732593645,0.029670037867115997,0.5195550930998111,0.002004242202718193,1.0,0.665,0.6635
2026-10-25 19:30:11,98,0.40999103273053356,0.3800562036958188,0.02985368726489977,0.5197387424975949,0.0019917320664780795,1.0,0.725,0.6955
2026-10-25 19:30:27,99,0.4088136345151392,0.37881341648407213,0.029940395005152238,0.5198254502378473,0.001972763611485238,1.0,0.725,0.6955
2026-10-25 19:30:39,100,0.40826343357386174,0.378290298320381,0.02996286437624801,0.5198479196089432,0.0019537506942160776,1.0,0.725,0.6955
2026-10-25 19:31:11,101,0.40708798376576316,0.3770627403945573,0.03008258506590825,0.5199676402986033,0.0019368937916920143,1.0,0.725,0.7315
2026-10-25 19:31:16,102,0.406357634902411,0.37624897624897624,0.030168190806519155,0.5200532460392142,0.001919473667374451,1.0,0.725,0.7315
2026-10-25 19:31:22,103,0.4052682026341013,0.37500506708824843,0.030377480061274775,0.5202625352939698,0.0019105862618331146,1.0,0.725,0.7315
2026-10-25 19:35:33,104,0.40445882270201844,0.3742976400706373,0.030242037903605357,0.5201270931363005,0.0018971333875441195,1.0,0.675,0.671
2026-10-25 19:36:51,105,0.4051267762607969,0.3754722233268382,0.02968898022811562,0.5195740354608107,0.0019596688017578232,1.0,0.685,0.67
2026-10-25 19:37:06,106,0.4073831517992555,0.37780749714825157,0.029720670318012458,0.5196057255507076,0.0019403476722285968,1.0,0.675,0.6555
2026-10-25 19:38:11,107,0.40826378437542754,0.3788434524738567,0.02960791705007297,0.519492972282768,0.0019280586896616256,1.0,0.665,0.6825
2026-10-25 19:39:13,108,0.40729421352893236,0.37793963813877807,0.02955472172607969,0.5194397769587747,0.001913433618095728,1.0,0.675,0.6775
2026-10-25 19:41:14,109,0.408488689613323,0.3790517937478371,0.029678142855140865,0.5195631980878359,0.0019031088405155215,1.0,0.685,0.7025
2026-10-25 19:41:34,110,0.40967321135899926,0.3803783948733598,0.029558363309886607,0.5194434185425817,0.0018914823064504446,1.0,0.685,0.7025
2026-10-25 19:43:22,111,0.40839517625231914,0.3788960670973592,0.029752395601123003,0.5196374508338181,0.001883409646875516,1.0,0.685,0.7
2026-10-25 19:43:29,112,0.4090879178731245,0.3797487342958935,0.02964949767419362,0.5195345529068888,0.001872623026318496,1.0,0.685,0.7
2026-10-25 19:44:59,113,0.40944186350847345,0.38033471243803346,0.0294559783993037,0.5193410336319988,0.0018758657359648212,1.0,0.695,0.686
2026-10-25 19:45:41,114,0.4099960952752831,0.3807176217658833,0.029633839009862797,0.5195188942425579,0.0018777219141082513,1.0,0.705,0.669
2026-10-25 19:45:46,115,0.408982460665463,0.37985093806219483,0.0294515011030346,0.5193365563357297,0.0018693635821336989,1.0,0.705,0.669
2026-10-25 19:45:57,116,0.4096010774756285,0.38048994195173597,0.02945608861283448,0.5193411438455295,0.0018572891131813055,1.0,0.705,0.669
2026-10-25 19:49:47,117,0.4096400864809869,0.38030209729416453,0.029696732489685653,0.5195817877223807,0.0018572441015217032,1.0,0.655,0.6315
2026-10-25 19:50:48,118,0.41004381955171654,0.38052302607945976,0.02987164423575518,0.5197566994684503,0.0018497260151799759,1.0,0.655,0.626
2026-10-25 19:51:36,119,0.40942765152699195,0.37989384061843184,0.029892274348748145,0.5197773295814433,0.0018340395585297777,1.0,0.655,0.644
2026-10-25 19:52:13,120,0.4098391146656747,0.38022544966253224,0.029958822140414888,0.51984387737311,0.0018198066597223826,1.0,0.655,0.6735
2026-10-25 19:52:28,121,0.4099252836454202,0.3803680981595092,0.02989603972772537,0.5197810949604205,0.0018058283439962755,1.0,0.655,0.6735
2026-10-25 19:52:49,122,0.4103471417241169,0.38090434782608695,0.029773859979335914,0.519658915212031,0.0017955114370936745,1.0,0.655,0.6735
2026-10-25 19:53:03,123,0.41043083900226757,0.3807043565244386,0.03006774486001752,0.5199528000927126,0.0018026405381377203,1.0,0.685,0.672
2026-10-25 19:53:05,124,0.41006870480933666,0.38056583093574464,0.029854516970613493,0.5197395722033086,0.0018018452297710338,1.0,0.685,0.672
2026-10-25 19:53:28,125,0.410080933111164,0.38078896401753254,0.029633523516395144,0.5195185787490902,0.0018004835471608872,1.0,0.685,0.672
2026-10-25 19:53:45,126,0.40967446802231205,0.38039374325782094,0.029632666234183147,0.5195177214668782,0.0017858334105815205,1.0,0.685,0.672
2026-10-25 19:53:47,127,0.40949007669340204,0.38021860480663167,0.02961453812296415,0.5194995933556592,0.001771409145060646,1.0,0.685,0.672
2026-10-25 19:54:00,128,0.4095475927754225,0.3801984798698928,0.029692226841293766,0.5195772820739889,0.0017589071220246056,1.0,0.705,0.703
2026-10-25 19:54:13,129,0.4099890546690478,0.380566534914361,0.029740794629888666,0.5196258498625838,0.001745476337051735,1.0,0.705,0.703
2026-10-25 19:54:20,130,0.41029306647605435,0.3811189954546941,0.029480726784065533,0.5193657820167606,0.0017529074458635515,1.0,0.705,0.703
2026-10-25 19:54:29,131,0.4101734366572994,0.3810064935064935,0.029472963500094755,0.5193580187327899,0.0017397735229523778,1.0,0.705,0.703
2026-10-25 19:54:43,132,0.41056189269117027,0.38114423851732476,0.029711393638778706,0.5195964488714738,0.0017425160939336486,1.0,0.705,0.703
2026-10-25 19:54:54,133,0.4105754711705162,0.3814126156110987,0.02945139726476919,0.5193364524974643,0.0017502687290718165,1.0,0.705,0.703
2026-10-25 19:55:00,134,0.41039804585577083,0.3812778130959949,0.029417760763458783,0.5193028159961539,0.001737499690593237,1.0,0.735,0.711
2026-10-25 19:55:10,135,0.41012211594123,0.38085314641154366,0.029580804020823612,0.5194658592535187,0.0017333170926677097,1.0,0.735,0.711
2026-10-25 19:55:24,136,0.4101729232789756,0.3809001097694841,0.029577414655464162,0.5194624698881593,0.0017203570912924303,1.0,0.735,0.711
2026-10-25 19:55:26,137,0.410395676615159,0.38132586367880483,0.029380911658788738,0.5192659668914839,0.0017187073656750862,1.0,0.735,0.711
2026-10-25 19:55:44,138,0.4104747023007705,0.38139075098081615,0.029388196275329414,0.5192732515080245,0.0017055438211072012,1.0,0.735,0.711
2026-10-25 19:55:56,139,0.4105046399058647,0.38142146934266247,0.029381656423662257,0.5192667116563574,0.0016929940057246761,1.0,0.735,0.711
2026-10-25 19:56:00,140,0.41044716635225975,0.3813125152476214,0.029434687334104526,0.5193197425667996,0.0016823181005366464,1.0,0.765,0.7455
2026-10-25 19:56:11,141,0.4106992195739296,0.3816155988857939,0.0293590023847271,0.5192440576174222,0.0016713851758753957,1.0,0.765,0.7455
2026-10-25 19:56:28,142,0.4107652433437181,0.3816410595628251,0.02939727072302109,0.5192823259557162,0.0016599185109617057,1.0,0.765,0.7455
2026-10-25 19:56:51,143,0.41107181860731185,0.38178722895884354,0.029553050781041177,0.5194381060137363,0.001656053172581448,1.0,0.765,0.7455
2026-10-25 19:57:05,144,0.4112644747725393,0.38200011877189854,0.029526642295837555,0.5194116975285327,0.0016456387811206099,1.0,0.765,0.7845
2026-10-25 19:57:33,145,0.41124829940703855,0.3820327481929488,0.02947346317435374,0.5193585184070488,0.0016350233298597873,1.0,0.765,0.7845
2026-10-25 19:57:43,146,0.41055688592245376,0.3813095063717592,0.02955839417341669,0.5194434494061118,0.0016251876300408185,1.0,0.765,0.7845
2026-10-25 19:58:21,147,0.4109848963999292,0.381774259270039,0.029489702354668575,0.5193747575873636,0.0016153768821048505,1.0,0.765,0.785
2026-10-25 19:58:47,148,0.41035696329813975,0.3812196250867855,0.029440648285130936,0.519325703517826,0.0016054921240138335,1.0,0.765,0.785
2026-10-25 19:58:54,149,0.40981683884813097,0.380859375,0.029269334515225676,0.5191543897479207,0.001602654276419214,1.0,0.765,0.785
2026-10-25 19:59:10,150,0.40916530278232405,0.3802237953870747,0.029260013672646773,0.5191450689053418,0.0015922397490897248,1.0,0.775,0.7795
2026-10-25 19:59:23,151,0.40917711386419053,0.38029606942317506,0.029194616283120606,0.5190796715158157,0.0015827935602681807,1.0,0.775,0.7795
2026-10-25 19:59:33,152,0.408822881749896,0.38031502719152416,0.028818733074784712,0.5187037883074798,0.001617099891117964,1.0,0.775,0.7795
2026-10-25 19:59:47,153,0.40879585734082124,0.38046034946236557,0.02864149294205686,0.518526548174752,0.0016167207458301165,1.0,0.775,0.7795
2026-10-25 19:59:58,154,0.4081736230272857,0.37989200022267994,0.028580107966176035,0.5184651631988711,0.0016079564167774943,1.0,0.775,0.7795
2026-10-25 20:00:09,155,0.40850073199414405,0.38043087474764237,0.02832309805020992,0.518208153282905,0.001616435168729682,1.0,0.785,0.7875
2026-10-25 20:00:51,156,0.4087159681495256,0.38056235054833304,0.028394610026519395,0.5182796652592145,0.0016073198102220746,1.0,0.785,0.7875
2026-10-25 20:01:03,157,0.4086362989998578,0.3804395364093593,0.028444909022061433,0.5183299642547565,0.001598276487412093,1.0,0.785,0.7825
2026-10-25 20:01:20,158,0.4102455546147333,0.3822755984493182,0.028359423364194836,0.5182444785968899,0.001589165035760288,1.0,0.785,0.7825
2026-10-25 20:04:34,159,0.41111292542396605,0.3831469133146913,0.028348691675202098,0.5182337469078973,0.0015779614363044085,1.0,0.825,0.8265
2026-10-25 20:05:11,160,0.4126609243308326,0.38502773629187115,0.028180353101325096,0.5180654083340201,0.0015749729834394195,1.0,0.825,0.8275
2026-10-25 20:45:11,161,0.4140253292573609,0.38653148741297616,0.028058471567339552,0.5179435268000346,0.001568404009192753,1.0,0.972,0.969
2026-10-25 20:46:15,162,0.4150749640583282,0.3877084701247538,0.02802650141378326,0.5179115566464784,0.0015582167013517686,1.0,0.9745,0.9725
2026-10-25 20:47:20,163,0.4157662249405369,0.3884400896440298,0.02802376678387432,0.5179088220165694,0.0015477606151214367,1.0,0.9775,0.978
2026-10-25 20:48:24,164,0.41705436810284763,0.3898624896608768,0.027935710776494968,0.51782076600919,0.0015392029560288897,1.0,0.9795,0.978
2026-10-25 20:49:25,165,0.4179797348569388,0.39103106801098025,0.027762419341648206,0.5176474745743433,0.001537772805284976,1.0,0.9835,0.9805
2026-10-25 20:50:31,166,0.4190381205673759,0.39217583984922194,0.027713743080284858,0.51759879831298,0.0015284493934694264,1.0,0.9845,0.9825
2026-10-25 20:51:21,167,0.42020913593835996,0.3933078732390804,0.027790159621924736,0.5176752148546199,0.0015204247749749193,1.0,0.9845,0.9835
2026-10-25 20:52:18,168,0.4211504405430814,0.3940375728350412,0.028005308114072043,0.5178903633467672,0.0015241023517909517,1.0,0.9835,0.9845
2026-10-25 20:53:27,169,0.4225006514375054,0.3954862842892768,0.027959168611568747,0.5178442238442639,0.0015150061525419788,1.0,0.9835,0.984
2026-10-25 20:54:20,170,0.4240797049880313,0.39709886628050894,0.028027854903832167,0.5179129101365273,0.0015066976089521786,1.0,0.985,0.9845
2026-10-25 20:54:55,171,0.4249673398582229,0.3980835380835381,0.027993138869970555,0.5178781941026657,0.001497454004742136,1.0,0.985,0.9845
2026-10-25 20:55:34,172,0.4261071170289701,0.3991899080106386,0.028031396723366547,0.5179164519560616,0.0014884177865542663,1.0,0.992,0.985
2026-10-25 20:56:02,173,0.427303653305724,0.4004314837708773,0.02796597847592564,0.5178510337086207,0.0014804460216286655,1.0,0.9935,0.9915
2026-10-25 20:56:43,174,0.4282715919823696,0.4013865819311042,0.028007136740409264,0.5178921919731043,0.0014717421518814836,1.0,0.9935,0.9915
2026-10-25 20:57:56,175,0.4295900921562904,0.40258684581729504,0.028158029577836287,0.5180430848105314,0.001469481620594144,1.0,0.9905,0.9915
2026-10-25 20:58:36,176,0.4305866268953517,0.4036908607258218,0.028055570500277356,0.5179406257329725,0.0014636857779458518,1.0,0.9895,0.9915
2026-10-25 20:59:42,177,0.4311711303703399,0.40440898791540786,0.02791876739806147,0.5178038226307565,0.001460897444625358,1.0,0.9875,0.9915


==> anc/results/bu/table_stage.csv <==
,runoff,runoff,runoff,runoff,runoff,runoff,round 1,round 1,round 1,round 1,round 1,round 1
,market,model_ex_ante,model_in_sample,abs_M,minutes,wrong_side,market,model_ex_ante,model_in_sample,abs_M,minutes,wrong_side
band,,,,,,,,,,,,
"[0, 5)",inf,1.0760310890907163,2.388886025148546,1.517339155532582,141,0.851063829787234,inf,15.765816123506692,2.74988784506791,0.9720226522421882,18,0.7777777777777778
"[5, 20)",7.3808364508808255,0.6515884010154563,0.8870810893079155,3.574892691562259,27,0.0,1.277067994064955,9.283820100461957,2.201172087888298,1.4086858859739817,37,0.0
"[20, 50)",3.2669867465066176,0.42168892513424683,0.4890002309461421,3.73673608249806,30,0.0,1.2186655825724535,5.249131574267113,1.260199332625349,1.7388584579263844,29,0.0
"[50, 90)",2.0939988988546103,0.23599560716789247,0.26678295449708367,3.654435686242707,29,0.0,1.0538866323654923,1.2832754135218642,0.49483541058404124,2.166303083467719,78,0.0


==> anc/results/bu/tse_projection_vs_market_2026.csv <==
t,n_public,pct_public,M_public,n_printed,pct_printed,M_printed,final_margin,sd_ind_printed,sd_cons_printed,P_ind_printed,P_cons_printed,sd_ind_public,sd_cons_public,P_ind_public,P_cons_public,kalshi,polymarket,P_arvor,pct_counted,head_share
2026-10-25 16:55:00,0,0.0,,556,0.1113770895724201,2.5568173842914765,3.570365768525208,0.37626372226240185,1.3046523062125495,0.9999999999945949,0.9749886126388057,,,,,0.215,0.235,,0.0,
2026-10-25 16:56:00,0,0.0,,556,0.1113770895724201,2.5568173842914765,3.570365768525208,0.37626372226240185,1.3046523062125495,0.9999999999945949,0.9749886126388057,,,,,0.215,0.235,,0.0,
2026-10-25 16:57:00,0,0.0,,556,0.1113770895724201,2.5568173842914765,3.570365768525208,0.37626372226240185,1.3046523062125495,0.9999999999945949,0.9749886126388057,,,,,0.215,0.235,,0.0,
2026-10-25 16:58:00,0,0.0,,556,0.1113770895724201,2.5568173842914765,3.570365768525208,0.37626372226240185,1.3046523062125495,0.9999999999945949,0.9749886126388057,,,,,0.225,0.235,,0.0,
2026-10-25 16:59:00,0,0.0,,556,0.1113770895724201,2.5568173842914765,3.570365768525208,0.37626372226240185,1.3046523062125495,0.9999999999945949,0.9749886126388057,,,,,0.225,0.245,,0.0,
2026-10-25 17:00:00,0,0.0,,556,0.1113770895724201,2.5568173842914765,3.570365768525208,0.37626372226240185,1.3046523062125495,0.9999999999945949,0.9749886126388057,,,,,0.225,0.245,,0.0,
2026-10-25 17:01:00,0,0.0,,1931,0.3868150359070922,3.285148292195572,3.570365768525208,0.2639348423575073,0.9129717163285374,1.0,0.9998398494476196,,,,,0.245,0.245,,0.0,
2026-10-25 17:02:00,0,0.0,,19383,3.882773610039964,3.719155891445358,3.570365768525208,0.21841680117439494,0.7397734901288057,1.0,0.9999997514453631,,,,,0.255,0.245,,0.0,
2026-10-25 17:03:00,0,0.0,,130458,26.13315171122084,3.620114349470205,3.570365768525208,0.11352716026931498,0.4029226752696304,1.0,1.0,,,,,0.255,0.245,,0.0,
2026-10-25 17:04:00,0,0.0,,258508,51.78393645896976,3.584240201043598,3.570365768525208,0.10539001799650614,0.34972230487216993,1.0,1.0,,,,,0.245,0.245,,0.0,
2026-10-25 17:05:00,0,0.0,,346084,69.32702997766448,3.580544609935932,3.570365768525208,0.09375949273246562,0.2560956902748386,1.0,1.0,,,,,0.25,0.245,,0.0,
2026-10-25 17:06:00,0,0.0,,400151,80.15765066455664,3.57883815076514,3.570365768525208,0.052276516568880285,0.16526399439942754,1.0,1.0,,,,,0.245,0.245,,0.0,
2026-10-25 17:07:00,1061,0.2125379353171543,1.213528872293379,432948,86.72749671978445,3.577928567505362,3.570365768525208,0.03134611238013572,0.11137467526470861,1.0,1.0,0.3440340765346232,1.099166223727602,0.999790129870175,0.8652131711777822,0.245,0.245,,0.0015209603000493,0.775103734439834
2026-10-25 17:08:00,1225,0.2453901703708897,1.517339155532582,453373,90.8190022135195,3.5760655367028216,3.570365768525208,0.03082017756732959,0.10636420895656065,1.0,1.0,0.34028611612019805,1.0760310890907163,0.9999958830437944,0.9207487236779928,0.255,0.26,,0.0022580996091969,0.7374429223744292
2026-10-25 17:09:00,1225,0.2453901703708897,1.517339155532582,465709,93.29013130878096,3.576596714267644,3.570365768525208,0.02972883439327857,0.1048570805563875,1.0,1.0,0.34028611612019805,1.0760310890907163,0.9999958830437944,0.9207487236779928,0.28,0.28,,0.0022580996091969,0.7374429223744292
2026-10-25 17:10:00,1225,0.2453901703708897,1.517339155532582,473601,94.87104496148876,3.5780719038060798,3.570365768525208,0.029672125259201654,0.1045158622129434,1.0,1.0,0.34028611612019805,1.0760310890907163,0.9999958830437944,0.9207487236779928,0.28,0.29,,0.0022580996091969,0.7374429223744292
2026-10-25 17:11:00,1225,0.2453901703708897,1.517339155532582,478506,95.85360723550446,3.577462168473078,3.570365768525208,0.029533256934863847,0.1038903175911023,1.0,1.0,0.34028611612019805,1.0760310890907163,0.9999958830437944,0.9207487236779928,0.335,0.285,,0.0022580996091969,0.7374429223744292
2026-10-25 17:12:00,1225,0.2453901703708897,1.517339155532582,481585,96.47038791678769,3.5786714521246044,3.570365768525208,0.029533434967128548,0.10389047930926855,1.0,1.0,0.34028611612019805,1.0760310890907163,0.9999958830437944,0.9207487236779928,0.34,0.34,,0.0022580996091969,0.7374429223744292
2026-10-25 17:13:00,1225,0.2453901703708897,1.517339155532582,483599,96.87382938872808,3.5787756645409896,3.570365768525208,0.02953350125462278,0.10389054821014823,1.0,1.0,0.34028611612019805,1.0760310890907163,0.9999958830437944,0.9207487236779928,0.345,0.355,,0.0022580996091969,0.7374429223744292
2026-10-25 17:14:00,1225,0.2453901703708897,1.517339155532582,484940,97.1424565058443,3.5790434201759647,3.570365768525208,0.02953351006959182,0.10389061736595162,1.0,1.0,0.34028611612019805,1.0760310890907163,0.9999958830437944,0.9207487236779928,0.34,0.345,,0.0022580996091969,0.7374429223744292
2026-10-25 17:15:00,1225,0.2453901703708897,1.517339155532582,485856,97.3259482577298,3.579593741069731,3.570365768525208,0.029533570359682532,0.10389064473110554,1.0,1.0,0.34028611612019805,1.0760310890907163,0.9999958830437944,0.9207487236779928,0.325,0.32,,0.0022580996091969,0.7374429223744292
2026-10-25 17:16:00,1225,0.2453901703708897,1.517339155532582,486530,97.46096293106038,3.5794055514073664,3.570365768525208,0.02953368601349086,0.10389065087450271,1.0,1.0,0.34028611612019805,1.0760310890907163,0.9999958830437944,0.9207487236779928,0.295,0.295,,0.0022580996091969,0.7374429223744292
2026-10-25 17:17:00,1225,0.2453901703708897,1.517339155532582,487021,97.55931931771516,3.579270919090538,3.570365768525208,0.029533682136623315,0.10389067889307825,1.0,1.0,0.34028611612019805,1.0760310890907163,0.9999958830437944,0.9207487236779928,0.255,0.27,,0.0022580996091969,0.7374429223744292
2026-10-25 17:18:00,1225,0.2453901703708897,1.517339155532582,487423,97.63984735729812,3.57887154879013,3.570365768525208,0.02953375200992367,0.1038907169051816,1.0,1.0,0.34028611612019805,1.0760310890907163,0.9999958830437944,0.9207487236779928,0.255,0.265,,0.0022580996091969,0.7374429223744292
2026-10-25 17:19:00,1225,0.2453901703708897,1.517339155532582,487724,97.7001432277321,3.578694512215108,3.570365768525208,0.029533684578095937,0.10389074234491917,1.0,1.0,0.34028611612019805,1.0760310890907163,0.9999958830437944,0.9207487236779928,0.265,0.265,,0.0022580996091969,0.7374429223744292
2026-10-25 17:20:00,1225,0.2453901703708897,1.517339155532582,487997,97.75483017998616,3.5783292046685844,3.570365768525208,0.029379475290293403,0.10333174351476702,1.0,1.0,0.34028611612019805,1.0760310890907163,0.9999958830437944,0.9207487236779928,0.285,0.275,,0.0022580996091969,0.7374429223744292
2026-10-25 17:21:00,1225,0.2453901703708897,1.517339155532582,488226,97.80070311795755,3.5779518034928737,3.570365768525208,0.029379526445290464,0.10333175479475293,1.0,1.0,0.34028611612019805,1.0760310890907163,0.9999958830437944,0.9207487236779928,0.285,0.275,,0.0022580996091969,0.7374429223744292
2026-10-25 17:22:00,1225,0.2453901703708897,1.517339155532582,488407,97.83696076762052,3.577731042320953,3.570365768525208,0.029379576149974152,0.1033317695662294,1.0,1.0,0.34028611612019805,1.0760310890907163,0.9999958830437944,0.9207487236779928,0.275,0.285,,0.0022580996091969,0.7374429223744292
2026-10-25 17:23:00,1225,0.2453901703708897,1.517339155532582,488579,97.87141555072566,3.577783743652385,3.570365768525208,0.029379526449073018,0.10333179052802358,1.0,1.0,0.34028611612019805,1.0760310890907163,0.9999958830437944,0.9207487236779928,0.275,0.28,,0.0022580996091969,0.7374429223744292
2026-10-25 17:24:00,1225,0.2453901703708897,1.517339155532582,488716,97.89885918610592,3.577727594170588,3.570365768525208,0.02937952140707153,0.10333180965819372,1.0,1.0,0.34028611612019805,1.0760310890907163,0.9999958830437944,0.9207487236779928,0.275,0.285,,0.0022580996091969,0.7374429223744292
2026-10-25 17:25:00,1225,0.2453901703708897,1.517339155532582,488858,97.9273044140183,3.577861193461596,3.570365768525208,0.02937948657658399,0.10333183041639393,1.0,1.0,0.34028611612019805,1.0760310890907163,0.9999958830437944,0.9207487236779928,0.275,0.285,,0.0022580996091969,0.7374429223744292
2026-10-25 17:26:00,1225,0.2453901703708897,1.517339155532582,488976,97.95094199777648,3.5778645057901626,3.570365768525208,0.029379426495721946,0.10333185015400433,1.0,1.0,0.34028611612019805,1.0760310890907163,0.9999958830437944,0.9207487236779928,0.275,0.295,,0.0022580996091969,0.7374429223744292
2026-10-25 17:27:00,1225,0.2453901703708897,1.517339155532582,489075,97.97077352991256,3.577834576701555,3.570365768525208,0.02937939665446113,0.10333186308278713,1.0,1.0,0.34028611612019805,1.0760310890907163,0.9999958830437944,0.9207487236779928,0.285,0.295,,0.0022580996091969,0.7374429223744292
2026-10-25 17:28:00,1225,0.2453901703708897,1.517339155532582,489164,97.9886018769844,3.577794232702613,3.570365768525208,0.029379413160643762,0.1033318763230372,1.0,1.0,0.34028611612019805,1.0760310890907163,0.9999958830437944,0.9207487236779928,0.305,0.295,,0.0022580996091969,0.7374429223744292
2026-10-25 17:29:00,1225,0.2453901703708897,1.517339155532582,489265,98.00883404613336,3.5779928316006293,3.570365768525208,0.02937936292765023,0.10333188838055256,1.0,1.0,0.34028611612019805,1.0760310890907163,0.9999958830437944,0.9207487236779928,0.305,0.315,,0.0022580996091969,0.7374429223744292
2026-10-25 17:30:00,1225,0.2453901703708897,1.517339155532582,489345,98.02485952664738,3.577981937873065,3.570365768525208,0.02937937483956609,0.10333190240737593,1.0,1.0,0.34028611612019805,1.0760310890907163,0.9999958830437944,0.9207487236779928,0.335,0.315,,0.0022580996091969,0.7374429223744292
2026-10-25 17:31:00,1225,0.2453901703708897,1.517339155532582,489401,98.03607736300718,3.5780193729543885,3.570365768525208,0.029379358649502484,0.10333191215740137,1.0,1.0,0.34028611612019805,1.0760310890907163,0.9999958830437944,0.9207487236779928,0.315,0.315,,0.0022580996091969,0.7374429223744292
2026-10-25 17:32:00,1225,0.2453901703708897,1.517339155532582,489471,98.05009965845694,3.578104900192991,3.570365768525208,0.029379325461245387,0.10333192035968641,1.0,1.0,0.34028611612019805,1.0760310890907163,0.9999958830437944,0.9207487236779928,0.33,0.315,,0.0022580996091969,0.7374429223744292
2026-10-25 17:33:00,1225,0.2453901703708897,1.517339155532582,489526,98.06111717631032,3.5780550000223066,3.570365768525208,0.02937935767356351,0.10333192751307574,1.0,1.0,0.34028611612019805,1.0760310890907163,0.9999958830437944,0.9207487236779928,0.325,0.325,,0.0022580996091969,0.7374429223744292
2026-10-25 17:34:00,1225,0.2453901703708897,1.517339155532582,489567,98.06933023507376,3.5779963529618986,3.570365768525208,0.0293793417326268,0.1033319327876074,1.0,1.0,0.34028611612019805,1.0760310890907163,0.9999958830437944,0.9207487236779928,0.335,0.335,,0.0022580996091969,0.7374429223744292
2026-10-25 17:35:00,1225,0.2453901703708897,1.517339155532582,489641,98.08415380454925,3.5778234123632124,3.570365768525208,0.029379311387280116,0.10333194441949256,1.0,1.0,0.34028611612019805,1.0760310890907163,0.9999958830437944,0.9207487236779928,0.335,0.315,,0.0022580996091969,0.7374429223744292
2026-10-25 17:36:00,1225,0.2453901703708897,1.517339155532582,489673,98.09056399675484,3.577769240376538,3.570365768525208,0.029379314535695138,0.10333194960311677,1.0,1.0,0.34028611612019805,1.0760310890907163,0.9999958830437944,0.9207487236779928,0.335,0.315,,0.0022580996091969,0.7374429223744292
2026-10-25 17:37:00,1225,0.2453901703708897,1.517339155532582,489724,98.10078024058252,3.577577222881523,3.570365768525208,0.029379332556126885,0.10333195959038094,1.0,1.0,0.34028611612019805,1.0760310890907163,0.9999958830437944,0.9207487236779928,0.335,0.305,,0.0022580996091969,0.7374429223744292
2026-10-25 17:38:00,1225,0.2453901703708897,1.517339155532582,489757,98.10739075129456,3.577620681709437,3.570365768525208,0.029379341061602674,0.10333196594474982,1.0,1.0,0.34028611612019805,1.0760310890907163,0.9999958830437944,0.9207487236779928,0.335,0.315,,0.0022580996091969,0.7374429223744292
2026-10-25 17:39:00,1225,0.2453901703708897,1.517339155532582,489787,98.11340030648732,3.577607685011275,3.570365768525208,0.029379320646012043,0.10333197265497299,1.0,1.0,0.34028611612019805,1.0760310890907163,0.9999958830437944,0.9207487236779928,0.335,0.315,,0.0022580996091969,0.7374429223744292
2026-10-25 17:40:00,1225,0.2453901703708897,1.517339155532582,489818,98.1196101801865,3.577683589633218,3.570365768525208,0.029379315430873243,0.10333197884764464,1.0,1.0,0.34028611612019805,1.0760310890907163,0.9999958830437944,0.9207487236779928,0.335,0.315,,0.0022580996091969,0.7374429223744292
2026-10-25 17:41:00,1225,0.2453901703708897,1.517339155532582,489851,98.12622069089852,3.577654215456705,3.570365768525208,0.029379299243224005,0.10333198568486451,1.0,1.0,0.34028611612019805,1.0760310890907163,0.9999958830437944,0.9207487236779928,0.335,0.325,,0.0022580996091969,0.7374429223744292
2026-10-25 17:42:00,1225,0.2453901703708897,1.517339155532582,489873,98.13062769803987,3.577728436342098,3.570365768525208,0.029379291435001127,0.10333199151582409,1.0,1.0,0.34028611612019805,1.0760310890907163,0.9999958830437944,0.9207487236779928,0.325,0.325,,0.0022580996091969,0.7374429223744292
2026-10-25 17:43:00,1225,0.2453901703708897,1.517339155532582,489898,98.13563566070052,3.5777448441668858,3.570365768525208,0.02937931032791914,0.10333199422404352,1.0,1.0,0.34028611612019805,1.0760310890907163,0.9999958830437944,0.9207487236779928,0.325,0.34,,0.0022580996091969,0.7374429223744292
2026-10-25 17:44:00,1225,0.2453901703708897,1.517339155532582,489916,98.13924139381616,3.577684073070442,3.570365768525208,0.02937930689365026,0.1033319978271536,1.0,1.0,0.34028611612019805,1.0760310890907163,0.9999958830437944,0.9207487236779928,0.335,0.345,,0.0022580996091969,0.7374429223744292
2026-10-25 17:45:00,1225,0.2453901703708897,1.517339155532582,489945,98.1450506305025,3.577598616477773,3.570365768525208,0.029379332830756145,0.10333200649042258,1.0,1.0,0.34028611612019805,1.0760310890907163,0.9999958830437944,0.9207487236779928,0.345,0.345,,0.0022580996091969,0.7374429223744292
2026-10-25 17:46:00,1225,0.2453901703708897,1.517339155532582,489965,98.149057000631,3.577487441713978,3.570365768525208,0.02937934346394068,0.1033320117862167,1.0,1.0,0.34028611612019805,1.0760310890907163,0.9999958830437944,0.9207487236779928,0.355,0.355,,0.0022580996091969,0.7374429223744292
2026-10-25 17:47:00,1225,0.2453901703708897,1.517339155532582,489978,98.15166114121452,3.5774777380338074,3.570365768525208,0.029379351545702946,0.10333201444849845,1.0,1.0,0.34028611612019805,1.0760310890907163,0.9999958830437944,0.9207487236779928,0.355,0.355,,0.0022580996091969,0.7374429223744292
2026-10-25 17:48:00,1225,0.2453901703708897,1.517339155532582,489992,98.15446560030448,3.577449418789569,3.570365768525208,0.029379348856087846,0.10333201657787094,1.0,1.0,0.34028611612019805,1.0760310890907163,0.9999958830437944,0.9207487236779928,0.355,0.355,,0.0022580996091969,0.7374429223744292
2026-10-25 17:49:00,1225,0.2453901703708897,1.517339155532582,490013,98.1586722889394,3.577439297960905,3.570365768525208,0.02937934541920731,0.10333201974781908,1.0,1.0,0.34028611612019805,1.0760310890907163,0.9999958830437944,0.9207487236779928,0.355,0.355,,0.0022580996091969,0.7374429223744292
2026-10-25 17:50:00,1225,0.2453901703708897,1.517339155532582,490053,98.16668502919642,3.577328674224356,3.570365768525208,0.029379343427099837,0.10333202702628996,1.0,1.0,0.34028611612019805,1.0760310890907163,0.9999958830437944,0.9207487236779928,0.355,0.355,,0.0022580996091969,0.7374429223744292
2026-10-25 17:51:00,1225,0.2453901703708897,1.517339155532582,490084,98.1728949028956,3.577263351102844,3.570365768525208,0.029379331269539902,0.10333203267662322,1.0,1.0,0.34028611612019805,1.0760310890907163,0.9999958830437944,0.9207487236779928,0.355,0.355,,0.0022580996091969,0.7374429223744292
2026-10-25 17:52:00,1225,0.2453901703708897,1.517339155532582,490112,98.17850382107552,3.577264334197383,3.570365768525208,0.029379315965633077,0.10333203647006736,1.0,1.0,0.34028611612019805,1.0760310890907163,0.9999958830437944,0.9207487236779928,0.345,0.355,,0.0022580996091969,0.7374429223744292
2026-10-25 17:53:00,1225,0.2453901703708897,1.517339155532582,490144,98.18491401328112,3.5772922851784017,3.570365768525208,0.029379307850460053,0.1033320408476459,1.0,1.0,0.34028611612019805,1.0760310890907163,0.9999958830437944,0.9207487236779928,0.345,0.355,,0.0022580996091969,0.7374429223744292
2026-10-25 17:54:00,1225,0.2453901703708897,1.517339155532582,490166,98.18932102042248,3.5772351870686947,3.570365768525208,0.029379296779209127,0.1033320440216819,1.0,1.0,0.34028611612019805,1.0760310890907163,0.9999958830437944,0.9207487236779928,0.345,0.355,,0.0022580996091969,0.7374429223744292
2026-10-25 17:55:00,1225,0.2453901703708897,1.517339155532582,490195,98.1951302571088,3.5771578497603818,3.570365768525208,0.02937927183049771,0.10333204782487337,1.0,1.0,0.34028611612019805,1.0760310890907163,0.9999958830437944,0.9207487236779928,0.345,0.355,,0.0022580996091969,0.7374429223744292
2026-10-25 17:56:00,1225,0.2453901703708897,1.517339155532582,490216,98.19933694574374,3.577108810692309,3.570365768525208,0.02937927744519097,0.10333205085375623,1.0,1.0,0.34028611612019805,1.0760310890907163,0.9999958830437944,0.9207487236779928,0.345,0.355,,0.0022580996091969,0.7374429223744292
2026-10-25 17:57:00,1225,0.2453901703708897,1.517339155532582,490234,98.2029426788594,3.577091938673549,3.570365768525208,0.029379266044637555,0.10333205561919433,1.0,1.0,0.34028611612019805,1.0760310890907163,0.9999958830437944,0.9207487236779928,0.335,0.345,,0.0022580996091969,0.7374429223744292
2026-10-25 17:58:00,1225,0.2453901703708897,1.517339155532582,490265,98.20915255255856,3.577153450108961,3.570365768525208,0.02937925679766994,0.10333206356186075,1.0,1.0,0.34028611612019805,1.0760310890907163,0.9999958830437944,0.9207487236779928,0.325,0.345,,0.0022580996091969,0.7374429223744292
2026-10-25 17:59:00,1225,0.2453901703708897,1.517339155532582,490295,98.21516210775133,3.577145569268469,3.570365768525208,0.029379285354535604,0.10333206894371039,1.0,1.0,0.34028611612019805,1.0760310890907163,0.9999958830437944,0.9207487236779928,0.325,0.345,,0.0022580996091969,0.7374429223744292
2026-10-25 18:00:00,1225,0.2453901703708897,1.517339155532582,490332,98.22257389248904,3.577091707821678,3.570365768525208,0.029379313390362195,0.103332076840719,1.0,1.0,0.34028611612019805,1.0760310890907163,0.9999958830437944,0.9207487236779928,0.325,0.345,,0.0022580996091969,0.7374429223744292
2026-10-25 18:01:00,1225,0.2453901703708897,1.517339155532582,490363,98.22878376618824,3.5771270258324828,3.570365768525208,0.029379311040302225,0.10333208546892222,1.0,1.0,0.34028611612019805,1.0760310890907163,0.9999958830437944,0.9207487236779928,0.325,0.345,,0.0022580996091969,0.7374429223744292
2026-10-25 18:02:00,1225,0.2453901703708897,1.517339155532582,490385,98.2331907733296,3.577168028144873,3.570365768525208,0.029379320306172373,0.10333208987516078,1.0,1.0,0.34028611612019805,1.0760310890907163,0.9999958830437944,0.9207487236779928,0.315,0.3415,,0.0022580996091969,0.7374429223744292
2026-10-25 18:03:00,1225,0.2453901703708897,1.517339155532582,490406,98.23739746196452,3.57720610651886,3.570365768525208,0.029379314092938657,0.10333209368302021,1.0,1.0,0.34028611612019805,1.0760310890907163,0.9999958830437944,0.9207487236779928,0.325,0.3415,,0.0022580996091969,0.7374429223744292
2026-10-25 18:04:00,1225,0.2453901703708897,1.517339155532582,490426,98.24140383209304,3.577195465316385,3.570365768525208,0.029379293599875966,0.1033321002498593,1.0,1.0,0.34028611612019805,1.0760310890907163,0.9999958830437944,0.9207487236779928,0.325,0.341,,0.0022580996091969,0.7374429223744292
2026-10-25 18:05:00,1225,0.2453901703708897,1.517339155532582,490450,98.24621147624724,3.5772205174597005,3.570365768525208,0.029379286431842785,0.10333210893145606,1.0,1.0,0.34028611612019805,1.0760310890907163,0.9999958830437944,0.9207487236779928,0.32,0.3335,,0.0022580996091969,0.7374429223744292
2026-10-25 18:06:00,1225,0.2453901703708897,1.517339155532582,490480,98.25222103144,3.577209991922814,3.570365768525208,0.02937930129592196,0.10333211883972027,1.0,1.0,0.34028611612019805,1.0760310890907163,0.9999958830437944,0.9207487236779928,0.315,0.3315,,0.0022580996091969,0.7374429223744292
2026-10-25 18:07:00,1225,0.2453901703708897,1.517339155532582,490501,98.25642772007492,3.577276825924436,3.570365768525208,0.029379320048497654,0.1033321246581412,1.0,1.0,0.34028611612019805,1.0760310890907163,0.9999958830437944,0.9207487236779928,0.315,0.326,,0.0022580996091969,0.7374429223744292
2026-10-25 18:08:00,1225,0.2453901703708897,1.517339155532582,490522,98.26063440870983,3.5773279920927603,3.570365768525208,0.02937933613725754,0.10333212869638723,1.0,1.0,0.34028611612019805,1.0760310890907163,0.9999958830437944,0.9207487236779928,0.315,0.326,,0.0022580996091969,0.7374429223744292
2026-10-25 18:09:00,1225,0.2453901703708897,1.517339155532582,490542,98.26464077883836,3.577326017599969,3.570365768525208,0.029379345163637657,0.10333213093456199,1.0,1.0,0.34028611612019805,1.0760310890907163,0.9999958830437944,0.9207487236779928,0.315,0.31,,0.0022580996091969,0.7374429223744292
2026-10-25 18:10:00,1225,0.2453901703708897,1.517339155532582,490568,98.2698490600054,3.5773233590023823,3.570365768525208,0.029379334089128697,0.10333213334056879,1.0,1.0,0.34028611612019805,1.0760310890907163,0.9999958830437944,0.9207487236779928,0.315,0.304,,0.0022580996091969,0.7374429223744292
2026-10-25 18:11:00,1225,0.2453901703708897,1.517339155532582,490590,98.27425606714677,3.57730454181946,3.570365768525208,0.029379331256944145,0.10333213872818832,1.0,1.0,0.34028611612019805,1.0760310890907163,0.9999958830437944,0.9207487236779928,0.315,0.298,,0.0022580996091969,0.7374429223744292
2026-10-25 18:12:00,1225,0.2453901703708897,1.517339155532582,490612,98.27866307428812,3.577159828857468,3.570365768525208,0.029379324576269523,0.10333214277918554,1.0,1.0,0.34028611612019805,1.0760310890907163,0.9999958830437944,0.9207487236779928,0.315,0.316,,0.0022580996091969,0.7374429223744292
2026-10-25 18:13:00,1225,0.2453901703708897,1.517339155532582,490629,98.28206848889737,3.577184291046076,3.570365768525208,0.029379330449736677,0.10333214740265637,1.0,1.0,0.34028611612019805,1.0760310890907163,0.9999958830437944,0.9207487236779928,0.315,0.3195,,0.0022580996091969,0.7374429223744292
2026-10-25 18:14:00,1225,0.2453901703708897,1.517339155532582,490643,98.2848729479873,3.5771949749933807,3.570365768525208,0.029379340177477196,0.10333215085887994,1.0,1.0,0.34028611612019805,1.0760310890907163,0.9999958830437944,0.9207487236779928,0.315,0.3245,,0.0022580996091969,0.7374429223744292
2026-10-25 18:15:00,1225,0.2453901703708897,1.517339155532582,490662,98.28867899960936,3.5771530451251143,3.570365768525208,0.02937932581940667,0.10333215368097748,1.0,1.0,0.34028611612019805,1.0760310890907163,0.9999958830437944,0.9207487236779928,0.315,0.329,,0.0022580996091969,0.7374429223744292
2026-10-25 18:16:00,1225,0.2453901703708897,1.517339155532582,490683,98.29288568824433,3.577142209304407,3.570365768525208,0.02937931697593961,0.1033321570062644,1.0,1.0,0.34028611612019805,1.0760310890907163,0.9999958830437944,0.9207487236779928,0.325,0.3295,,0.0022580996091969,0.7374429223744292
2026-10-25 18:17:00,1225,0.2453901703708897,1.517339155532582,490704,98.29709237687923,3.577168045099888,3.570365768525208,0.02937929873600604,0.10333216099105871,1.0,1.0,0.34028611612019805,1.0760310890907163,0.9999958830437944,0.9207487236779928,0.325,0.326,,0.0022580996091969,0.7374429223744292
2026-10-25 18:18:00,1225,0.2453901703708897,1.517339155532582,490722,98.3006981099949,3.577154000180282,3.570365768525208,0.029379299222191065,0.10333216174846604,1.0,1.0,0.34028611612019805,1.0760310890907163,0.9999958830437944,0.9207487236779928,0.335,0.34,,0.0022580996091969,0.7374429223744292
2026-10-25 18:19:00,1225,0.2453901703708897,1.517339155532582,490747,98.30570607265552,3.577188986703161,3.570365768525208,0.029379300862797775,0.1033321660605745,1.0,1.0,0.34028611612019805,1.0760310890907163,0.9999958830437944,0.9207487236779928,0.33,0.335,,0.0022580996091969,0.7374429223744292
2026-10-25 18:20:00,1225,0.2453901703708897,1.517339155532582,490762,98.3087108502519,3.577227272798722,3.570365768525208,0.029379306794977942,0.10333216786068769,1.0,1.0,0.34028611612019805,1.0760310890907163,0.9999958830437944,0.9207487236779928,0.325,0.338,,0.0022580996091969,0.7374429223744292
2026-10-25 18:21:00,1225,0.2453901703708897,1.517339155532582,490780,98.31231658336756,3.5771619232808582,3.570365768525208,0.029379303244439735,0.10333216878797159,1.0,1.0,0.34028611612019805,1.0760310890907163,0.9999958830437944,0.9207487236779928,0.345,0.336,,0.0022580996091969,0.7374429223744292
2026-10-25 18:22:00,1225,0.2453901703708897,1.517339155532582,490805,98.3173245460282,3.577122125484866,3.570365768525208,0.029379303791044323,0.10333217121378092,1.0,1.0,0.34028611612019805,1.0760310890907163,0.9999958830437944,0.9207487236779928,0.345,0.3375,,0.0022580996091969,0.7374429223744292
2026-10-25 18:23:00,1225,0.2453901703708897,1.517339155532582,490820,98.32032932362456,3.577112390069193,3.570365768525208,0.029379299439403116,0.10333217398795079,1.0,1.0,0.34028611612019805,1.0760310890907163,0.9999958830437944,0.9207487236779928,0.345,0.3435,,0.0022580996091969,0.7374429223744292
2026-10-25 18:24:00,1225,0.2453901703708897,1.517339155532582,490831,98.32253282719525,3.577080415190892,3.570365768525208,0.02937929903789217,0.10333217550564062,1.0,1.0,0.34028611612019805,1.0760310890907163,0.9999958830437944,0.9207487236779928,0.345,0.342,,0.0022580996091969,0.7374429223744292
2026-10-25 18:25:00,1225,0.2453901703708897,1.517339155532582,490841,98.32453601225949,3.5770867080916258,3.570365768525208,0.02937929898830083,0.10333217684317991,1.0,1.0,0.34028611612019805,1.0760310890907163,0.9999958830437944,0.9207487236779928,0.345,0.338,,0.0022580996091969,0.7374429223744292
2026-10-25 18:26:00,1225,0.2453901703708897,1.517339155532582,490850,98.32633887881732,3.5770760219416387,3.570365768525208,0.029379296426698773,0.10333217876032977,1.0,1.0,0.34028611612019805,1.0760310890907163,0.9999958830437944,0.9207487236779928,0.325,0.3395,,0.0022580996091969,0.7374429223744292
2026-10-25 18:27:00,1225,0.2453901703708897,1.517339155532582,490862,98.32874270089442,3.5770785741012334,3.570365768525208,0.029379297472275526,0.10333217956360877,1.0,1.0,0.34028611612019805,1.0760310890907163,0.9999958830437944,0.9207487236779928,0.335,0.334,,0.0022580996091969,0.7374429223744292
2026-10-25 18:28:00,1225,0.2453901703708897,1.517339155532582,490886,98.33355034504862,3.577033832140497,3.570365768525208,0.029379301807448438,0.103332182561705,1.0,1.0,0.34028611612019805,1.0760310890907163,0.9999958830437944,0.9207487236779928,0.335,0.3405,,0.0022580996091969,0.7374429223744292
2026-10-25 18:29:00,1225,0.2453901703708897,1.517339155532582,490896,98.33555353011288,3.5770394658085403,3.570365768525208,0.029379300468796166,0.10333218350028599,1.0,1.0,0.34028611612019805,1.0760310890907163,0.9999958830437944,0.9207487236779928,0.335,0.3405,,0.0022580996091969,0.7374429223744292
2026-10-25 18:30:00,1225,0.2453901703708897,1.517339155532582,490905,98.3373563966707,3.5769569878083995,3.570365768525208,0.029379303773824243,0.10333218446017452,1.0,1.0,0.34028611612019805,1.0760310890907163,0.9999958830437944,0.9207487236779928,0.335,0.343,,0.0022580996091969,0.7374429223744292
2026-10-25 18:31:00,1225,0.2453901703708897,1.517339155532582,490915,98.33935958173495,3.5769967315316453,3.570365768525208,0.029379300649016966,0.10333218593054685,1.0,1.0,0.34028611612019805,1.0760310890907163,0.9999958830437944,0.9207487236779928,0.335,0.34,,0.0022580996091969,0.7374429223744292
2026-10-25 18:32:00,1225,0.2453901703708897,1.517339155532582,490923,98.34096212978636,3.576962967362185,3.570365768525208,0.029379301561524514,0.10333218625612256,1.0,1.0,0.34028611612019805,1.0760310890907163,0.9999958830437944,0.9207487236779928,0.335,0.3415,,0.0022580996091969,0.7374429223744292
2026-10-25 18:33:00,1225,0.2453901703708897,1.517339155532582,490927,98.34176340381208,3.5769708038025483,3.570365768525208,0.02937930298589961,0.10333218694022425,1.0,1.0,0.34028611612019805,1.0760310890907163,0.9999958830437944,0.9207487236779928,0.34,0.3395,,0.0022580996091969,0.7374429223744292
2026-10-25 18:34:00,1225,0.2453901703708897,1.517339155532582,490929,98.34216404082493,3.576980938299079,3.570365768525208,0.0293793034842869,0.10333218778608062,1.0,1.0,0.34028611612019805,1.0760310890907163,0.9999958830437944,0.9207487236779928,0.34,0.34,,0.0022580996091969,0.7374429223744292
2026-10-25 18:35:00,1225,0.2453901703708897,1.517339155532582,490933,98.34296531485062,3.576972252348209,3.570365768525208,0.02937930336336881,0.10333218778484096,1.0,1.0,0.34028611612019805,1.0760310890907163,0.9999958830437944,0.9207487236779928,0.34,0.342,,0.0022580996091969,0.7374429223744292
2026-10-25 18:36:00,1225,0.2453901703708897,1.517339155532582,490939,98.34416722588917,3.576908666293699,3.570365768525208,0.029379294157176574,0.1033321894397934,1.0,1.0,0.34028611612019805,1.0760310890907163,0.9999958830437944,0.9207487236779928,0.345,0.3395,,0.0022580996091969,0.7374429223744292
2026-10-25 18:37:00,1225,0.2453901703708897,1.517339155532582,490941,98.344567862902,3.5769109694063994,3.570365768525208,0.029379297728962507,0.10333218980954702,1.0,1.0,0.34028611612019805,1.0760310890907163,0.9999958830437944,0.9207487236779928,0.345,0.34,,0.0022580996091969,0.7374429223744292
2026-10-25 18:38:00,1225,0.2453901703708897,1.517339155532582,490947,98.34576977394056,3.576863016033971,3.570365768525208,0.029379294803661738,0.10333218972637054,1.0,1.0,0.34028611612019805,1.0760310890907163,0.9999958830437944,0.9207487236779928,0.345,0.345,,0.0022580996091969,0.7374429223744292
2026-10-25 18:39:00,1225,0.2453901703708897,1.517339155532582,490953,98.34697168497912,3.5768025141097226,3.570365768525208,0.02937928433573188,0.10333219134517095,1.0,1.0,0.34028611612019805,1.0760310890907163,0.9999958830437944,0.9207487236779928,0.345,0.3435,,0.0022580996091969,0.7374429223744292
2026-10-25 18:40:00,1225,0.2453901703708897,1.517339155532582,490959,98.34817359601767,3.576813028315007,3.570365768525208,0.02937927899983209,0.10333219325483717,1.0,1.0,0.34028611612019805,1.0760310890907163,0.9999958830437944,0.9207487236779928,0.345,0.3435,,0.0022580996091969,0.7374429223744292
2026-10-25 18:41:00,1225,0.2453901703708897,1.517339155532582,490963,98.34897487004336,3.576813030197923,3.570365768525208,0.029379273169428094,0.10333219472280905,1.0,1.0,0.34028611612019805,1.0760310890907163,0.9999958830437944,0.9207487236779928,0.345,0.3465,,0.0022580996091969,0.7374429223744292
2026-10-25 18:42:00,1225,0.2453901703708897,1.517339155532582,490972,98.3507777366012,3.576794914309067,3.570365768525208,0.02937927218688908,0.10333219746373745,1.0,1.0,0.34028611612019805,1.0760310890907163,0.9999958830437944,0.9207487236779928,0.345,0.344,,0.0022580996091969,0.7374429223744292
2026-10-25 18:43:00,1225,0.2453901703708897,1.517339155532582,490980,98.3523802846526,3.576751611314166,3.570365768525208,0.029379270877104263,0.10333219987326492,1.0,1.0,0.34028611612019805,1.0760310890907163,0.9999958830437944,0.9207487236779928,0.345,0.343,,0.0022580996091969,0.7374429223744292
2026-10-25 18:44:00,1225,0.2453901703708897,1.517339155532582,490983,98.35298124017189,3.576731215398788,3.570365768525208,0.02937926892698841,0.10333220067686481,1.0,1.0,0.34028611612019805,1.0760310890907163,0.9999958830437944,0.9207487236779928,0.345,0.343,,0.0022580996091969,0.7374429223744292
2026-10-25 18:45:00,1225,0.2453901703708897,1.517339155532582,490987,98.35378251419758,3.576700777743169,3.570365768525208,0.029379263529856453,0.10333220128174764,1.0,1.0,0.34028611612019805,1.0760310890907163,0.9999958830437944,0.9207487236779928,0.345,0.3405,,0.0022580996091969,0.7374429223744292
2026-10-25 18:46:00,1225,0.2453901703708897,1.517339155532582,490988,98.353982832704,3.5767035615380083,3.570365768525208,0.02937926373030117,0.10333220116441162,1.0,1.0,0.34028611612019805,1.0760310890907163,0.9999958830437944,0.9207487236779928,0.345,0.3385,,0.0022580996091969,0.7374429223744292
2026-10-25 18:47:00,1225,0.2453901703708897,1.517339155532582,490991,98.35458378822328,3.5767367908630554,3.570365768525208,0.029379269098409662,0.10333220181924524,1.0,1.0,0.34028611612019805,1.0760310890907163,0.9999958830437944,0.9207487236779928,0.345,0.3405,,0.0022580996091969,0.7374429223744292
2026-10-25 18:48:00,1225,0.2453901703708897,1.517339155532582,490997,98.35578569926184,3.576712763475598,3.570365768525208,0.02937927058481665,0.10333220306668307,1.0,1.0,0.34028611612019805,1.0760310890907163,0.9999958830437944,0.9207487236779928,0.355,0.3395,,0.0022580996091969,0.7374429223744292
2026-10-25 18:49:00,1225,0.2453901703708897,1.517339155532582,491002,98.35678729179396,3.57665478715401,3.570365768525208,0.029379265637121423,0.10333220448780882,1.0,1.0,0.34028611612019805,1.0760310890907163,0.9999958830437944,0.9207487236779928,0.355,0.342,,0.0022580996091969,0.7374429223744292
2026-10-25 18:50:00,1225,0.2453901703708897,1.517339155532582,491004,98.3571879288068,3.576668878451628,3.570365768525208,0.02937926541220561,0.10333220481221075,1.0,1.0,0.34028611612019805,1.0760310890907163,0.9999958830437944,0.9207487236779928,0.355,0.349,,0.0022580996091969,0.7374429223744292
2026-10-25 18:51:00,1225,0.2453901703708897,1.517339155532582,491009,98.35818952133891,3.5766719810311765,3.570365768525208,0.029379262229632008,0.1033322058750162,1.0,1.0,0.34028611612019805,1.0760310890907163,0.9999958830437944,0.9207487236779928,0.375,0.3475,,0.0022580996091969,0.7374429223744292
2026-10-25 18:52:00,1225,0.2453901703708897,1.517339155532582,491012,98.3587904768582,3.5766915673669297,3.570365768525208,0.029379280488733946,0.1033322070617432,1.0,1.0,0.34028611612019805,1.0760310890907163,0.9999958830437944,0.9207487236779928,0.375,0.346,,0.0022580996091969,0.7374429223744292
2026-10-25 18:53:00,1225,0.2453901703708897,1.517339155532582,491019,98.36019270640318,3.576728207553992,3.570365768525208,0.02937927985023331,0.10333220868007673,1.0,1.0,0.34028611612019805,1.0760310890907163,0.9999958830437944,0.9207487236779928,0.375,0.3505,,0.0022580996091969,0.7374429223744292
2026-10-25 18:54:00,1225,0.2453901703708897,1.517339155532582,491023,98.36099398042889,3.5767017266603363,3.570365768525208,0.029379277640006703,0.10333220963723924,1.0,1.0,0.34028611612019805,1.0760310890907163,0.9999958830437944,0.9207487236779928,0.375,0.358,,0.0022580996091969,0.7374429223744292
2026-10-25 18:55:00,1225,0.2453901703708897,1.517339155532582,491031,98.36259652848028,3.5766962087922627,3.570365768525208,0.02937928950078186,0.10333221044016964,1.0,1.0,0.34028611612019805,1.0760310890907163,0.9999958830437944,0.9207487236779928,0.375,0.351,,0.0022580996091969,0.7374429223744292
2026-10-25 18:56:00,1225,0.2453901703708897,1.517339155532582,491035,98.363397802506,3.5766858011785807,3.570365768525208,0.02937929070845987,0.10333221167680275,1.0,1.0,0.34028611612019805,1.0760310890907163,0.9999958830437944,0.9207487236779928,0.385,0.353,,0.0022580996091969,0.7374429223744292
2026-10-25 18:57:00,1225,0.2453901703708897,1.517339155532582,491045,98.36540098757024,3.576771878656926,3.570365768525208,0.02937929059215596,0.103332212208202,1.0,1.0,0.34028611612019805,1.0760310890907163,0.9999958830437944,0.9207487236779928,0.385,0.372,,0.0022580996091969,0.7374429223744292
2026-10-25 18:58:00,1225,0.2453901703708897,1.517339155532582,491059,98.36820544666018,3.576825766313529,3.570365768525208,0.029379309751170625,0.10333221437761947,1.0,1.0,0.34028611612019805,1.0760310890907163,0.9999958830437944,0.9207487236779928,0.395,0.3855,,0.0022580996091969,0.7374429223744292
2026-10-25 18:59:00,1225,0.2453901703708897,1.517339155532582,491079,98.37221181678868,3.5768438513799072,3.570365768525208,0.02937931769230864,0.1033322192089046,1.0,1.0,0.34028611612019805,1.0760310890907163,0.9999958830437944,0.9207487236779928,0.435,0.405,,0.0022580996091969,0.7374429223744292
2026-10-25 19:00:00,1225,0.2453901703708897,1.517339155532582,491129,98.38222774210996,3.576827430247942,3.570365768525208,0.029379325815691484,0.10333223159662012,1.0,1.0,0.34028611612019805,1.0760310890907163,0.9999958830437944,0.9207487236779928,0.41,0.434,,0.0022580996091969,0.7374429223744292
2026-10-25 19:01:00,1456,0.2916637453551146,1.9269818114807655,491287,98.41387806612514,3.576853864559748,3.570365768525208,0.029379343681563013,0.1033322612159643,1.0,1.0,0.3391116913894638,1.0554615843370811,0.9999999933606715,0.9660540958941033,0.415,0.395,,0.2974292131164739,0.5672016637540751
2026-10-25 19:02:00,1456,0.2916637453551146,1.9269818114807655,491917,98.54007872517305,3.57608183936724,3.570365768525208,0.029379449659142645,0.10333240195648402,1.0,1.0,0.3391116913894638,1.0554615843370811,0.9999999933606715,0.9660540958941033,0.395,0.395,,0.2974292131164739,0.5672016637540751
2026-10-25 19:03:00,1870,0.3745956070151541,2.280561888067134,493516,98.86038801694694,3.5755130672876723,3.570365768525208,0.02937976277427747,0.10333270854825051,1.0,1.0,0.3350225979131968,1.023863635622539,0.9999999999950238,0.9870399855028089,0.375,0.367,,0.3801240576348708,0.5553099970942249
2026-10-25 19:04:00,1870,0.3745956070151541,2.280561888067134,494893,99.13622660029446,3.5755147530120546,3.570365768525208,0.02937983712372645,0.10333297211997043,1.0,1.0,0.3350225979131968,1.023863635622539,0.9999999999950238,0.9870399855028089,0.395,0.382,,0.3801240576348708,0.5553099970942249
2026-10-25 19:05:00,1909,0.3824080287657375,2.329093761631462,495840,99.32592822587915,3.575434816586198,3.570365768525208,0.029379808791303058,0.10333317204530514,1.0,1.0,0.3349331894349991,1.0224939533608957,0.9999999999982234,0.9886324141712758,0.44,0.416,,0.3801240576348708,0.5553099970942249
2026-10-25 19:06:00,7560,1.5144079085746336,2.8240638916732674,496559,99.46995723199888,3.5761905030813117,3.570365768525208,0.029379873336564197,0.10333332976295106,1.0,1.0,0.2573584118520428,0.8641344487316139,1.0,0.999458608715085,0.445,0.4325,,0.9654986543911402,0.5613899298653128
2026-10-25 19:07:00,7560,1.5144079085746336,2.8240638916732674,497027,99.56370629300588,3.5764311809928007,3.570365768525208,0.029379862671548216,0.10333343840828638,1.0,1.0,0.2573584118520428,0.8641344487316139,1.0,0.999458608715085,0.455,0.4455,,1.2966438066228172,0.5330521830944486
2026-10-25 19:08:00,7796,1.5616830760909846,2.834960880326931,497324,99.62320088941416,3.5764053705575893,3.570365768525208,0.029379824412487147,0.10333351297654762,1.0,1.0,0.2573708397438242,0.8641334327182936,1.0,0.9994822473454009,0.465,0.445,,1.3748282135769134,0.5293135716647787
2026-10-25 19:09:00,7894,1.5813142897206558,2.836246513846618,497537,99.66586873128274,3.5760617549038587,3.570365768525208,0.02937981270954021,0.10333356503774677,1.0,1.0,0.25741985846610294,0.8641369580801161,1.0,0.9994849470646858,0.515,0.4765,,1.3926033281501269,0.5305914507311578
2026-10-25 19:10:00,8005,1.6035496439338548,2.846658377982369,497669,99.69231077413087,3.5757901284772187,3.570365768525208,0.02937980202802047,0.10333360017909671,1.0,1.0,0.25651340105880005,0.8581907896988803,1.0,0.9995451269144412,0.585,0.526,,1.4076043249765666,0.5305439776237617
2026-10-25 19:11:00,8115,1.6255846796406286,2.832133288967942,497724,99.70332829198423,3.5756568407339984,3.570365768525208,0.029379794168709842,0.10333361298538203,1.0,1.0,0.2565157198583256,0.8581966857214338,1.0,0.9995167448885061,0.635,0.62,,1.5092776601107063,0.5242552530599894
2026-10-25 19:12:00,8224,1.6474193968409772,2.8281217328950614,497771,99.71274326178624,3.575807439011802,3.570365768525208,0.02937979422672288,0.10333362362751708,1.0,1.0,0.25643778602011114,0.8568218870376537,1.0,0.9995177997807001,0.615,0.638,,1.5303415209121112,0.5241708219347435
2026-10-25 19:13:00,8331,1.6688534770284753,2.820986788345481,497803,99.71915345399184,3.575749885692248,3.570365768525208,0.029379786292152512,0.1033336309761374,1.0,1.0,0.25644504356582437,0.85682329110978,1.0,0.999503281362729,0.575,0.5755,,1.5519371026747415,0.5240212591620623
2026-10-25 19:14:00,8453,1.6932923348123516,2.811471185766523,497829,99.72436173515892,3.575708660256005,3.570365768525208,0.02937978267357769,0.10333363768302704,1.0,1.0,0.25645622033700916,0.8568245305490522,1.0,0.9994832930763665,0.585,0.5585,,1.5714225472948389,0.5237444276591998
2026-10-25 19:15:00,8749,1.7525866127142156,2.7908735026951126,497835,99.72556364619746,3.5757030453163585,3.570365768525208,0.029379782856372962,0.10333363861960844,1.0,1.0,0.2564551309976183,0.8568193361565122,1.0,0.9994375105128595,0.605,0.5805,0.9984772563528924,1.6255387284778886,0.5238528899458359
2026-10-25 19:16:00,9072,1.8172894902895604,2.770238741676856,497842,99.72696587574244,3.5756917215705286,3.570365768525208,0.029379782831310593,0.10333364008402615,1.0,1.0,0.2564606185146456,0.8568133372466609,1.0,0.9993879154893835,0.585,0.5805,0.9969128959358357,1.686315051562799,0.5237226478663837
2026-10-25 19:17:00,9675,1.9380815496639656,2.7818640500355096,497848,99.728167786781,3.575689922539005,3.570365768525208,0.029379784187119548,0.10333364135104585,1.0,1.0,0.25346991306574107,0.8453392739033702,1.0,0.9995005307313681,0.595,0.5705,0.9969128959358357,1.7722606660724531,0.5232810117712109
2026-10-25 19:18:00,10209,2.045051632095031,2.821437518767933,497857,99.7299706533388,3.575704318481576,3.570365768525208,0.02937978559390343,0.10333364301829213,1.0,1.0,0.2532107209622415,0.8428099888458862,1.0,0.999592508783373,0.595,0.5805,0.9969128959358357,1.8865716987067245,0.5205749006155851
2026-10-25 19:19:00,10703,2.144008974269088,2.8495164459479527,497861,99.73077192736451,3.575715567770321,3.570365768525208,0.029379791288380523,0.10333364358200686,1.0,1.0,0.2531970535996419,0.8428193200333078,1.0,0.9996388004615901,0.635,0.5955,0.9969128959358357,1.9882223927378704,0.5195393224604844
2026-10-25 19:20:00,11198,2.24316663494957,2.880012316491776,497862,99.73097224587092,3.5757158098348896,3.570365768525208,0.029379791638798128,0.1033336435418202,1.0,1.0,0.25320960942103443,0.840601497015769,1.0,0.999693879459009,0.615,0.639,0.997364597922095,2.0717531395304887,0.5193566743748269
2026-10-25 19:21:00,12092,2.422251379693713,2.896458302288485,497866,99.73177351989663,3.5757063498314645,3.570365768525208,0.029379793440213568,0.10333364421288309,1.0,1.0,0.25315437537583196,0.8386295619758973,1.0,0.9997236258476647,0.665,0.639,0.997364597922095,2.250000737652475,0.5165008248893147
2026-10-25 19:22:00,13307,2.6656383650003503,2.973449943941331,497867,99.73197383840306,3.5757055059590925,3.570365768525208,0.029379793683190495,0.10333364457170574,1.0,1.0,0.25181242408345034,0.8227101101664445,1.0,0.9998493695995182,0.665,0.683,0.9986487979083256,2.4193772617429103,0.5173811255402021
2026-10-25 19:23:00,14546,2.913832994461193,3.0056184166864286,497867,99.73197383840306,3.5757055059590925,3.570365768525208,0.029379793683190495,0.10333364457170574,1.0,1.0,0.25041782678114094,0.8095851773864882,1.0,0.9998974057224108,0.715,0.7035,0.9986487979083256,2.713179322170932,0.5155537254133435
2026-10-25 19:24:00,14546,2.913832994461193,3.0056184166864286,497867,99.73197383840306,3.5757055059590925,3.570365768525208,0.029379793683190495,0.10333364457170574,1.0,1.0,0.25041782678114094,0.8095851773864882,1.0,0.9998974057224108,0.735,0.74,0.9986487979083256,2.842706435927373,0.5156339834843807
2026-10-25 19:25:00,16733,3.3519295680131407,3.1044310803659325,497868,99.73217415690948,3.5756904118826816,3.570365768525208,0.02937979404950572,0.10333364495139555,1.0,1.0,0.24741654074728026,0.794340160141189,1.0,0.9999535046289082,0.795,0.7655,0.9986487979083256,3.1170446690533944,0.5152130642786635
2026-10-25 19:26:00,18050,3.6157490409751514,3.08824275556876,497868,99.73217415690948,3.5756904118826816,3.570365768525208,0.02937979404950572,0.10333364495139555,1.0,1.0,0.24731901077244875,0.7931439546941739,1.0,0.9999506310214309,0.835,0.8105,0.9941258259195304,3.370288122074001,0.5147536901451822
2026-10-25 19:27:00,19851,3.9765226710469648,3.134819412740275,497869,99.73237447541592,3.575692156095766,3.570365768525208,0.02937979396985874,0.10333364459579643,1.0,1.0,0.24646255366345451,0.7848747297206758,1.0,0.9999675212624852,0.725,0.86,0.9961048924044472,3.705902592086064,0.5140539330968331
2026-10-25 19:28:00,21181,4.242946284592502,3.168073328954901,497870,99.73257479392234,3.575692460044322,3.570365768525208,0.02937979387076169,0.103333644938658,1.0,1.0,0.24645454828191166,0.7848216745299811,1.0,0.999972893440363,0.665,0.695,0.9961048924044472,3.954232427230056,0.5137227501114819
2026-10-25 19:29:00,23945,4.7966266363518,3.2167672091222066,497870,99.73257479392234,3.575692460044322,3.570365768525208,0.02937979387076169,0.103333644938658,1.0,1.0,0.24612800233581397,0.7786325934722137,1.0,0.9999819643667694,0.665,0.6635,0.9961048924044472,4.479766339100052,0.5133247209723477
2026-10-25 19:30:00,23945,4.7966266363518,3.2167672091222066,497870,99.73257479392234,3.575692460044322,3.570365768525208,0.02937979387076169,0.103333644938658,1.0,1.0,0.24612800233581397,0.7786325934722137,1.0,0.9999819643667694,0.725,0.6955,0.9961048924044472,4.667604030570216,0.513602321353269
2026-10-25 19:31:00,26980,5.40459330335233,3.241635679279531,497870,99.73257479392234,3.575692460044322,3.570365768525208,0.02937979387076169,0.103333644938658,1.0,1.0,0.24374609748419093,0.7632365439071203,1.0,0.9999891781667994,0.725,0.7315,0.9984868889964424,5.038770302320499,0.5122730443356284
2026-10-25 19:32:00,28609,5.730912150319007,3.238579198198166,497870,99.73257479392234,3.575692460044322,3.570365768525208,0.02937979387076169,0.103333644938658,1.0,1.0,0.24378464870414399,0.7632639148536278,1.0,0.9999889756742776,0.765,0.7315,0.9984868889964424,5.346446670294648,0.5122394199933018
2026-10-25 19:33:00,33097,6.629941607155377,3.277146621878924,497872,99.73297543093518,3.57571150121192,3.570365768525208,0.029379795115998482,0.10333364485775635,1.0,1.0,0.23872358760483164,0.7319490860510478,1.0,0.9999962201324262,0.745,0.7425,0.9983645473503556,5.990668615094803,0.5130505157529289
2026-10-25 19:34:00,35664,7.144159213148907,3.3063718981472645,497872,99.73297543093518,3.57571150121192,3.570365768525208,0.029379795115998482,0.10333364485775635,1.0,1.0,0.23786536375616113,0.7234457252977726,1.0,0.9999975649942849,0.705,0.728,0.9983645473503556,6.683511336976607,0.5104305316489536
2026-10-25 19:35:00,38281,7.668392744463698,3.350060279858913,497874,99.73337606794804,3.575696971500153,3.570365768525208,0.029379795842695563,0.10333364476314928,1.0,1.0,0.23861789872974679,0.7207095170511759,1.0,0.9999983264354803,0.675,0.671,0.9983645473503556,7.146340467613842,0.5094092110800357
2026-10-25 19:36:00,40536,8.12011097645256,3.386980970330322,497874,99.73337606794804,3.575696971500153,3.570365768525208,0.029379795842695563,0.10333364476314928,1.0,1.0,0.23696548355571548,0.7064767816372988,1.0,0.9999991833158882,0.685,0.67,0.9987955866564358,7.781062527062449,0.5081085202366163
2026-10-25 19:37:00,44350,8.884125759958334,3.3915013259900206,497876,99.73377670496087,3.575700171489382,3.570365768525208,0.029379796595224276,0.10333364466674458,1.0,1.0,0.23556955154093204,0.6946665959119994,1.0,0.9999994754564158,0.675,0.6555,0.9987955866564358,8.259991462397714,0.5077692729677462
2026-10-25 19:38:00,47054,9.425787001332118,3.441210865169242,497877,99.73397702346732,3.5757125804233514,3.570365768525208,0.02937979691995697,0.1033336446187061,1.0,1.0,0.23535301111293874,0.6894425499308011,1.0,0.999999700120278,0.665,0.6825,0.9987955866564358,8.778426182849564,0.5064486564238343
2026-10-25 19:39:00,49874,9.990685189451227,3.5193130331765854,497877,99.73397702346732,3.5757125804233514,3.570365768525208,0.02937979691995697,0.1033336446187061,1.0,1.0,0.23482529408984684,0.6853444767800942,1.0,0.9999998590036471,0.675,0.6775,0.9996501503888688,9.310944627048212,0.5072922639909965
2026-10-25 19:40:00,51922,10.40093749061007,3.533245521846795,497877,99.73397702346732,3.5757125804233514,3.570365768525208,0.02937979691995697,0.1033336446187061,1.0,1.0,0.23479637606008144,0.6824977501318067,1.0,0.9999998872187644,0.675,0.6865,0.9996501503888688,10.420838200971358,0.5039394989020654
2026-10-25 19:41:00,54263,10.8698831141515,3.549166035148832,497877,99.73397702346732,3.5757125804233514,3.570365768525208,0.02937979691995697,0.1033336446187061,1.0,1.0,0.23498329416055472,0.6826670382168263,1.0,0.9999998998025296,0.685,0.7025,0.9993693348230934,11.024571014898424,0.5036053219540902
2026-10-25 19:42:00,58225,11.663545036608207,3.558172025532924,497878,99.73417734197372,3.575731704585605,3.570365768525208,0.02937979740963696,0.10333364455902595,1.0,1.0,0.23421055944241173,0.6725639340361582,1.0,0.9999999389951675,0.685,0.697,0.9993693348230934,11.54474862021118,0.5035845115287121
2026-10-25 19:43:00,61071,12.233651505894372,3.5555470907829623,497878,99.73417734197372,3.575731704585605,3.570365768525208,0.02937979740963696,0.10333364455902595,1.0,1.0,0.23290141847239126,0.6624745246683835,1.0,0.9999999599869791,0.685,0.7,0.9993693348230934,12.044316385319938,0.5028630035252594
2026-10-25 19:44:00,63249,12.669945212888493,3.574892691562259,497880,99.7345779789866,3.5757524591681467,3.570365768525208,0.029379798102940544,0.10333364473066352,1.0,1.0,0.23223692587271838,0.6515884010154563,1.0,0.9999999794928482,0.695,0.686,0.99819507885927,12.504479492892974,0.5024519049656576
2026-10-25 19:45:00,65733,13.167536382848729,3.594394103688514,497881,99.734778297493,3.575759678007673,3.570365768525208,0.029379798402903952,0.10333364467030419,1.0,1.0,0.2191105405474662,0.6352216948974629,1.0,0.999999992364364,0.705,0.669,0.99819507885927,13.151675437711912,0.5003330121818593
2026-10-25 19:46:00,66646,13.350427179214952,3.5933546936146588,497884,99.73537925301228,3.5757736185606737,3.570365768525208,0.029379800290404115,0.10333364439776185,1.0,1.0,0.21910372222025803,0.6352158877200257,1.0,0.9999999922935617,0.69,0.6645,0.99819507885927,13.428604893595429,0.5000117675174691
2026-10-25 19:47:00,71338,14.290321611362064,3.611623932544661,497884,99.73537925301228,3.5757736185606737,3.570365768525208,0.029379800290404115,0.10333364439776185,1.0,1.0,0.21350281076990482,0.6096120075787226,1.0,0.9999999984334046,0.655,0.6255,0.9984952794748158,14.04539472203972,0.4997051500906897
2026-10-25 19:48:00,74024,14.828377119620196,3.6145274231938807,497885,99.73557957151873,3.5757942490482586,3.570365768525208,0.029379801073214876,0.10333364433004343,1.0,1.0,0.21342090949673853,0.6082036723533409,1.0,0.9999999986003587,0.645,0.622,0.9984952794748158,14.774217439055542,0.4990550365575616
2026-10-25 19:49:00,76803,15.385062248975872,3.6170896690169703,497885,99.73557957151873,3.5757942490482586,3.570365768525208,0.029379801073214876,0.10333364433004343,1.0,1.0,0.21331472902435325,0.6049302252779345,1.0,0.9999999988798527,0.655,0.6315,0.9984952794748158,15.363947378874723,0.4991084793519415
2026-10-25 19:50:00,76803,15.385062248975872,3.6170896690169703,497885,99.73557957151873,3.5757942490482586,3.570365768525208,0.029379801073214876,0.10333364433004343,1.0,1.0,0.21331472902435325,0.6049302252779345,1.0,0.9999999988798527,0.655,0.626,0.9991391837166098,15.363947378874723,0.4991084793519415
2026-10-25 19:51:00,76803,15.385062248975872,3.6170896690169703,497885,99.73557957151873,3.5757942490482586,3.570365768525208,0.029379801073214876,0.10333364433004343,1.0,1.0,0.21331472902435325,0.6049302252779345,1.0,0.9999999988798527,0.655,0.644,0.9991391837166098,15.363947378874723,0.4991084793519415
2026-10-25 19:52:00,76803,15.385062248975872,3.6170896690169703,497885,99.73557957151873,3.5757942490482586,3.570365768525208,0.029379801073214876,0.10333364433004343,1.0,1.0,0.21331472902435325,0.6049302252779345,1.0,0.9999999988798527,0.655,0.6735,0.99913413730437,15.49174278430086,0.498639630415379
2026-10-25 19:53:00,81816,16.38925892168548,3.639103296259116,497886,99.73577989002514,3.5757806965268424,3.570365768525208,0.029379801485212707,0.10333364420258331,1.0,1.0,0.21337807707112844,0.6000857831256898,1.0,0.9999999993373733,0.685,0.672,0.99913413730437,15.93555499201925,0.4996538604508009
2026-10-25 19:54:00,84565,16.939934495848398,3.6435972947785,497886,99.73577989002514,3.5757806965268424,3.570365768525208,0.029379801485212707,0.10333364420258331,1.0,1.0,0.21081456442336113,0.5872557293581904,1.0,0.9999999997255529,0.705,0.703,0.99913413730437,16.843325861431115,0.4972617345746111
2026-10-25 19:55:00,85871,17.20155046523973,3.652945603858382,497886,99.73577989002514,3.5757806965268424,3.570365768525208,0.029379801485212707,0.10333364420258331,1.0,1.0,0.21084353344703335,0.5872762903998189,1.0,0.9999999997516573,0.735,0.711,0.99913413730437,17.436229059177773,0.4972867561454221
2026-10-25 19:56:00,91726,18.37441532035937,3.636430250196177,497886,99.73577989002514,3.5757806965268424,3.570365768525208,0.029379801485212707,0.10333364420258331,1.0,1.0,0.19785273139034124,0.5712182131960131,1.0,0.9999999999030502,0.765,0.7455,0.9992548139504148,18.24425494658811,0.496550722884491
2026-10-25 19:57:00,95851,19.200729159363387,3.638646481327634,497886,99.73577989002514,3.5757806965268424,3.570365768525208,0.029379801485212707,0.10333364420258331,1.0,1.0,0.19715497506526927,0.5597868120151992,1.0,0.9999999999598553,0.765,0.7845,0.9987806930657168,19.01917435557764,0.4963680062045795
2026-10-25 19:58:00,100108,20.05348504121553,3.651608516590144,497886,99.73577989002514,3.5757806965268424,3.570365768525208,0.029379801485212707,0.10333364420258331,1.0,1.0,0.19725118111085363,0.5598727821710864,1.0,0.9999999999653608,0.765,0.785,0.9987806930657168,19.86514908885736,0.495747063220915
2026-10-25 19:59:00,103678,20.768622109153554,3.6625712287887913,497887,99.73598020853156,3.575790679454305,3.570365768525208,0.029379801447860083,0.10333364441814992,1.0,1.0,0.19739232610331853,0.5599691320060933,1.0,0.9999999999693773,0.775,0.7795,0.9987806930657168,20.58735823418236,0.4949419369782908
2026-10-25 20:00:00,107702,21.574703779008622,3.652987027417387,497887,99.73598020853156,3.575790679454305,3.570365768525208,0.029379801447860083,0.10333364441814992,1.0,1.0,0.19694400907064197,0.5541856165602332,1.0,0.999999999978249,0.785,0.7875,0.9991629750423184,21.288892777271204,0.4950798199932668
2026-10-25 20:01:00,111347,22.304864734928536,3.6734366014048234,497887,99.73598020853156,3.575790679454305,3.570365768525208,0.029379801447860083,0.10333364441814992,1.0,1.0,0.19576754440306224,0.5453258970291255,1.0,0.9999999999918722,0.785,0.7825,0.9991629750423184,22.083696820068653,0.4955265780333804
2026-10-25 20:02:00,116164,23.2697989803788,3.668178978059222,497887,99.73598020853156,3.575790679454305,3.570365768525208,0.029379801447860083,0.10333364441814992,1.0,1.0,0.1943323197744813,0.5327395377594282,1.0,0.9999999999971207,0.785,0.7845,0.9992341189421244,23.19181714017946,0.4953030426509622
2026-10-25 20:03:00,121847,24.408209052393307,3.669499236786344,497888,99.736180527038,3.575807918665941,3.570365768525208,0.02937980384903951,0.1033336444490717,1.0,1.0,0.19436138858769741,0.5294630103067222,1.0,0.9999999999979048,0.815,0.7845,0.9992341189421244,24.19942856773193,0.4948792964518297
2026-10-25 20:04:00,125763,25.19265632355445,3.6927563172459488,497888,99.736180527038,3.575807918665941,3.570365768525208,0.02937980384903951,0.1033336444490717,1.0,1.0,0.19444899215973363,0.5295067499970378,1.0,0.9999999999984592,0.825,0.8265,0.9992341189421244,24.89263350243697,0.4947018654267758
2026-10-25 20:05:00,131326,26.307028174797928,3.72894516517861,497888,99.736180527038,3.575807918665941,3.570365768525208,0.02937980384903951,0.1033336444490717,1.0,1.0,0.17450913918062022,0.4978818704889046,1.0,0.9999999999999655,0.825,0.8275,0.9998226196849584,25.984511408705195,0.4951988180826888
2026-10-25 20:06:00,136273,27.298003826083477,3.7434828292651767,497888,99.736180527038,3.575807918665941,3.570365768525208,0.02937980384903951,0.1033336444490717,1.0,1.0,0.17198424044475205,0.48720243626493126,1.0,0.9999999999999922,0.855,0.8305,0.9998226196849584,26.96698625212361,0.4957429604881305
2026-10-25 20:07:00,140899,28.22467723680652,3.758802495644997,497888,99.736180527038,3.575807918665941,3.570365768525208,0.02937980384903951,0.1033336444490717,1.0,1.0,0.1686302080217544,0.4733380065878095,1.0,0.999999999999999,0.875,0.8415,0.9996177579089804,28.078463340604124,0.4955826421343662
2026-10-25 20:08:00,145595,29.16537294297934,3.763557848839616,497889,99.73638084554442,3.575795223172973,3.570365768525208,0.029379808067994877,0.10333364450494666,1.0,1.0,0.16722921723663248,0.4558664637835563,1.0,0.9999999999999999,0.855,0.8535,0.9996177579089804,28.92560217259157,0.4953001780749349
2026-10-25 20:09:00,147888,29.62470327821236,3.7659350595633754,497889,99.73638084554442,3.575795223172973,3.570365768525208,0.029379808067994877,0.10333364450494666,1.0,1.0,0.16712245077442622,0.4510136427160401,1.0,1.0,0.865,0.8725,0.9996177579089804,29.42344213475481,0.4952904888678391
2026-10-25 20:10:00,153852,30.819402850532345,3.75702946286316,497890,99.73658116405085,3.5758022210711005,3.570365768525208,0.029379809596172226,0.10333364434025787,1.0,1.0,0.16663638533873792,0.44577791619944473,1.0,1.0,0.865,0.8675,0.999855420293428,30.526219003082456,0.495388493656675
2026-10-25 20:11:00,158757,31.80196512454803,3.755093527924713,497890,99.73658116405085,3.5758022210711005,3.570365768525208,0.029379809596172226,0.10333364434025787,1.0,1.0,0.16667042695802048,0.4457920769347561,1.0,1.0,0.875,0.8265,0.999855420293428,31.28957276565243,0.4962391876839714
2026-10-25 20:12:00,163999,32.85203473522901,3.7582433700178655,497890,99.73658116405085,3.5758022210711005,3.570365768525208,0.029379809596172226,0.10333364434025787,1.0,1.0,0.1661815275700971,0.44141916822820654,1.0,1.0,0.875,0.8265,0.999855420293428,32.54523765407019,0.496218259091025
2026-10-25 20:13:00,170102,34.074578579942106,3.752815138997745,497891,99.73678148255726,3.5757915666634776,3.570365768525208,0.02937981300546281,0.10333364418449287,1.0,1.0,0.13564946636482275,0.4019586820402871,1.0,1.0,0.87,0.8695,0.9994990630862144,33.908463740298465,0.4965850244696111
2026-10-25 20:14:00,175159,35.08758926693442,3.758108989063169,497892,99.73698180106368,3.575778998548418,3.570365768525208,0.0293798128264424,0.10333364383719142,1.0,1.0,0.1328316629325832,0.39585940636165373,1.0,1.0,0.875,0.868,0.9994990630862144,34.839743664083045,0.4968473438132039
2026-10-25 20:15:00,180842,36.22599933894893,3.7459225691145015,497892,99.73698180106368,3.575778998548418,3.570365768525208,0.0293798128264424,0.10333364383719142,1.0,1.0,0.13290170523527067,0.3958994512357005,1.0,1.0,0.875,0.8665,0.9998557362326348,35.974220987297606,0.4970084346095954
2026-10-25 20:16:00,186697,37.39886419406857,3.73742543733,497892,99.73698180106368,3.575778998548418,3.570365768525208,0.0293798128264424,0.10333364383719142,1.0,1.0,0.13289890225430828,0.39578913724741843,1.0,1.0,0.895,0.885,0.9998557362326348,37.06593041903234,0.4973151042431469
2026-10-25 20:17:00,192318,38.52485451868471,3.751234923582136,497892,99.73698180106368,3.575778998548418,3.570365768525208,0.0293798128264424,0.10333364383719142,1.0,1.0,0.13277399953002242,0.39449268702972323,1.0,1.0,0.906,0.885,0.9998557362326348,38.09938414474151,0.4970438044978894
2026-10-25 20:18:00,197642,39.59135024689256,3.751255379274143,497892,99.73698180106368,3.575778998548418,3.570365768525208,0.0293798128264424,0.10333364383719142,1.0,1.0,0.13276539548541694,0.3944734221529714,1.0,1.0,0.9065,0.926,0.999862183515029,39.30582583785951,0.4981170799255298
2026-10-25 20:19:00,200864,40.236776474594606,3.757517683871336,497893,99.73718211957012,3.575793015979478,3.570365768525208,0.029379815238390318,0.10333364351786886,1.0,1.0,0.1317902672935952,0.38082897967156054,1.0,1.0,0.9075,0.907,0.999941550291364,40.01427163728235,0.4980540252049105
2026-10-25 20:20:00,207588,41.58371811179776,3.759226692420392,497893,99.73718211957012,3.575793015979478,3.570365768525208,0.029379815238390318,0.10333364351786886,1.0,1.0,0.1318002663669149,0.3799674438298231,1.0,1.0,0.904,0.9085,0.999941550291364,41.24923823993701,0.4986935327683432
2026-10-25 20:21:00,213855,42.83911419156459,3.73604672766612,497893,99.73718211957012,3.575793015979478,3.570365768525208,0.029379815238390318,0.10333364351786886,1.0,1.0,0.1302269563488072,0.3732115073541291,1.0,1.0,0.903,0.8935,0.999941550291364,42.5433112555848,0.4985665895125064
2026-10-25 20:22:00,219021,43.873959595757256,3.7213812001306135,497893,99.73718211957012,3.575793015979478,3.570365768525208,0.029379815238390318,0.10333364351786886,1.0,1.0,0.12657825970030542,0.36048942885400365,1.0,1.0,0.895,0.8895,0.999941550291364,43.37855845731292,0.4990125048859463
2026-10-25 20:23:00,224267,44.92483048046394,3.716832230472056,497894,99.73738243807654,3.5757941975949947,3.570365768525208,0.02937981396676008,0.10333364319805112,1.0,1.0,0.11174345389423603,0.3325673516450245,1.0,1.0,0.895,0.886,0.999941550291364,44.60096880100995,0.4993577828255242
2026-10-25 20:24:00,229828,46.03880169469456,3.7163192518374633,497894,99.73738243807654,3.5757941975949947,3.570365768525208,0.02937981396676008,0.10333364319805112,1.0,1.0,0.11170964597901488,0.332159731559377,1.0,1.0,0.9015,0.9025,0.9999885822443342,45.71729671743921,0.4994617008800105
2026-10-25 20:25:00,235836,47.24231528129727,3.711258522143668,497894,99.73738243807654,3.5757941975949947,3.570365768525208,0.02937981396676008,0.10333364319805112,1.0,1.0,0.11157926472514378,0.32814046322416834,1.0,1.0,0.9065,0.9015,0.9999814862006098,46.66083852710958,0.5003147215973999
2026-10-25 20:26:00,237754,47.62652617662083,3.7125774645412113,497894,99.73738243807654,3.5757941975949947,3.570365768525208,0.02937981396676008,0.10333364319805112,1.0,1.0,0.11147210905982727,0.3265361763403064,1.0,1.0,0.9075,0.914,0.9999814862006098,47.387441938053534,0.4996993514100715
2026-10-25 20:27:00,244469,48.97166494726616,3.705746192502457,497894,99.73738243807654,3.5757941975949947,3.570365768525208,0.02937981396676008,0.10333364319805112,1.0,1.0,0.1113181280317165,0.32232192974054746,1.0,1.0,0.9195,0.926,0.9999814862006098,48.77761815534674,0.5004633939830344
2026-10-25 20:28:00,250244,50.12850432187177,3.700248752160196,497894,99.73738243807654,3.5757941975949947,3.570365768525208,0.02937981396676008,0.10333364319805112,1.0,1.0,0.11131997153473387,0.3221774145000622,1.0,1.0,0.9385,0.9335,0.9999814862006098,49.7574641689152,0.5013724008391829
2026-10-25 20:29:00,256350,51.35164912210415,3.700318888716225,497894,99.73738243807654,3.5757941975949947,3.570365768525208,0.02937981396676008,0.10333364319805112,1.0,1.0,0.11114895556883413,0.3176271286357215,1.0,1.0,0.9415,0.939,0.9999982306374632,51.16551450105385,0.5016837579359233
2026-10-25 20:30:00,261897,52.46281587724482,3.706034968864546,497894,99.73738243807654,3.5757941975949947,3.570365768525208,0.02937981396676008,0.10333364319805112,1.0,1.0,0.11116199847254243,0.31762357731479907,1.0,1.0,0.9435,0.942,0.999994562177176,52.26284786535532,0.5020011193249788
2026-10-25 20:31:00,269215,53.92874670726455,3.704847479746043,497894,99.73738243807654,3.5757941975949947,3.570365768525208,0.02937981396676008,0.10333364319805112,1.0,1.0,0.11116762091767159,0.31762197216297877,1.0,1.0,0.9425,0.942,0.999994562177176,53.333496509279925,0.502530384222523
2026-10-25 20:32:00,274510,54.98943319878607,3.7098151986511008,497894,99.73738243807654,3.5757941975949947,3.570365768525208,0.02937981396676008,0.10333364319805112,1.0,1.0,0.11037849204758295,0.3078053054854265,1.0,1.0,0.941,0.942,0.999994562177176,54.52322469748134,0.5037436640227647
2026-10-25 20:33:00,280606,56.21057481395419,3.709588816028053,497894,99.73738243807654,3.5757941975949947,3.570365768525208,0.02937981396676008,0.10333364319805112,1.0,1.0,0.10268176274661822,0.27898242743474966,1.0,1.0,0.9455,0.937,0.999994562177176,55.70542660121026,0.504204997218555
2026-10-25 20:34:00,287802,57.65206678619004,3.705144447142361,497894,99.73738243807654,3.5757941975949947,3.570365768525208,0.02937981396676008,0.10333364319805112,1.0,1.0,0.10266933838674021,0.2789686108877187,1.0,1.0,0.9405,0.9355,0.9999999717677164,57.06143142130957,0.5044862569673605
2026-10-25 20:35:00,292684,58.63002173455795,3.700581837822648,497894,99.73738243807654,3.5757941975949947,3.570365768525208,0.02937981396676008,0.10333364319805112,1.0,1.0,0.10267199500979703,0.27894554494857227,1.0,1.0,0.941,0.938,0.9999999717677164,58.17163695749276,0.5050274418712665
2026-10-25 20:36:00,298392,59.77343976923308,3.704732589200965,497894,99.73738243807654,3.5757941975949947,3.570365768525208,0.02937981396676008,0.10333364319805112,1.0,1.0,0.10267727238884702,0.2789477659018517,1.0,1.0,0.9425,0.938,0.9999992152385871,59.63244015420383,0.5052452937599115
2026-10-25 20:37:00,303795,60.85576065944852,3.695499421942872,497894,99.73738243807654,3.5757941975949947,3.570365768525208,0.02937981396676008,0.10333364319805112,1.0,1.0,0.1026777454404697,0.2789482329097276,1.0,1.0,0.9425,0.9455,0.9999992152385871,60.31639418186135,0.5057334209607365
2026-10-25 20:38:00,309707,62.0400436694344,3.697174973404782,497894,99.73738243807654,3.5757941975949947,3.570365768525208,0.02937981396676008,0.10333364319805112,1.0,1.0,0.10206141362324245,0.2706129201282252,1.0,1.0,0.9465,0.9455,0.9999992152385871,61.84276829226524,0.5058453810973917
2026-10-25 20:39:00,316403,63.381376388457646,3.684994977908196,497894,99.73738243807654,3.5757941975949947,3.570365768525208,0.02937981396676008,0.10333364319805112,1.0,1.0,0.10205731439210128,0.2699716784036974,1.0,1.0,0.9445,0.9385,0.9999997310583428,62.60835092074859,0.5067342775991991
2026-10-25 20:40:00,320366,64.17523862942078,3.683859264815204,497894,99.73738243807654,3.5757941975949947,3.570365768525208,0.02937981396676008,0.10333364319805112,1.0,1.0,0.1020631133410183,0.2699809796078968,1.0,1.0,0.9525,0.944,0.9999997310583428,63.95977566963556,0.5069027125138847
2026-10-25 20:41:00,326366,65.37714966797208,3.678146766219248,497894,99.73738243807654,3.5757941975949947,3.570365768525208,0.02937981396676008,0.10333364319805112,1.0,1.0,0.10206213620466546,0.26998341675608933,1.0,1.0,0.9605,0.948,0.9999997310583428,65.02955630726463,0.5077109386090205
2026-10-25 20:42:00,329201,65.94505263368757,3.6744421063336974,497894,99.73738243807654,3.5757941975949947,3.570365768525208,0.02937981396676008,0.10333364319805112,1.0,1.0,0.10206323933364678,0.2699815281712466,1.0,1.0,0.956,0.9615,0.999999998194692,66.30637337402432,0.5082609329960629
2026-10-25 20:43:00,336437,67.39455734618042,3.6608786891753287,497894,99.73738243807654,3.5757941975949947,3.570365768525208,0.02937981396676008,0.10333364319805112,1.0,1.0,0.09919619395322174,0.2439271529595961,1.0,1.0,0.9645,0.965,0.999999998194692,67.24402151090264,0.5085236793815527
2026-10-25 20:44:00,343484,68.80620186095892,3.6536346491452982,497894,99.73738243807654,3.5757941975949947,3.570365768525208,0.02937981396676008,0.10333364319805112,1.0,1.0,0.09919186030490634,0.24368939133083828,1.0,1.0,0.9685,0.9675,0.999999998194692,68.61900760356676,0.5090384457676758
2026-10-25 20:45:00,349076,69.92638294888873,3.6517690902207134,497894,99.73738243807654,3.5757941975949947,3.570365768525208,0.02937981396676008,0.10333364319805112,1.0,1.0,0.09677982494345339,0.23599560716789247,1.0,1.0,0.972,0.969,0.999999999998676,69.55465817381632,0.509294109781796
2026-10-25 20:46:00,355649,71.24307649162168,3.649713208941807,497894,99.73738243807654,3.5757941975949947,3.570365768525208,0.02937981396676008,0.10333364319805112,1.0,1.0,0.09657877230620734,0.2313849935284483,1.0,1.0,0.9745,0.9725,0.999999999998676,70.67306589416913,0.5096930008142133
2026-10-25 20:47:00,361262,72.36746426818641,3.6463507613834656,497895,99.73758275658297,3.575789014961317,3.570365768525208,0.02937981383558794,0.10333364310886341,1.0,1.0,0.09657351166367534,0.23120229813270002,1.0,1.0,0.9775,0.978,0.9999999999999656,71.9514928168533,0.5101088781380873
2026-10-25 20:48:00,366000,73.31657335162909,3.648964815656064,497895,99.73758275658297,3.575789014961317,3.570365768525208,0.02937981383558794,0.10333364310886341,1.0,1.0,0.09658040374311702,0.23120674461764626,1.0,1.0,0.9795,0.978,0.9999999999999656,73.03073645539173,0.5103084644840915
2026-10-25 20:49:00,366000,73.31657335162909,3.648964815656064,497896,99.7377830750894,3.575775678577875,3.570365768525208,0.029379813809238986,0.10333364316057107,1.0,1.0,0.09658040374311702,0.23120674461764626,1.0,1.0,0.9835,0.9805,0.9999999999999656,74.29434091769731,0.5108567512829758
2026-10-25 20:50:00,378755,75.87163590108273,3.650090803182615,497896,99.7377830750894,3.575775678577875,3.570365768525208,0.029379813809238986,0.10333364316057107,1.0,1.0,0.08962331842879996,0.20410307698252705,1.0,1.0,0.9845,0.9825,0.9999999999921498,75.72516443553842,0.5111263011560213
2026-10-25 20:51:00,384311,76.98460552278122,3.6561156188957833,497896,99.7377830750894,3.575775678577875,3.570365768525208,0.029379813809238986,0.10333364316057107,1.0,1.0,0.08962637387356476,0.20412040135803605,1.0,1.0,0.9845,0.9835,0.9999999999921498,76.82144814664521,0.5117476034726547
2026-10-25 20:52:00,389821,78.08836049318417,3.654435686242707,497896,99.7377830750894,3.575775678577875,3.570365768525208,0.029379813809238986,0.10333364316057107,1.0,1.0,0.08962126879581776,0.20389668537700448,1.0,1.0,0.9835,0.9845,0.9999999999921498,77.91050360888268,0.5120794724199185
2026-10-25 20:53:00,389821,78.08836049318417,3.654435686242707,497896,99.7377830750894,3.575775678577875,3.570365768525208,0.029379813809238986,0.10333364316057107,1.0,1.0,0.08962126879581776,0.20389668537700448,1.0,1.0,0.9835,0.984,0.9999999999999988,78.87713267845834,0.5122663134427221
2026-10-25 20:54:00,397409,79.6083773199387,3.651487663572772,497896,99.7377830750894,3.575775678577875,3.570365768525208,0.029379813809238986,0.10333364316057107,1.0,1.0,0.04919475535664652,0.14793741874049948,1.0,1.0,0.985,0.9845,0.9999999999999988,79.92499887606421,0.5128268381672855
2026-10-25 20:55:00,408585,81.84713694774692,3.646410517857168,497896,99.7377830750894,3.575775678577875,3.570365768525208,0.029379813809238986,0.10333364316057107,1.0,1.0,0.04179327758886144,0.12867649153823402,1.0,1.0,0.992,0.985,1.0,81.24736654229683,0.513455765026589
2026-10-25 20:56:00,408585,81.84713694774692,3.646410517857168,497896,99.7377830750894,3.575775678577875,3.570365768525208,0.029379813809238986,0.10333364316057107,1.0,1.0,0.04179327758886144,0.12867649153823402,1.0,1.0,0.9935,0.9915,1.0,82.36918116483827,0.5137234233231596
2026-10-25 20:57:00,417813,83.69567612503882,3.64030719345374,497896,99.7377830750894,3.575775678577875,3.570365768525208,0.029379813809238986,0.10333364316057107,1.0,1.0,0.0417785733866169,0.1285329357077007,1.0,1.0,0.9905,0.9915,1.0,83.32749366064844,0.5139092659947048
2026-10-25 20:58:00,423024,84.73953586202062,3.636987329618124,497896,99.7377830750894,3.575775678577875,3.570365768525208,0.029379813809238986,0.10333364316057107,1.0,1.0,0.04176029225241222,0.12774322893320705,1.0,1.0,0.9895,0.9915,1.0,84.51780768711707,0.5142350199110441
2026-10-25 20:59:00,425575,85.25054837191134,3.636545641343125,497896,99.7377830750894,3.575775678577875,3.570365768525208,0.029379813809238986,0.10333364316057107,1.0,1.0,0.04176276670534429,0.12774463763181373,1.0,1.0,0.9875,0.9915,1.0,85.66757390265374,0.5143584804228167
2026-10-25 21:00:00,434245,86.98730982261796,3.629732608482228,497896,99.7377830750894,3.575775678577875,3.570365768525208,0.029379813809238986,0.10333364316057107,1.0,1.0,0.04167465613874087,0.1270551499112017,1.0,1.0,0.9915,0.989,1.0,86.80239815192824,0.5146551025595606
2026-10-25 21:01:00,440964,88.33324986728898,3.6205357751588174,497896,99.7377830750894,3.575775678577875,3.570365768525208,0.029379813809238986,0.10333364316057107,1.0,1.0,0.04167439438654603,0.12705272113965077,1.0,1.0,0.9915,0.989,1.0,87.9569177525492,0.515240085531977
2026-10-25 21:02:00,445896,89.32122074097815,3.614087932545429,497896,99.7377830750894,3.575775678577875,3.570365768525208,0.029379813809238986,0.10333364316057107,1.0,1.0,0.041286705589800715,0.12330331561807352,1.0,1.0,0.9905,0.9905,1.0,89.18330645961626,0.5153515098030925
2026-10-25 21:03:00,451080,90.35967187828648,3.609472533204161,497896,99.7377830750894,3.575775678577875,3.570365768525208,0.029379813809238986,0.10333364316057107,1.0,1.0,0.041284352147022994,0.1233002222378888,1.0,1.0,0.9905,0.9935,1.0,90.1131670302967,0.5158832500981461
2026-10-25 21:04:00,456826,91.51070201620576,3.609065706410064,497896,99.7377830750894,3.575775678577875,3.570365768525208,0.029379813809238986,0.10333364316057107,1.0,1.0,0.04128360077780052,0.12329905446987514,1.0,1.0,0.9925,0.9945,1.0,91.17698828387294,0.5162860158969246
2026-10-25 21:05:00,459036,91.9534059154055,3.6081321996763727,497896,99.7377830750894,3.575775678577875,3.570365768525208,0.029379813809238986,0.10333364316057107,1.0,1.0,0.04128131492447501,0.12329653629071763,1.0,1.0,0.994,0.9965,1.0,92.25620765479964,0.5163221122084943
2026-10-25 21:06:00,462973,92.74205987520158,3.604168723088308,497896,99.7377830750894,3.575775678577875,3.570365768525208,0.029379813809238986,0.10333364316057107,1.0,1.0,0.04047598138004672,0.12179247527646549,1.0,1.0,0.9965,0.9965,1.0,93.39364152713756,0.5167791462737567
2026-10-25 21:07:00,470745,94.29893530713836,3.5978782413757626,497896,99.7377830750894,3.575775678577875,3.570365768525208,0.029379813809238986,0.10333364316057107,1.0,1.0,0.02930872648012755,0.10058013866442189,1.0,1.0,0.9965,0.9975,1.0,94.1306441854596,0.5171153786179918
2026-10-25 21:08:00,475917,95.33498262236957,3.589849832756964,497896,99.7377830750894,3.575775678577875,3.570365768525208,0.029379813809238986,0.10333364316057107,1.0,1.0,0.029308258721583255,0.10058016876872442,1.0,1.0,0.9965,0.9975,1.0,95.34768073315291,0.5173023339897127
2026-10-25 21:09:00,478712,95.89487284782804,3.592962350279349,497896,99.7377830750894,3.575775678577875,3.570365768525208,0.029379813809238986,0.10333364316057107,1.0,1.0,0.029307628297759764,0.10058023053089993,1.0,1.0,0.9965,0.9975,1.0,96.38436543225394,0.5171804023099306
2026-10-25 21:10:00,487692,97.69373303552648,3.5849267638660587,497896,99.7377830750894,3.575775678577875,3.570365768525208,0.029379813809238986,0.10333364316057107,1.0,1.0,0.029306600731918202,0.10058022849143014,1.0,1.0,0.9965,0.9975,1.0,97.63769003522977,0.5173776072085586
2026-10-25 21:11:00,493055,98.76804118548492,3.576144093568967,497896,99.7377830750894,3.575775678577875,3.570365768525208,0.029379813809238986,0.10333364316057107,1.0,1.0,0.029150987854980822,0.10000000000000002,1.0,1.0,0.9965,0.9975,1.0,98.7196048864944,0.5174878447706566
2026-10-25 21:12:00,497582,99.67488306407188,3.57434280308333,497896,99.7377830750894,3.575775678577875,3.570365768525208,0.029379813809238986,0.10333364316057107,1.0,1.0,0.02915180049397223,0.10000000000000002,1.0,1.0,0.9975,0.9995,1.0,99.60417127608542,0.5174575730638626
2026-10-25 21:13:00,498015,99.761620977354,3.5737928657346485,497896,99.7377830750894,3.575775678577875,3.570365768525208,0.029379813809238986,0.10333364316057107,1.0,1.0,0.029151838165718924,0.1,1.0,1.0,0.9985,0.9995,1.0,99.72556400332662,0.5175118925320179
2026-10-25 21:14:00,498055,99.769633717611,3.5739747023640023,497896,99.7377830750894,3.575775678577875,3.570365768525208,0.029379813809238986,0.10333364316057107,1.0,1.0,0.02915184557702798,0.09999999999999998,1.0,1.0,0.9985,0.9995,1.0,99.73334443085248,0.5175178155161096
2026-10-25 21:15:00,498098,99.77824741338728,3.5734833942618893,497896,99.7377830750894,3.575775678577875,3.570365768525208,0.029379813809238986,0.10333364316057107,1.0,1.0,0.02915188974462532,0.1,1.0,1.0,0.9985,0.9985,1.0,99.74366532440828,0.517537958138532
2026-10-25 21:16:00,498112,99.78105187247724,3.5733737525346143,497896,99.7377830750894,3.575775678577875,3.570365768525208,0.029379813809238986,0.10333364316057107,1.0,1.0,0.02915188069322955,0.10000000000000002,1.0,1.0,0.999,0.9985,1.0,99.74751584714002,0.5175454321630201
2026-10-25 21:17:00,498157,99.79006620526636,3.573306015474964,497896,99.7377830750894,3.575775678577875,3.570365768525208,0.029379813809238986,0.10333364316057107,1.0,1.0,0.0291518780940299,0.1,1.0,1.0,0.999,0.9985,1.0,99.7600983860922,0.5175719086746255
2026-10-25 21:18:00,498199,99.79847958253625,3.573302871536544,497896,99.7377830750894,3.575775678577875,3.570365768525208,0.029379813809238986,0.10333364316057107,1.0,1.0,0.029151884911709385,0.1,1.0,1.0,0.9985,0.9985,1.0,99.76197301297556,0.517573965599187
2026-10-25 21:19:00,498230,99.8046894562354,3.572822533007014,497896,99.7377830750894,3.575775678577875,3.570365768525208,0.029379813809238986,0.10333364316057107,1.0,1.0,0.02915175417335851,0.09999999999999998,1.0,1.0,0.997,0.9985,1.0,99.77009124169204,0.5175734422611439
2026-10-25 21:20:00,498264,99.81150028545387,3.572775603732503,497896,99.7377830750894,3.575775678577875,3.570365768525208,0.029379813809238986,0.10333364316057107,1.0,1.0,0.02915173322009296,0.1,1.0,1.0,0.9985,0.9985,1.0,99.78523924457366,0.5175904053544322
2026-10-25 21:21:00,498366,99.83193277310924,3.5726634240520028,497896,99.7377830750894,3.575775678577875,3.570365768525208,0.029379813809238986,0.10333364316057107,1.0,1.0,0.029151757332464154,0.10000000000000002,1.0,1.0,0.997,0.9985,1.0,99.79484717887388,0.517581595387936
2026-10-25 21:22:00,498386,99.83593914323777,3.572680364169001,497896,99.7377830750894,3.575775678577875,3.570365768525208,0.029379813809238986,0.10333364316057107,1.0,1.0,0.02915176774931359,0.09999999999999998,1.0,1.0,0.9975,0.9995,1.0,99.79968960269426,0.5175803858239849
2026-10-25 21:23:00,498424,99.84355124648192,3.5727357045581165,497896,99.7377830750894,3.575775678577875,3.570365768525208,0.029379813809238986,0.10333364316057107,1.0,1.0,0.029151761012730967,0.1,1.0,1.0,0.9985,0.9995,1.0,99.80743535746248,0.5175758979165488
2026-10-25 21:24:00,498458,99.85036207570036,3.5724918020245022,497896,99.7377830750894,3.575775678577875,3.570365768525208,0.029379813809238986,0.10333364316057107,1.0,1.0,0.029151687965089667,0.09999999999999998,1.0,1.0,0.9975,0.9995,1.0,99.81413805599306,0.5175892126244223
2026-10-25 21:25:00,498518,99.86238118608588,3.5724413731466287,497896,99.7377830750894,3.575775678577875,3.570365768525208,0.029379813809238986,0.10333364316057107,1.0,1.0,0.029151693511614958,0.09999999999999998,1.0,1.0,0.997,0.9995,1.0,99.82620750195927,0.5176037114797447
2026-10-25 21:26:00,498538,99.86638755621438,3.572501463285782,497896,99.7377830750894,3.575775678577875,3.570365768525208,0.029379813809238986,0.10333364316057107,1.0,1.0,0.029151672923202976,0.1,1.0,1.0,0.997,0.9995,1.0,99.83168238581084,0.5176040251941753
2026-10-25 21:27:00,498590,99.87680411854848,3.572451476992744,497896,99.7377830750894,3.575775678577875,3.570365768525208,0.029379813809238986,0.10333364316057107,1.0,1.0,0.029151675582770053,0.10000000000000002,1.0,1.0,0.9975,0.9995,1.0,99.83926960330544,0.5176071957180837
2026-10-25 21:28:00,498599,99.87860698510632,3.572371865507673,497896,99.7377830750894,3.575775678577875,3.570365768525208,0.029379813809238986,0.10333364316057107,1.0,1.0,0.029151676426705096,0.09999999999999998,1.0,1.0,0.9985,0.9995,1.0,99.84027612760651,0.517606584495667
2026-10-25 21:29:00,498612,99.88121112568984,3.572333286805307,497896,99.7377830750894,3.575775678577875,3.570365768525208,0.029379813809238986,0.10333364316057107,1.0,1.0,0.029151694150557506,0.1,1.0,1.0,0.9985,0.9985,1.0,99.84607753928591,0.5176064152984022
2026-10-25 21:30:00,498634,99.8856181328312,3.5721553999948696,497896,99.7377830750894,3.575775678577875,3.570365768525208,0.029379813809238986,0.10333364316057107,1.0,1.0,0.02915171707089116,0.1,1.0,1.0,0.9985,0.9985,1.0,99.84763081227392,0.5176113189677211
2026-10-25 21:31:00,498666,99.8920283250368,3.5721382977675686,497896,99.7377830750894,3.575775678577875,3.570365768525208,0.029379813809238986,0.10333364316057107,1.0,1.0,0.029151708772633067,0.1,1.0,1.0,0.9985,0.9985,1.0,99.85499993676352,0.5176231687071425
2026-10-25 21:32:00,498692,99.89723660620386,3.5720370342285923,497896,99.7377830750894,3.575775678577875,3.570365768525208,0.029379813809238986,0.10333364316057107,1.0,1.0,0.02915168338328967,0.1,1.0,1.0,0.9985,0.9985,1.0,99.85952215058182,0.5176319738441046
2026-10-25 21:33:00,498703,99.89944010977456,3.5720778214039406,497896,99.7377830750894,3.575775678577875,3.570365768525208,0.029379813809238986,0.10333364316057107,1.0,1.0,0.029151681298926806,0.1,1.0,1.0,0.9985,0.9985,1.0,99.86221967985338,0.5176364650381869
2026-10-25 21:34:00,498706,99.90004106529382,3.572066061653389,497896,99.7377830750894,3.575775678577875,3.570365768525208,0.029379813809238986,0.10333364316057107,1.0,1.0,0.029151681560573038,0.1,1.0,1.0,0.9985,0.9985,1.0,99.86573036291692,0.5176406322890659
2026-10-25 21:35:00,498739,99.90665157600584,3.5720545743908705,497896,99.7377830750894,3.575775678577875,3.570365768525208,0.029379813809238986,0.10333364316057107,1.0,1.0,0.02915167508515019,0.1,1.0,1.0,0.9985,0.9985,1.0,99.866781916751,0.517642518939734
2026-10-25 21:36:00,498739,99.90665157600584,3.5720545743908705,497896,99.7377830750894,3.575775678577875,3.570365768525208,0.029379813809238986,0.10333364316057107,1.0,1.0,0.02915167508515019,0.1,1.0,1.0,0.9985,0.9985,1.0,99.86719935858694,0.5176422967426415
2026-10-25 21:37:00,498747,99.90825412405724,3.5720247681829687,497896,99.7377830750894,3.575775678577875,3.570365768525208,0.029379813809238986,0.10333364316057107,1.0,1.0,0.029151674827937166,0.09999999999999998,1.0,1.0,0.9985,0.9985,1.0,99.8705468265164,0.5176438314807753
2026-10-25 21:38:00,498748,99.90845444256368,3.572027576935022,497896,99.7377830750894,3.575775678577875,3.570365768525208,0.029379813809238986,0.10333364316057107,1.0,1.0,0.02915167534764016,0.1,1.0,1.0,0.9965,0.9985,1.0,99.8705468265164,0.5176441683884618
2026-10-25 21:39:00,498753,99.9094560350958,3.572013427182985,497896,99.7377830750894,3.575775678577875,3.570365768525208,0.029379813809238986,0.10333364316057107,1.0,1.0,0.029151675394315093,0.1,1.0,1.0,0.9965,0.9985,1.0,99.87102798850609,0.5176461465818094
2026-10-25 21:40:00,498758,99.91045762762792,3.5720264101306576,497896,99.7377830750894,3.575775678577875,3.570365768525208,0.029379813809238986,0.10333364316057107,1.0,1.0,0.029151675444486342,0.1,1.0,1.0,0.996,0.9985,1.0,99.8717651278152,0.5176475195928633
2026-10-25 21:41:00,498802,99.91927164191064,3.5720972777150584,497896,99.7377830750894,3.575775678577875,3.570365768525208,0.029379813809238986,0.10333364316057107,1.0,1.0,0.029151670763700684,0.10000000000000002,1.0,1.0,0.996,0.9985,1.0,99.880610799525,0.5176672385852481
2026-10-25 21:42:00,498824,99.923678649052,3.571993227671233,497896,99.7377830750894,3.575775678577875,3.570365768525208,0.029379813809238986,0.10333364316057107,1.0,1.0,0.02915167594852926,0.1,1.0,1.0,0.996,0.9985,1.0,99.884388336486,0.5176735862090253
2026-10-25 21:43:00,498845,99.92788533768692,3.5718108785151914,497896,99.7377830750894,3.575775678577875,3.570365768525208,0.029379813809238986,0.10333364316057107,1.0,1.0,0.029151681809176613,0.1,1.0,1.0,0.996,0.9985,1.0,99.8873368937226,0.517682432426055
2026-10-25 21:44:00,498862,99.93129075229616,3.571768778093465,497896,99.7377830750894,3.575775678577875,3.570365768525208,0.029379813809238986,0.10333364316057107,1.0,1.0,0.02915168378245637,0.1,1.0,1.0,0.996,0.9985,1.0,99.89275682732917,0.5176959970040819
2026-10-25 21:45:00,498898,99.93850221852746,3.5717121943291463,497896,99.7377830750894,3.575775678577875,3.570365768525208,0.029379813809238986,0.10333364316057107,1.0,1.0,0.02915168491783744,0.09999999999999998,1.0,1.0,0.996,0.9985,1.0,99.90193916124612,0.5177140080283997
2026-10-25 21:46:00,498923,99.94351018118807,3.571619465779352,497896,99.7377830750894,3.575775678577875,3.570365768525208,0.029379813809238986,0.10333364316057107,1.0,1.0,0.02915167509825882,0.1,1.0,1.0,0.996,0.9985,1.0,99.9062621668902,0.5177198524637178
2026-10-25 21:47:00,498938,99.94651495878446,3.571616735890104,497896,99.7377830750894,3.575775678577875,3.570365768525208,0.029379813809238986,0.10333364316057107,1.0,1.0,0.02915167926497145,0.1,1.0,1.0,0.996,0.9985,1.0,99.91072291269968,0.5177267901953556
2026-10-25 21:48:00,498975,99.9539267435222,3.5714566436201967,497896,99.7377830750894,3.575775678577875,3.570365768525208,0.029379813809238986,0.10333364316057107,1.0,1.0,0.029151675188502296,0.1,1.0,1.0,0.996,0.9985,1.0,99.9168592734286,0.5177468865164787
2026-10-25 21:49:00,498977,99.95432738053503,3.571441168775147,497896,99.7377830750894,3.575775678577875,3.570365768525208,0.029379813809238986,0.10333364316057107,1.0,1.0,0.02915167522869657,0.1,1.0,1.0,0.996,0.9985,1.0,99.9172052637164,0.5177482151755101
2026-10-25 21:50:00,498988,99.95653088410572,3.571360323097017,497896,99.7377830750894,3.575775678577875,3.570365768525208,0.029379813809238986,0.10333364316057107,1.0,1.0,0.029151676890037965,0.10000000000000002,1.0,1.0,0.996,0.9975,1.0,99.91893521515544,0.5177526228992642
2026-10-25 21:51:00,498998,99.95853406917,3.571300023521484,497896,99.7377830750894,3.575775678577875,3.570365768525208,0.029379813809238986,0.10333364316057107,1.0,1.0,0.029151674071185435,0.1,1.0,1.0,0.996,0.9985,1.0,99.95072513984096,0.5177837128674413
2026-10-25 21:52:00,499009,99.96073757274064,3.571211745063141,497896,99.7377830750894,3.575775678577875,3.570365768525208,0.029379813809238986,0.10333364316057107,1.0,1.0,0.029151676336448173,0.1,1.0,1.0,0.996,0.9985,1.0,99.95666202144729,0.5177916278349035
2026-10-25 21:53:00,499035,99.96594585390773,3.571300050010562,497896,99.7377830750894,3.575775678577875,3.570365768525208,0.029379813809238986,0.10333364316057107,1.0,1.0,0.029151614874062565,0.1,1.0,1.0,0.996,0.9985,1.0,99.95765911919894,0.5177932489066054
2026-10-25 21:54:00,499040,99.96694744643985,3.571344420157918,497896,99.7377830750894,3.575775678577875,3.570365768525208,0.029379813809238986,0.10333364316057107,1.0,1.0,0.029151617859207356,0.1,1.0,1.0,0.996,0.9985,1.0,99.9598107980957,0.5177967562718778
2026-10-25 21:55:00,499040,99.96694744643985,3.571344420157918,497896,99.7377830750894,3.575775678577875,3.570365768525208,0.029379813809238986,0.10333364316057107,1.0,1.0,0.029151617859207356,0.1,1.0,1.0,0.996,0.9985,1.0,99.9598107980957,0.5177967562718778
2026-10-25 21:56:00,499059,99.97075349806192,3.571416346354006,497896,99.7377830750894,3.575775678577875,3.570365768525208,0.029379813809238986,0.10333364316057107,1.0,1.0,0.029151566015743025,0.1,1.0,1.0,0.996,0.9985,1.0,99.96349649464145,0.5178052403064416
2026-10-25 21:57:00,499059,99.97075349806192,3.571416346354006,497896,99.7377830750894,3.575775678577875,3.570365768525208,0.029379813809238986,0.10333364316057107,1.0,1.0,0.029151566015743025,0.1,1.0,1.0,0.996,0.9985,1.0,99.97179678622646,0.5178132525079335
2026-10-25 21:58:00,499101,99.97916687533176,3.571189524290541,497896,99.7377830750894,3.575775678577875,3.570365768525208,0.029379813809238986,0.10333364316057107,1.0,1.0,0.029151555191545643,0.1,1.0,1.0,0.996,0.9985,1.0,99.97214277651427,0.5178137578357603
2026-10-25 21:59:00,499102,99.9793671938382,3.571190014181269,497896,99.7377830750894,3.575775678577875,3.570365768525208,0.029379813809238986,0.10333364316057107,1.0,1.0,0.02915155638323472,0.10000000000000002,1.0,1.0,0.996,0.9985,1.0,99.97310510049364,0.5178132076621543
2026-10-25 22:00:00,499108,99.98056910487676,3.5711120947647723,497896,99.7377830750894,3.575775678577875,3.570365768525208,0.029379813809238986,0.10333364316057107,1.0,1.0,0.02915155351166011,0.1,1.0,1.0,0.996,0.9985,1.0,99.97410219824528,0.5178135759146221
2026-10-25 22:01:00,499129,99.98477579351167,3.5708220942231472,497896,99.7377830750894,3.575775678577875,3.570365768525208,0.029379813809238986,0.10333364316057107,1.0,1.0,0.029151547800354772,0.1,1.0,1.0,0.996,0.9985,1.0,99.97531500947488,0.5178166821309286
2026-10-25 22:02:00,499133,99.98557706753738,3.570780639823768,497896,99.7377830750894,3.575775678577875,3.570365768525208,0.029379813809238986,0.10333364316057107,1.0,1.0,0.02915154708345326,0.10000000000000002,1.0,1.0,0.996,0.9985,1.0,99.97865229301767,0.517821179569934
2026-10-25 22:03:00,499141,99.9871796155888,3.5707440560314163,497896,99.7377830750894,3.575775678577875,3.570365768525208,0.029379813809238986,0.10333364316057107,1.0,1.0,0.029151548844413833,0.1,1.0,1.0,0.996,0.9995,1.0,99.97964939076932,0.5178219882529256
2026-10-25 22:04:00,499143,99.98758025260165,3.570733255445657,497896,99.7377830750894,3.575775678577875,3.570365768525208,0.029379813809238986,0.10333364316057107,1.0,1.0,0.029151547594679715,0.09999999999999998,1.0,1.0,0.996,0.9995,1.0,99.980646488521,0.517823384934913
2026-10-25 22:05:00,499143,99.98758025260165,3.570733255445657,497896,99.7377830750894,3.575775678577875,3.570365768525208,0.029379813809238986,0.10333364316057107,1.0,1.0,0.029151547594679715,0.09999999999999998,1.0,1.0,0.996,0.9995,1.0,99.980646488521,0.517823384934913
2026-10-25 22:06:00,499144,99.98778057110806,3.5707287053284187,497896,99.7377830750894,3.575775678577875,3.570365768525208,0.029379813809238986,0.10333364316057107,1.0,1.0,0.029151545902180408,0.1,1.0,1.0,0.996,0.9995,1.0,99.980646488521,0.5178234837194239
2026-10-25 22:07:00,499148,99.98858184513377,3.570739641393472,497896,99.7377830750894,3.575775678577875,3.570365768525208,0.029379813809238986,0.10333364316057107,1.0,1.0,0.029151548875644726,0.09999999999999998,1.0,1.0,0.996,0.9995,1.0,99.98133846909664,0.5178255481493318
2026-10-25 22:08:00,499148,99.98858184513377,3.570739641393472,497896,99.7377830750894,3.575775678577875,3.570365768525208,0.029379813809238986,0.10333364316057107,1.0,1.0,0.029151548875644726,0.09999999999999998,1.0,1.0,0.996,0.9995,1.0,99.98133846909664,0.5178255481493318
2026-10-25 22:09:00,499148,99.98858184513377,3.570739641393472,497896,99.7377830750894,3.575775678577875,3.570365768525208,0.029379813809238986,0.10333364316057107,1.0,1.0,0.029151548875644726,0.09999999999999998,1.0,1.0,0.996,0.9995,1.0,99.98133846909664,0.5178255481493318
2026-10-25 22:10:00,499148,99.98858184513377,3.570739641393472,497896,99.7377830750894,3.575775678577875,3.570365768525208,0.029379813809238986,0.10333364316057107,1.0,1.0,0.029151548875644726,0.09999999999999998,1.0,1.0,0.996,0.9995,1.0,99.98133846909664,0.5178255481493318
2026-10-25 22:11:00,499151,99.98918280065304,3.570727637084148,497896,99.7377830750894,3.575775678577875,3.570365768525208,0.029379813809238986,0.10333364316057107,1.0,1.0,0.029151549886543594,0.09999999999999998,1.0,1.0,0.996,0.9995,1.0,99.98133846909664,0.5178266410899585
2026-10-25 22:12:00,499156,99.99018439318516,3.570749964419329,497896,99.7377830750894,3.575775678577875,3.570365768525208,0.029379813809238986,0.10333364316057107,1.0,1.0,0.02915154987080179,0.1,1.0,1.0,0.996,0.9995,1.0,99.98275300868424,0.517827623033893
2026-10-25 22:13:00,499159,99.99078534870443,3.570684411160796,497896,99.7377830750894,3.575775678577875,3.570365768525208,0.029379813809238986,0.10333364316057107,1.0,1.0,0.029151546269086337,0.1,1.0,1.0,0.996,0.9995,1.0,99.98375010643588,0.5178297404275596
2026-10-25 22:14:00,499171,99.99318917078156,3.5706359635105267,497896,99.7377830750894,3.575775678577875,3.570365768525208,0.029379813809238986,0.10333364316057107,1.0,1.0,0.029151544082224812,0.1,1.0,1.0,0.996,0.9995,1.0,99.98574430193922,0.5178315830143272
2026-10-25 22:15:00,499180,99.99499203733936,3.5705969903512718,497896,99.7377830750894,3.575775678577875,3.570365768525208,0.029379813809238986,0.10333364316057107,1.0,1.0,0.02915154314589335,0.1,1.0,1.0,0.996,0.9995,1.0,99.98773849744256,0.5178344029029911
2026-10-25 22:16:00,499192,99.99739585941649,3.570398080389503,497896,99.7377830750894,3.575775678577875,3.570365768525208,0.029379813809238986,0.10333364316057107,1.0,1.0,0.02915153623425853,0.1,1.0,1.0,0.996,0.9995,1.0,99.98973269294588,0.5178376987356861
2026-10-25 22:17:00,499198,99.99859777045502,3.5703911777074997,497896,99.7377830750894,3.575775678577875,3.570365768525208,0.029379813809238986,0.10333364316057107,1.0,1.0,0.029151539349648495,0.1,1.0,1.0,0.996,0.9995,1.0,99.99072979069754,0.517839269326942
2026-10-25 22:18:00,499198,99.99859777045502,3.5703911777074997,497896,99.7377830750894,3.575775678577875,3.570365768525208,0.029379813809238986,0.10333364316057107,1.0,1.0,0.029151539349648495,0.1,1.0,1.0,0.996,0.9995,1.0,99.99072979069754,0.517839269326942
2026-10-25 22:19:00,499198,99.99859777045502,3.5703911777074997,497896,99.7377830750894,3.575775678577875,3.570365768525208,0.029379813809238986,0.10333364316057107,1.0,1.0,0.029151539349648495,0.1,1.0,1.0,0.996,0.9995,1.0,99.99072979069754,0.517839269326942
2026-10-25 22:20:00,499198,99.99859777045502,3.5703911777074997,497896,99.7377830750894,3.575775678577875,3.570365768525208,0.029379813809238986,0.10333364316057107,1.0,1.0,0.029151539349648495,0.1,1.0,1.0,0.996,0.9995,1.0,99.99072979069754,0.517839269326942
2026-10-25 22:21:00,499198,99.99859777045502,3.5703911777074997,497896,99.7377830750894,3.575775678577875,3.570365768525208,0.029379813809238986,0.10333364316057107,1.0,1.0,0.029151539349648495,0.1,1.0,1.0,0.996,0.9995,1.0,99.99072979069754,0.5178391383882338
2026-10-25 22:22:00,499204,99.99979968149356,3.5703728889629804,497896,99.7377830750894,3.575775678577875,3.570365768525208,0.029379813809238986,0.10333364316057107,1.0,1.0,0.02915154098347067,0.09999999999999998,1.0,1.0,0.996,0.9995,1.0,99.9917268884492,0.5178395380027487
2026-10-25 22:23:00,499205,100.0,3.570365768525208,497896,99.7377830750894,3.575775678577875,3.570365768525208,0.029379813809238986,0.10333364316057107,1.0,1.0,0.02915154205264341,0.1,1.0,1.0,0.996,0.9995,1.0,99.9917268884492,0.5178402440646768
2026-10-25 22:24:00,499205,100.0,3.570365768525208,497896,99.7377830750894,3.575775678577875,3.570365768525208,0.029379813809238986,0.10333364316057107,1.0,1.0,0.02915154205264341,0.1,1.0,1.0,0.996,0.9995,1.0,99.99272398620089,0.5178406258923626
2026-10-25 22:25:00,499205,100.0,3.570365768525208,497896,99.7377830750894,3.575775678577875,3.570365768525208,0.029379813809238986,0.10333364316057107,1.0,1.0,0.02915154205264341,0.1,1.0,1.0,0.996,0.9995,1.0,99.99372108395254,0.5178413205379874
2026-10-25 22:26:00,499205,100.0,3.570365768525208,497896,99.7377830750894,3.575775678577875,3.570365768525208,0.029379813809238986,0.10333364316057107,1.0,1.0,0.02915154205264341,0.1,1.0,1.0,0.996,0.9995,1.0,99.99513562354016,0.5178432530315834
2026-10-25 22:27:00,499205,100.0,3.570365768525208,497896,99.7377830750894,3.575775678577875,3.570365768525208,0.029379813809238986,0.10333364316057107,1.0,1.0,0.02915154205264341,0.1,1.0,1.0,0.996,0.9995,1.0,99.99513562354016,0.5178434820599322
2026-10-25 22:28:00,499205,100.0,3.570365768525208,497896,99.7377830750894,3.575775678577875,3.570365768525208,0.029379813809238986,0.10333364316057107,1.0,1.0,0.02915154205264341,0.1,1.0,1.0,0.996,0.9995,1.0,99.99513562354016,0.5178434820599322
2026-10-25 22:29:00,499205,100.0,3.570365768525208,497896,99.7377830750894,3.575775678577875,3.570365768525208,0.029379813809238986,0.10333364316057107,1.0,1.0,0.02915154205264341,0.1,1.0,1.0,0.996,0.9995,1.0,99.99513562354016,0.5178434820599322
2026-10-25 22:30:00,499205,100.0,3.570365768525208,497896,99.7377830750894,3.575775678577875,3.570365768525208,0.029379813809238986,0.10333364316057107,1.0,1.0,0.02915154205264341,0.1,1.0,1.0,0.996,0.9995,1.0,99.99513562354016,0.5178434820599322
2026-10-25 22:31:00,499205,100.0,3.570365768525208,497896,99.7377830750894,3.575775678577875,3.570365768525208,0.029379813809238986,0.10333364316057107,1.0,1.0,0.02915154205264341,0.1,1.0,1.0,0.996,0.9995,1.0,99.99513562354016,0.5178434820599322
2026-10-25 22:32:00,499205,100.0,3.570365768525208,497896,99.7377830750894,3.575775678577875,3.570365768525208,0.029379813809238986,0.10333364316057107,1.0,1.0,0.02915154205264341,0.1,1.0,1.0,0.996,0.9995,1.0,99.99548161382796,0.5178444744744997
2026-10-25 22:33:00,499205,100.0,3.570365768525208,497896,99.7377830750894,3.575775678577875,3.570365768525208,0.029379813809238986,0.10333364316057107,1.0,1.0,0.02915154205264341,0.1,1.0,1.0,0.996,0.9995,1.0,99.99647871157964,0.5178451600202554
2026-10-25 22:34:00,499205,100.0,3.570365768525208,497896,99.7377830750894,3.575775678577875,3.570365768525208,0.029379813809238986,0.10333364316057107,1.0,1.0,0.02915154205264341,0.1,1.0,1.0,0.996,0.9995,1.0,99.99647871157964,0.5178457158767384
2026-10-25 22:35:00,499205,100.0,3.570365768525208,497896,99.7377830750894,3.575775678577875,3.570365768525208,0.029379813809238986,0.10333364316057107,1.0,1.0,0.02915154205264341,0.1,1.0,1.0,0.996,0.9995,1.0,99.99747580933128,0.5178462022075757
2026-10-25 22:36:00,499205,100.0,3.570365768525208,497896,99.7377830750894,3.575775678577875,3.570365768525208,0.029379813809238986,0.10333364316057107,1.0,1.0,0.02915154205264341,0.1,1.0,1.0,0.996,0.9995,1.0,99.99747580933128,0.5178465523843272
2026-10-25 22:37:00,499205,100.0,3.570365768525208,497896,99.7377830750894,3.575775678577875,3.570365768525208,0.029379813809238986,0.10333364316057107,1.0,1.0,0.02915154205264341,0.1,1.0,1.0,0.996,0.9995,1.0,99.99747580933128,0.5178465523843272
2026-10-25 22:38:00,499205,100.0,3.570365768525208,497896,99.7377830750894,3.575775678577875,3.570365768525208,0.029379813809238986,0.10333364316057107,1.0,1.0,0.02915154205264341,0.1,1.0,1.0,0.996,0.9995,1.0,99.99747580933128,0.5178465523843272
2026-10-25 22:39:00,499205,100.0,3.570365768525208,497896,99.7377830750894,3.575775678577875,3.570365768525208,0.029379813809238986,0.10333364316057107,1.0,1.0,0.02915154205264341,0.1,1.0,1.0,0.996,0.9995,1.0,99.99847290708294,0.5178483486992072
2026-10-25 22:40:00,499205,100.0,3.570365768525208,497896,99.7377830750894,3.575775678577875,3.570365768525208,0.029379813809238986,0.10333364316057107,1.0,1.0,0.02915154205264341,0.1,1.0,1.0,0.996,0.9995,1.0,99.99847290708294,0.5178493511092952
2026-10-25 22:41:00,499205,100.0,3.570365768525208,497896,99.7377830750894,3.575775678577875,3.570365768525208,0.029379813809238986,0.10333364316057107,1.0,1.0,0.02915154205264341,0.1,1.0,1.0,0.996,0.9995,1.0,99.99847290708294,0.5178493511092952
2026-10-25 22:42:00,499205,100.0,3.570365768525208,497896,99.7377830750894,3.575775678577875,3.570365768525208,0.029379813809238986,0.10333364316057107,1.0,1.0,0.02915154205264341,0.1,1.0,1.0,0.996,0.9995,1.0,99.99847290708294,0.5178493511092952
2026-10-25 22:43:00,499205,100.0,3.570365768525208,497896,99.7377830750894,3.575775678577875,3.570365768525208,0.029379813809238986,0.10333364316057107,1.0,1.0,0.02915154205264341,0.1,1.0,1.0,0.996,0.9995,1.0,99.99847290708294,0.5178493511092952
2026-10-25 22:44:00,499205,100.0,3.570365768525208,497896,99.7377830750894,3.575775678577875,3.570365768525208,0.029379813809238986,0.10333364316057107,1.0,1.0,0.02915154205264341,0.1,1.0,1.0,0.996,0.9995,1.0,99.99847290708294,0.5178501743420835
2026-10-25 22:45:00,499205,100.0,3.570365768525208,497896,99.7377830750894,3.575775678577875,3.570365768525208,0.029379813809238986,0.10333364316057107,1.0,1.0,0.02915154205264341,0.1,1.0,1.0,0.996,0.9995,1.0,99.99847290708294,0.5178501743420835
2026-10-25 22:46:00,499205,100.0,3.570365768525208,497896,99.7377830750894,3.575775678577875,3.570365768525208,0.029379813809238986,0.10333364316057107,1.0,1.0,0.02915154205264341,0.1,1.0,1.0,0.996,0.9995,1.0,99.99847290708294,0.5178501743420835
2026-10-25 22:47:00,499205,100.0,3.570365768525208,497896,99.7377830750894,3.575775678577875,3.570365768525208,0.029379813809238986,0.10333364316057107,1.0,1.0,0.02915154205264341,0.1,1.0,1.0,0.996,0.9995,1.0,100.0,0.5178507416977701
2026-10-25 22:48:00,499205,100.0,3.570365768525208,497896,99.7377830750894,3.575775678577875,3.570365768525208,0.029379813809238986,0.10333364316057107,1.0,1.0,0.02915154205264341,0.1,1.0,1.0,0.996,0.9985,1.0,100.0,0.5178507416977701
2026-10-25 22:49:00,499205,100.0,3.570365768525208,497896,99.7377830750894,3.575775678577875,3.570365768525208,0.029379813809238986,0.10333364316057107,1.0,1.0,0.02915154205264341,0.1,1.0,1.0,0.996,0.9985,1.0,100.0,0.5178507416977701
2026-10-25 22:50:00,499205,100.0,3.570365768525208,497896,99.7377830750894,3.575775678577875,3.570365768525208,0.029379813809238986,0.10333364316057107,1.0,1.0,0.02915154205264341,0.1,1.0,1.0,0.996,0.9995,1.0,100.0,0.5178507416977701
2026-10-25 22:51:00,499205,100.0,3.570365768525208,497896,99.7377830750894,3.575775678577875,3.570365768525208,0.029379813809238986,0.10333364316057107,1.0,1.0,0.02915154205264341,0.1,1.0,1.0,0.996,0.9995,1.0,100.0,0.5178507416977701
2026-10-25 22:52:00,499205,100.0,3.570365768525208,497896,99.7377830750894,3.575775678577875,3.570365768525208,0.029379813809238986,0.10333364316057107,1.0,1.0,0.02915154205264341,0.1,1.0,1.0,0.996,0.9995,1.0,100.0,0.5178507416977701
2026-10-25 22:53:00,499205,100.0,3.570365768525208,497896,99.7377830750894,3.575775678577875,3.570365768525208,0.029379813809238986,0.10333364316057107,1.0,1.0,0.02915154205264341,0.1,1.0,1.0,0.996,0.9995,1.0,100.0,0.5178507416977701
2026-10-25 22:54:00,499205,100.0,3.570365768525208,497896,99.7377830750894,3.575775678577875,3.570365768525208,0.029379813809238986,0.10333364316057107,1.0,1.0,0.02915154205264341,0.1,1.0,1.0,0.996,0.9985,1.0,100.0,0.5178507416977701
2026-10-25 22:55:00,499205,100.0,3.570365768525208,497896,99.7377830750894,3.575775678577875,3.570365768525208,0.029379813809238986,0.10333364316057107,1.0,1.0,0.02915154205264341,0.1,1.0,1.0,0.996,0.9985,1.0,100.0,0.5178507416977701
2026-10-25 22:56:00,499205,100.0,3.570365768525208,497896,99.7377830750894,3.575775678577875,3.570365768525208,0.029379813809238986,0.10333364316057107,1.0,1.0,0.02915154205264341,0.1,1.0,1.0,0.996,0.9975,1.0,100.0,0.5178507416977701
2026-10-25 22:57:00,499205,100.0,3.570365768525208,497896,99.7377830750894,3.575775678577875,3.570365768525208,0.029379813809238986,0.10333364316057107,1.0,1.0,0.02915154205264341,0.1,1.0,1.0,0.996,0.9975,1.0,100.0,0.5178507416977701
2026-10-25 22:58:00,499205,100.0,3.570365768525208,497896,99.7377830750894,3.575775678577875,3.570365768525208,0.029379813809238986,0.10333364316057107,1.0,1.0,0.02915154205264341,0.1,1.0,1.0,0.996,0.9975,1.0,100.0,0.5178507416977701
2026-10-25 22:59:00,499205,100.0,3.570365768525208,497896,99.7377830750894,3.575775678577875,3.570365768525208,0.029379813809238986,0.10333364316057107,1.0,1.0,0.02915154205264341,0.1,1.0,1.0,0.996,0.9975,1.0,100.0,0.5178507416977701
2026-10-25 23:00:00,499205,100.0,3.570365768525208,497896,99.7377830750894,3.575775678577875,3.570365768525208,0.029379813809238986,0.10333364316057107,1.0,1.0,0.02915154205264341,0.1,1.0,1.0,0.996,0.9975,1.0,100.0,0.5178507416977701
2026-10-25 23:01:00,499205,100.0,3.570365768525208,497896,99.7377830750894,3.575775678577875,3.570365768525208,0.029379813809238986,0.10333364316057107,1.0,1.0,0.02915154205264341,0.1,1.0,1.0,0.996,0.9985,1.0,100.0,0.5178507416977701
2026-10-25 23:02:00,499205,100.0,3.570365768525208,497896,99.7377830750894,3.575775678577875,3.570365768525208,0.029379813809238986,0.10333364316057107,1.0,1.0,0.02915154205264341,0.1,1.0,1.0,0.996,0.9975,1.0,100.0,0.5178507416977701
2026-10-25 23:03:00,499205,100.0,3.570365768525208,497896,99.7377830750894,3.575775678577875,3.570365768525208,0.029379813809238986,0.10333364316057107,1.0,1.0,0.02915154205264341,0.1,1.0,1.0,0.996,0.9975,1.0,100.0,0.5178507416977701
2026-10-25 23:04:00,499205,100.0,3.570365768525208,497896,99.7377830750894,3.575775678577875,3.570365768525208,0.029379813809238986,0.10333364316057107,1.0,1.0,0.02915154205264341,0.1,1.0,1.0,0.996,0.9975,1.0,100.0,0.5178507416977701
2026-10-25 23:05:00,499205,100.0,3.570365768525208,497897,99.7379833935958,3.575778441321331,3.570365768525208,0.029379814023621897,0.10333364312343316,1.0,1.0,0.02915154205264341,0.1,1.0,1.0,0.996,0.9975,1.0,100.0,0.5178507416977701
2026-10-25 23:06:00,499205,100.0,3.570365768525208,497897,99.7379833935958,3.575778441321331,3.570365768525208,0.029379814023621897,0.10333364312343316,1.0,1.0,0.02915154205264341,0.1,1.0,1.0,0.996,0.9985,1.0,100.0,0.5178507416977701
2026-10-25 23:07:00,499205,100.0,3.570365768525208,497897,99.7379833935958,3.575778441321331,3.570365768525208,0.029379814023621897,0.10333364312343316,1.0,1.0,0.02915154205264341,0.1,1.0,1.0,0.996,0.9985,1.0,100.0,0.5178507416977701
2026-10-25 23:08:00,499205,100.0,3.570365768525208,497897,99.7379833935958,3.575778441321331,3.570365768525208,0.029379814023621897,0.10333364312343316,1.0,1.0,0.02915154205264341,0.1,1.0,1.0,0.996,0.9985,1.0,100.0,0.5178507416977701
2026-10-25 23:09:00,499205,100.0,3.570365768525208,497897,99.7379833935958,3.575778441321331,3.570365768525208,0.029379814023621897,0.10333364312343316,1.0,1.0,0.02915154205264341,0.1,1.0,1.0,0.996,0.9995,1.0,100.0,0.5178507416977701
2026-10-25 23:10:00,499205,100.0,3.570365768525208,497897,99.7379833935958,3.575778441321331,3.570365768525208,0.029379814023621897,0.10333364312343316,1.0,1.0,0.02915154205264341,0.1,1.0,1.0,0.996,0.9995,1.0,100.0,0.5178507416977701
2026-10-25 23:11:00,499205,100.0,3.570365768525208,497897,99.7379833935958,3.575778441321331,3.570365768525208,0.029379814023621897,0.10333364312343316,1.0,1.0,0.02915154205264341,0.1,1.0,1.0,0.996,0.9985,1.0,100.0,0.5178509696626273
2026-10-25 23:12:00,499205,100.0,3.570365768525208,497897,99.7379833935958,3.575778441321331,3.570365768525208,0.029379814023621897,0.10333364312343316,1.0,1.0,0.02915154205264341,0.1,1.0,1.0,0.996,0.9995,1.0,100.0,0.5178509696626273
2026-10-25 23:13:00,499205,100.0,3.570365768525208,497897,99.7379833935958,3.575778441321331,3.570365768525208,0.029379814023621897,0.10333364312343316,1.0,1.0,0.02915154205264341,0.1,1.0,1.0,0.996,0.9995,1.0,100.0,0.5178509696626273
2026-10-25 23:14:00,499205,100.0,3.570365768525208,497897,99.7379833935958,3.575778441321331,3.570365768525208,0.029379814023621897,0.10333364312343316,1.0,1.0,0.02915154205264341,0.1,1.0,1.0,0.996,0.9995,1.0,100.0,0.5178509696626273
2026-10-25 23:15:00,499205,100.0,3.570365768525208,497897,99.7379833935958,3.575778441321331,3.570365768525208,0.029379814023621897,0.10333364312343316,1.0,1.0,0.02915154205264341,0.1,1.0,1.0,0.996,0.9995,1.0,100.0,0.5178509696626273
2026-10-25 23:16:00,499205,100.0,3.570365768525208,497897,99.7379833935958,3.575778441321331,3.570365768525208,0.029379814023621897,0.10333364312343316,1.0,1.0,0.02915154205264341,0.1,1.0,1.0,0.996,0.9995,1.0,100.0,0.5178509696626273
2026-10-25 23:17:00,499205,100.0,3.570365768525208,497897,99.7379833935958,3.575778441321331,3.570365768525208,0.029379814023621897,0.10333364312343316,1.0,1.0,0.02915154205264341,0.1,1.0,1.0,0.996,0.9995,1.0,100.0,0.5178509696626273
2026-10-25 23:18:00,499205,100.0,3.570365768525208,497897,99.7379833935958,3.575778441321331,3.570365768525208,0.029379814023621897,0.10333364312343316,1.0,1.0,0.02915154205264341,0.1,1.0,1.0,0.996,0.9995,1.0,100.0,0.5178509696626273
2026-10-25 23:19:00,499205,100.0,3.570365768525208,497897,99.7379833935958,3.575778441321331,3.570365768525208,0.029379814023621897,0.10333364312343316,1.0,1.0,0.02915154205264341,0.1,1.0,1.0,0.996,0.9995,1.0,100.0,0.5178509696626273
2026-10-25 23:20:00,499205,100.0,3.570365768525208,497897,99.7379833935958,3.575778441321331,3.570365768525208,0.029379814023621897,0.10333364312343316,1.0,1.0,0.02915154205264341,0.1,1.0,1.0,0.996,0.9995,1.0,100.0,0.5178509696626273
2026-10-25 23:21:00,499205,100.0,3.570365768525208,497897,99.7379833935958,3.575778441321331,3.570365768525208,0.029379814023621897,0.10333364312343316,1.0,1.0,0.02915154205264341,0.1,1.0,1.0,0.996,0.9995,1.0,100.0,0.5178509696626273
2026-10-25 23:22:00,499205,100.0,3.570365768525208,497897,99.7379833935958,3.575778441321331,3.570365768525208,0.029379814023621897,0.10333364312343316,1.0,1.0,0.02915154205264341,0.1,1.0,1.0,0.996,0.9995,1.0,100.0,0.5178509696626273
2026-10-25 23:23:00,499205,100.0,3.570365768525208,497897,99.7379833935958,3.575778441321331,3.570365768525208,0.029379814023621897,0.10333364312343316,1.0,1.0,0.02915154205264341,0.1,1.0,1.0,0.996,0.9995,1.0,100.0,0.5178509696626273
2026-10-25 23:24:00,499205,100.0,3.570365768525208,497897,99.7379833935958,3.575778441321331,3.570365768525208,0.029379814023621897,0.10333364312343316,1.0,1.0,0.02915154205264341,0.1,1.0,1.0,0.996,0.9995,1.0,100.0,0.517851828842626
2026-10-25 23:25:00,499205,100.0,3.570365768525208,497897,99.7379833935958,3.575778441321331,3.570365768525208,0.029379814023621897,0.10333364312343316,1.0,1.0,0.02915154205264341,0.1,1.0,1.0,0.996,0.9995,1.0,100.0,0.517851828842626
2026-10-25 23:26:00,499205,100.0,3.570365768525208,497897,99.7379833935958,3.575778441321331,3.570365768525208,0.029379814023621897,0.10333364312343316,1.0,1.0,0.02915154205264341,0.1,1.0,1.0,0.996,0.9995,1.0,100.0,0.517851828842626
2026-10-25 23:27:00,499205,100.0,3.570365768525208,497897,99.7379833935958,3.575778441321331,3.570365768525208,0.029379814023621897,0.10333364312343316,1.0,1.0,0.02915154205264341,0.1,1.0,1.0,0.996,0.9995,1.0,100.0,0.517851828842626
2026-10-25 23:28:00,499205,100.0,3.570365768525208,497897,99.7379833935958,3.575778441321331,3.570365768525208,0.029379814023621897,0.10333364312343316,1.0,1.0,0.02915154205264341,0.1,1.0,1.0,0.996,0.9995,1.0,100.0,0.517851828842626
2026-10-25 23:29:00,499205,100.0,3.570365768525208,497897,99.7379833935958,3.575778441321331,3.570365768525208,0.029379814023621897,0.10333364312343316,1.0,1.0,0.02915154205264341,0.1,1.0,1.0,0.996,0.9995,1.0,100.0,0.517851828842626
2026-10-25 23:30:00,499205,100.0,3.570365768525208,497897,99.7379833935958,3.575778441321331,3.570365768525208,0.029379814023621897,0.10333364312343316,1.0,1.0,0.02915154205264341,0.1,1.0,1.0,0.996,0.9995,1.0,100.0,0.517851828842626
2026-10-25 23:31:00,499205,100.0,3.570365768525208,497897,99.7379833935958,3.575778441321331,3.570365768525208,0.029379814023621897,0.10333364312343316,1.0,1.0,0.02915154205264341,0.1,1.0,1.0,,,,,
2026-10-25 23:32:00,499205,100.0,3.570365768525208,497897,99.7379833935958,3.575778441321331,3.570365768525208,0.029379814023621897,0.10333364312343316,1.0,1.0,0.02915154205264341,0.1,1.0,1.0,,,,,
2026-10-25 23:33:00,499205,100.0,3.570365768525208,497897,99.7379833935958,3.575778441321331,3.570365768525208,0.029379814023621897,0.10333364312343316,1.0,1.0,0.02915154205264341,0.1,1.0,1.0,,,,,
2026-10-25 23:34:00,499205,100.0,3.570365768525208,497897,99.7379833935958,3.575778441321331,3.570365768525208,0.029379814023621897,0.10333364312343316,1.0,1.0,0.02915154205264341,0.1,1.0,1.0,,,,,
2026-10-25 23:35:00,499205,100.0,3.570365768525208,497897,99.7379833935958,3.575778441321331,3.570365768525208,0.029379814023621897,0.10333364312343316,1.0,1.0,0.02915154205264341,0.1,1.0,1.0,,,,,
2026-10-25 23:36:00,499205,100.0,3.570365768525208,497897,99.7379833935958,3.575778441321331,3.570365768525208,0.029379814023621897,0.10333364312343316,1.0,1.0,0.02915154205264341,0.1,1.0,1.0,,,,,
2026-10-25 23:37:00,499205,100.0,3.570365768525208,497897,99.7379833935958,3.575778441321331,3.570365768525208,0.029379814023621897,0.10333364312343316,1.0,1.0,0.02915154205264341,0.1,1.0,1.0,,,,,
2026-10-25 23:38:00,499205,100.0,3.570365768525208,497897,99.7379833935958,3.575778441321331,3.570365768525208,0.029379814023621897,0.10333364312343316,1.0,1.0,0.02915154205264341,0.1,1.0,1.0,,,,,
2026-10-25 23:39:00,499205,100.0,3.570365768525208,497897,99.7379833935958,3.575778441321331,3.570365768525208,0.029379814023621897,0.10333364312343316,1.0,1.0,0.02915154205264341,0.1,1.0,1.0,,,,,
2026-10-25 23:40:00,499205,100.0,3.570365768525208,497897,99.7379833935958,3.575778441321331,3.570365768525208,0.029379814023621897,0.10333364312343316,1.0,1.0,0.02915154205264341,0.1,1.0,1.0,,,,,
2026-10-25 23:41:00,499205,100.0,3.570365768525208,497897,99.7379833935958,3.575778441321331,3.570365768525208,0.029379814023621897,0.10333364312343316,1.0,1.0,0.02915154205264341,0.1,1.0,1.0,,,,,
2026-10-25 23:42:00,499205,100.0,3.570365768525208,497897,99.7379833935958,3.575778441321331,3.570365768525208,0.029379814023621897,0.10333364312343316,1.0,1.0,0.02915154205264341,0.1,1.0,1.0,,,,,
2026-10-25 23:43:00,499205,100.0,3.570365768525208,497897,99.7379833935958,3.575778441321331,3.570365768525208,0.029379814023621897,0.10333364312343316,1.0,1.0,0.02915154205264341,0.1,1.0,1.0,,,,,
2026-10-25 23:44:00,499205,100.0,3.570365768525208,497897,99.7379833935958,3.575778441321331,3.570365768525208,0.029379814023621897,0.10333364312343316,1.0,1.0,0.02915154205264341,0.1,1.0,1.0,,,,,
2026-10-25 23:45:00,499205,100.0,3.570365768525208,497897,99.7379833935958,3.575778441321331,3.570365768525208,0.029379814023621897,0.10333364312343316,1.0,1.0,0.02915154205264341,0.1,1.0,1.0,,,,,
2026-10-25 23:46:00,499205,100.0,3.570365768525208,497897,99.7379833935958,3.575778441321331,3.570365768525208,0.029379814023621897,0.10333364312343316,1.0,1.0,0.02915154205264341,0.1,1.0,1.0,,,,,
2026-10-25 23:47:00,499205,100.0,3.570365768525208,497897,99.7379833935958,3.575778441321331,3.570365768525208,0.029379814023621897,0.10333364312343316,1.0,1.0,0.02915154205264341,0.1,1.0,1.0,,,,,
2026-10-25 23:48:00,499205,100.0,3.570365768525208,497897,99.7379833935958,3.575778441321331,3.570365768525208,0.029379814023621897,0.10333364312343316,1.0,1.0,0.02915154205264341,0.1,1.0,1.0,,,,,
2026-10-25 23:49:00,499205,100.0,3.570365768525208,497897,99.7379833935958,3.575778441321331,3.570365768525208,0.029379814023621897,0.10333364312343316,1.0,1.0,0.02915154205264341,0.1,1.0,1.0,,,,,
2026-10-25 23:50:00,499205,100.0,3.570365768525208,497897,99.7379833935958,3.575778441321331,3.570365768525208,0.029379814023621897,0.10333364312343316,1.0,1.0,0.02915154205264341,0.1,1.0,1.0,,,,,
2026-10-25 23:51:00,499205,100.0,3.570365768525208,497897,99.7379833935958,3.575778441321331,3.570365768525208,0.029379814023621897,0.10333364312343316,1.0,1.0,0.02915154205264341,0.1,1.0,1.0,,,,,
2026-10-25 23:52:00,499205,100.0,3.570365768525208,497897,99.7379833935958,3.575778441321331,3.570365768525208,0.029379814023621897,0.10333364312343316,1.0,1.0,0.02915154205264341,0.1,1.0,1.0,,,,,
2026-10-25 23:53:00,499205,100.0,3.570365768525208,497897,99.7379833935958,3.575778441321331,3.570365768525208,0.029379814023621897,0.10333364312343316,1.0,1.0,0.02915154205264341,0.1,1.0,1.0,,,,,
2026-10-25 23:54:00,499205,100.0,3.570365768525208,497897,99.7379833935958,3.575778441321331,3.570365768525208,0.029379814023621897,0.10333364312343316,1.0,1.0,0.02915154205264341,0.1,1.0,1.0,,,,,
2026-10-25 23:55:00,499205,100.0,3.570365768525208,497897,99.7379833935958,3.575778441321331,3.570365768525208,0.029379814023621897,0.10333364312343316,1.0,1.0,0.02915154205264341,0.1,1.0,1.0,,,,,
2026-10-25 23:56:00,499205,100.0,3.570365768525208,497897,99.7379833935958,3.575778441321331,3.570365768525208,0.029379814023621897,0.10333364312343316,1.0,1.0,0.02915154205264341,0.1,1.0,1.0,,,,,
2026-10-25 23:57:00,499205,100.0,3.570365768525208,497897,99.7379833935958,3.575778441321331,3.570365768525208,0.029379814023621897,0.10333364312343316,1.0,1.0,0.02915154205264341,0.1,1.0,1.0,,,,,
2026-10-25 23:58:00,499205,100.0,3.570365768525208,497897,99.7379833935958,3.575778441321331,3.570365768525208,0.029379814023621897,0.10333364312343316,1.0,1.0,0.02915154205264341,0.1,1.0,1.0,,,,,
2026-10-25 23:59:00,499205,100.0,3.570365768525208,497897,99.7379833935958,3.575778441321331,3.570365768525208,0.029379814023621897,0.10333364312343316,1.0,1.0,0.02915154205264341,0.1,1.0,1.0,,,,,
2026-10-26 00:00:00,499205,100.0,3.570365768525208,497897,99.7379833935958,3.575778441321331,3.570365768525208,0.029379814023621897,0.10333364312343316,1.0,1.0,0.02915154205264341,0.1,1.0,1.0,,,,,
2026-10-26 00:01:00,499205,100.0,3.570365768525208,497897,99.7379833935958,3.575778441321331,3.570365768525208,0.029379814023621897,0.10333364312343316,1.0,1.0,0.02915154205264341,0.1,1.0,1.0,,,,,
2026-10-26 00:02:00,499205,100.0,3.570365768525208,497897,99.7379833935958,3.575778441321331,3.570365768525208,0.029379814023621897,0.10333364312343316,1.0,1.0,0.02915154205264341,0.1,1.0,1.0,,,,,
2026-10-26 00:03:00,499205,100.0,3.570365768525208,497897,99.7379833935958,3.575778441321331,3.570365768525208,0.029379814023621897,0.10333364312343316,1.0,1.0,0.02915154205264341,0.1,1.0,1.0,,,,,
2026-10-26 00:04:00,499205,100.0,3.570365768525208,497897,99.7379833935958,3.575778441321331,3.570365768525208,0.029379814023621897,0.10333364312343316,1.0,1.0,0.02915154205264341,0.1,1.0,1.0,,,,,
2026-10-26 00:05:00,499205,100.0,3.570365768525208,497897,99.7379833935958,3.575778441321331,3.570365768525208,0.029379814023621897,0.10333364312343316,1.0,1.0,0.02915154205264341,0.1,1.0,1.0,,,,,
2026-10-26 00:06:00,499205,100.0,3.570365768525208,497897,99.7379833935958,3.575778441321331,3.570365768525208,0.029379814023621897,0.10333364312343316,1.0,1.0,0.02915154205264341,0.1,1.0,1.0,,,,,
2026-10-26 00:07:00,499205,100.0,3.570365768525208,497897,99.7379833935958,3.575778441321331,3.570365768525208,0.029379814023621897,0.10333364312343316,1.0,1.0,0.02915154205264341,0.1,1.0,1.0,,,,,
2026-10-26 00:08:00,499205,100.0,3.570365768525208,497897,99.7379833935958,3.575778441321331,3.570365768525208,0.029379814023621897,0.10333364312343316,1.0,1.0,0.02915154205264341,0.1,1.0,1.0,,,,,
2026-10-26 00:09:00,499205,100.0,3.570365768525208,497897,99.7379833935958,3.575778441321331,3.570365768525208,0.029379814023621897,0.10333364312343316,1.0,1.0,0.02915154205264341,0.1,1.0,1.0,,,,,
2026-10-26 00:10:00,499205,100.0,3.570365768525208,497897,99.7379833935958,3.575778441321331,3.570365768525208,0.029379814023621897,0.10333364312343316,1.0,1.0,0.02915154205264341,0.1,1.0,1.0,,,,,
2026-10-26 00:11:00,499205,100.0,3.570365768525208,497897,99.7379833935958,3.575778441321331,3.570365768525208,0.029379814023621897,0.10333364312343316,1.0,1.0,0.02915154205264341,0.1,1.0,1.0,,,,,
2026-10-26 00:12:00,499205,100.0,3.570365768525208,497897,99.7379833935958,3.575778441321331,3.570365768525208,0.029379814023621897,0.10333364312343316,1.0,1.0,0.02915154205264341,0.1,1.0,1.0,,,,,
2026-10-26 00:13:00,499205,100.0,3.570365768525208,497897,99.7379833935958,3.575778441321331,3.570365768525208,0.029379814023621897,0.10333364312343316,1.0,1.0,0.02915154205264341,0.1,1.0,1.0,,,,,
2026-10-26 00:14:00,499205,100.0,3.570365768525208,497897,99.7379833935958,3.575778441321331,3.570365768525208,0.029379814023621897,0.10333364312343316,1.0,1.0,0.02915154205264341,0.1,1.0,1.0,,,,,
2026-10-26 00:15:00,499205,100.0,3.570365768525208,497897,99.7379833935958,3.575778441321331,3.570365768525208,0.029379814023621897,0.10333364312343316,1.0,1.0,0.02915154205264341,0.1,1.0,1.0,,,,,
2026-10-26 00:16:00,499205,100.0,3.570365768525208,497897,99.7379833935958,3.575778441321331,3.570365768525208,0.029379814023621897,0.10333364312343316,1.0,1.0,0.02915154205264341,0.1,1.0,1.0,,,,,
2026-10-26 00:17:00,499205,100.0,3.570365768525208,497897,99.7379833935958,3.575778441321331,3.570365768525208,0.029379814023621897,0.10333364312343316,1.0,1.0,0.02915154205264341,0.1,1.0,1.0,,,,,
2026-10-26 00:18:00,499205,100.0,3.570365768525208,497897,99.7379833935958,3.575778441321331,3.570365768525208,0.029379814023621897,0.10333364312343316,1.0,1.0,0.02915154205264341,0.1,1.0,1.0,,,,,
2026-10-26 00:19:00,499205,100.0,3.570365768525208,497897,99.7379833935958,3.575778441321331,3.570365768525208,0.029379814023621897,0.10333364312343316,1.0,1.0,0.02915154205264341,0.1,1.0,1.0,,,,,
2026-10-26 00:20:00,499205,100.0,3.570365768525208,497897,99.7379833935958,3.575778441321331,3.570365768525208,0.029379814023621897,0.10333364312343316,1.0,1.0,0.02915154205264341,0.1,1.0,1.0,,,,,
2026-10-26 00:21:00,499205,100.0,3.570365768525208,497897,99.7379833935958,3.575778441321331,3.570365768525208,0.029379814023621897,0.10333364312343316,1.0,1.0,0.02915154205264341,0.1,1.0,1.0,,,,,
2026-10-26 00:22:00,499205,100.0,3.570365768525208,497897,99.7379833935958,3.575778441321331,3.570365768525208,0.029379814023621897,0.10333364312343316,1.0,1.0,0.02915154205264341,0.1,1.0,1.0,,,,,
2026-10-26 00:23:00,499205,100.0,3.570365768525208,497897,99.7379833935958,3.575778441321331,3.570365768525208,0.029379814023621897,0.10333364312343316,1.0,1.0,0.02915154205264341,0.1,1.0,1.0,,,,,
2026-10-26 00:24:00,499205,100.0,3.570365768525208,497897,99.7379833935958,3.575778441321331,3.570365768525208,0.029379814023621897,0.10333364312343316,1.0,1.0,0.02915154205264341,0.1,1.0,1.0,,,,,
2026-10-26 00:25:00,499205,100.0,3.570365768525208,497897,99.7379833935958,3.575778441321331,3.570365768525208,0.029379814023621897,0.10333364312343316,1.0,1.0,0.02915154205264341,0.1,1.0,1.0,,,,,
2026-10-26 00:26:00,499205,100.0,3.570365768525208,497897,99.7379833935958,3.575778441321331,3.570365768525208,0.029379814023621897,0.10333364312343316,1.0,1.0,0.02915154205264341,0.1,1.0,1.0,,,,,
2026-10-26 00:27:00,499205,100.0,3.570365768525208,497897,99.7379833935958,3.575778441321331,3.570365768525208,0.029379814023621897,0.10333364312343316,1.0,1.0,0.02915154205264341,0.1,1.0,1.0,,,,,
2026-10-26 00:28:00,499205,100.0,3.570365768525208,497897,99.7379833935958,3.575778441321331,3.570365768525208,0.029379814023621897,0.10333364312343316,1.0,1.0,0.02915154205264341,0.1,1.0,1.0,,,,,
2026-10-26 00:29:00,499205,100.0,3.570365768525208,497897,99.7379833935958,3.575778441321331,3.570365768525208,0.029379814023621897,0.10333364312343316,1.0,1.0,0.02915154205264341,0.1,1.0,1.0,,,,,
2026-10-26 00:30:00,499205,100.0,3.570365768525208,497897,99.7379833935958,3.575778441321331,3.570365768525208,0.029379814023621897,0.10333364312343316,1.0,1.0,0.02915154205264341,0.1,1.0,1.0,,,,,


==> anc/results/bu/validation_2t.csv <==
gen,sections,receipt_time_of_nth,lag_s,official_lula_pct
2026-10-25 17:06:01,1061,2026-10-25 17:05:50,11.0,58.59
2026-10-25 17:06:31,1225,2026-10-25 17:06:22,9.0,57.66
2026-10-25 17:07:01,1456,2026-10-25 17:06:51,10.0,56.7
2026-10-25 19:01:56,1870,2026-10-25 19:03:37,-101.0,55.53
2026-10-25 19:03:36,1909,2026-10-25 19:03:38,-2.0,55.53
2026-10-25 19:04:36,5511,2026-10-25 19:03:47,49.0,50.39
2026-10-25 19:05:16,7560,2026-10-25 19:05:44,-28.0,52.27
2026-10-25 19:05:46,7560,2026-10-25 19:05:44,2.0,52.27
2026-10-25 19:07:06,7796,2026-10-25 19:07:00,6.0,52.16
2026-10-25 19:07:36,7894,2026-10-25 19:08:00,-24.0,52.15
2026-10-25 19:08:06,7894,2026-10-25 19:08:00,6.0,52.15
2026-10-25 19:08:36,8005,2026-10-25 19:09:00,-24.0,52.14
2026-10-25 19:09:07,8005,2026-10-25 19:09:00,7.0,52.14
2026-10-25 19:09:36,8115,2026-10-25 19:10:00,-24.0,52.14
2026-10-25 19:10:06,8115,2026-10-25 19:10:00,6.0,52.14
2026-10-25 19:10:36,8218,2026-10-25 19:11:00,-24.0,52.13
2026-10-25 19:11:06,8224,2026-10-25 19:11:00,6.0,52.13
2026-10-25 19:11:36,8331,2026-10-25 19:12:00,-24.0,52.12
2026-10-25 19:12:06,8331,2026-10-25 19:12:00,6.0,52.12
2026-10-25 19:12:36,8441,2026-10-25 19:12:50,-14.0,52.09
2026-10-25 19:13:06,8453,2026-10-25 19:12:50,16.0,52.1
2026-10-25 19:13:37,8674,2026-10-25 19:13:02,35.0,52.08
2026-10-25 19:14:06,8749,2026-10-25 19:14:01,5.0,52.11
2026-10-25 19:14:36,8916,2026-10-25 19:14:40,-4.0,52.11
2026-10-25 19:15:06,9072,2026-10-25 19:14:42,24.0,52.09
2026-10-25 19:15:36,9299,2026-10-25 19:15:02,34.0,52.02
2026-10-25 19:16:06,9675,2026-10-25 19:16:01,5.0,51.96
2026-10-25 19:16:36,9920,2026-10-25 19:16:03,33.0,51.83
2026-10-25 19:17:06,10209,2026-10-25 19:17:01,5.0,51.78
2026-10-25 19:17:37,10516,2026-10-25 19:17:04,33.0,51.72
2026-10-25 19:18:06,10703,2026-10-25 19:18:01,5.0,51.72
2026-10-25 19:18:36,10859,2026-10-25 19:18:03,33.0,51.66
2026-10-25 19:19:07,11198,2026-10-25 19:18:52,15.0,51.65
2026-10-25 19:19:36,11622,2026-10-25 19:18:58,38.0,51.49
2026-10-25 19:20:06,12092,2026-10-25 19:19:04,62.0,51.41
2026-10-25 19:20:46,12947,2026-10-25 19:20:04,42.0,51.5
2026-10-25 19:21:16,13307,2026-10-25 19:20:06,70.0,51.49
2026-10-25 19:21:46,13866,2026-10-25 19:21:04,42.0,51.45
2026-10-25 19:22:17,14546,2026-10-25 19:22:02,15.0,51.33
2026-10-25 19:23:27,15910,2026-10-25 19:23:06,21.0,51.3
2026-10-25 19:23:46,16442,2026-10-25 19:24:02,-16.0,51.34
2026-10-25 19:24:17,16733,2026-10-25 19:24:05,12.0,51.3
2026-10-25 19:24:47,18050,2026-10-25 19:24:13,34.0,51.28
2026-10-25 19:25:27,18824,2026-10-25 19:25:07,20.0,51.2
2026-10-25 19:25:47,19851,2026-10-25 19:25:13,34.0,51.19
2026-10-25 19:26:28,20479,2026-10-25 19:26:08,20.0,51.26
2026-10-25 19:26:47,21181,2026-10-25 19:26:17,30.0,51.18
2026-10-25 19:27:27,22528,2026-10-25 19:27:06,21.0,51.18
2026-10-25 19:27:47,23378,2026-10-25 19:27:12,35.0,51.19
2026-10-25 19:28:18,23945,2026-10-25 19:28:04,14.0,51.22
2026-10-25 19:29:28,26122,2026-10-25 19:29:07,21.0,51.13
2026-10-25 19:29:48,26980,2026-10-25 19:29:12,36.0,51.05
2026-10-25 19:30:28,27753,2026-10-25 19:30:07,21.0,51.01
2026-10-25 19:30:48,28609,2026-10-25 19:30:16,32.0,51.02
2026-10-25 19:31:28,30847,2026-10-25 19:31:08,20.0,50.89
2026-10-25 19:31:57,33097,2026-10-25 19:32:03,-6.0,50.85
2026-10-25 19:32:37,34794,2026-10-25 19:32:15,22.0,50.84
2026-10-25 19:32:48,35664,2026-10-25 19:32:21,27.0,50.83
2026-10-25 19:33:28,36357,2026-10-25 19:33:10,18.0,50.8
2026-10-25 19:33:59,38281,2026-10-25 19:33:36,23.0,50.76
2026-10-25 19:34:39,40536,2026-10-25 19:34:16,23.0,50.68
2026-10-25 19:35:38,43115,2026-10-25 19:35:16,22.0,50.61
2026-10-25 19:36:09,44350,2026-10-25 19:36:04,5.0,50.55
2026-10-25 19:36:39,45439,2026-10-25 19:36:16,23.0,50.55
2026-10-25 19:37:08,47054,2026-10-25 19:36:43,25.0,50.49
2026-10-25 19:37:38,48203,2026-10-25 19:37:15,23.0,50.44
2026-10-25 19:38:08,49874,2026-10-25 19:38:05,3.0,50.48
2026-10-25 19:38:48,51922,2026-10-25 19:38:21,27.0,50.46
2026-10-25 19:39:39,54263,2026-10-25 19:39:17,22.0,50.41
2026-10-25 19:40:39,56849,2026-10-25 19:40:17,22.0,50.38
2026-10-25 19:41:08,58225,2026-10-25 19:41:05,3.0,50.36
2026-10-25 19:41:40,59387,2026-10-25 19:41:16,24.0,50.33
2026-10-25 19:42:20,61071,2026-10-25 19:42:05,15.0,50.28
2026-10-25 19:42:49,63249,2026-10-25 19:42:23,26.0,50.23
2026-10-25 19:43:49,65733,2026-10-25 19:43:21,28.0,50.12
2026-10-25 19:44:21,66646,2026-10-25 19:43:35,46.0,50.05
2026-10-25 19:45:30,69806,2026-10-25 19:45:09,21.0,49.97
2026-10-25 19:45:50,71338,2026-10-25 19:45:21,29.0,49.98
2026-10-25 19:46:31,72743,2026-10-25 19:46:11,20.0,49.95
2026-10-25 19:46:50,74024,2026-10-25 19:46:22,28.0,49.96
2026-10-25 19:47:21,75168,2026-10-25 19:47:06,15.0,49.92
2026-10-25 19:47:59,76803,2026-10-25 19:47:26,33.0,49.9
2026-10-25 19:51:57,81816,2026-10-25 19:51:19,38.0,49.79
2026-10-25 19:52:27,83172,2026-10-25 19:52:10,17.0,49.77
2026-10-25 19:52:47,84565,2026-10-25 19:52:17,30.0,49.76
2026-10-25 19:53:28,85871,2026-10-25 19:53:11,17.0,49.76
2026-10-25 19:54:37,90026,2026-10-25 19:54:15,22.0,49.68
2026-10-25 19:54:57,91726,2026-10-25 19:54:31,26.0,49.65
2026-10-25 19:55:38,93936,2026-10-25 19:55:13,25.0,49.65
2026-10-25 19:55:58,95851,2026-10-25 19:55:22,36.0,49.61
2026-10-25 19:56:38,97968,2026-10-25 19:56:14,24.0,49.57
2026-10-25 19:57:07,100108,2026-10-25 19:56:27,40.0,49.59
2026-10-25 19:58:07,103678,2026-10-25 19:57:36,31.0,49.51
2026-10-25 19:59:08,107702,2026-10-25 19:59:07,1.0,49.51
2026-10-25 19:59:38,109039,2026-10-25 19:59:16,22.0,49.53
2026-10-25 20:00:08,111347,2026-10-25 19:59:30,38.0,49.54
2026-10-25 20:00:38,113222,2026-10-25 20:00:13,25.0,49.53
2026-10-25 20:01:08,116164,2026-10-25 20:00:34,34.0,49.53
2026-10-25 20:01:47,119712,2026-10-25 20:01:21,26.0,49.51
2026-10-25 20:02:18,121847,2026-10-25 20:01:35,43.0,49.51
2026-10-25 20:02:49,123272,2026-10-25 20:02:25,24.0,49.49
2026-10-25 20:03:19,125763,2026-10-25 20:02:43,36.0,49.49
2026-10-25 20:04:18,131326,2026-10-25 20:03:32,46.0,49.54
2026-10-25 20:04:48,133769,2026-10-25 20:04:21,27.0,49.55
2026-10-25 20:05:18,136273,2026-10-25 20:05:08,10.0,49.54
2026-10-25 20:05:48,138450,2026-10-25 20:05:19,29.0,49.57
2026-10-25 20:06:18,140899,2026-10-25 20:05:36,42.0,49.55
2026-10-25 20:07:19,145595,2026-10-25 20:06:43,36.0,49.53
2026-10-25 20:07:48,147888,2026-10-25 20:07:20,28.0,49.55
2026-10-25 20:08:29,150999,2026-10-25 20:08:11,18.0,49.53
2026-10-25 20:08:58,153852,2026-10-25 20:08:30,28.0,49.56
2026-10-25 20:09:29,155971,2026-10-25 20:09:09,20.0,49.57
2026-10-25 20:09:58,158757,2026-10-25 20:09:29,29.0,49.56
2026-10-25 20:10:28,161276,2026-10-25 20:10:10,18.0,49.58
2026-10-25 20:10:58,163999,2026-10-25 20:10:32,26.0,49.6
2026-10-25 20:11:29,166630,2026-10-25 20:11:10,19.0,49.63
2026-10-25 20:11:58,170102,2026-10-25 20:11:25,33.0,49.67
2026-10-25 20:12:29,172014,2026-10-25 20:12:11,18.0,49.68
2026-10-25 20:12:58,175159,2026-10-25 20:12:29,29.0,49.7
2026-10-25 20:13:29,177353,2026-10-25 20:13:11,18.0,49.7
2026-10-25 20:14:09,180842,2026-10-25 20:13:38,31.0,49.67
2026-10-25 20:14:39,183585,2026-10-25 20:14:15,24.0,49.68
2026-10-25 20:15:09,186697,2026-10-25 20:14:35,34.0,49.7
2026-10-25 20:15:39,188957,2026-10-25 20:15:16,23.0,49.7
2026-10-25 20:16:09,192318,2026-10-25 20:15:40,29.0,49.72
2026-10-25 20:16:39,194237,2026-10-25 20:16:16,23.0,49.74
2026-10-25 20:17:09,197642,2026-10-25 20:16:31,38.0,49.77
2026-10-25 20:17:59,200864,2026-10-25 20:17:32,27.0,49.8
2026-10-25 20:18:40,204283,2026-10-25 20:18:14,26.0,49.81
2026-10-25 20:19:09,207588,2026-10-25 20:18:38,31.0,49.83
2026-10-25 20:20:20,213855,2026-10-25 20:19:40,40.0,49.85
2026-10-25 20:21:19,219021,2026-10-25 20:20:42,37.0,49.86
2026-10-25 20:21:49,221498,2026-10-25 20:21:21,28.0,49.89
2026-10-25 20:22:20,224267,2026-10-25 20:21:39,41.0,49.92
2026-10-25 20:22:49,226642,2026-10-25 20:22:24,25.0,49.95
2026-10-25 20:23:19,229828,2026-10-25 20:22:41,38.0,49.97
2026-10-25 20:23:49,232075,2026-10-25 20:23:24,25.0,49.99
2026-10-25 20:24:19,235836,2026-10-25 20:23:39,40.0,50.0
2026-10-25 20:24:50,237754,2026-10-25 20:24:26,24.0,50.01
2026-10-25 20:25:59,244469,2026-10-25 20:25:28,31.0,50.05
2026-10-25 20:26:30,247624,2026-10-25 20:25:47,43.0,50.09
2026-10-25 20:26:59,250244,2026-10-25 20:26:29,30.0,50.14
2026-10-25 20:27:30,253428,2026-10-25 20:26:47,43.0,50.15
2026-10-25 20:27:59,256350,2026-10-25 20:27:30,29.0,50.15
2026-10-25 20:28:30,259328,2026-10-25 20:27:44,46.0,50.16
2026-10-25 20:29:00,261897,2026-10-25 20:28:31,29.0,50.19
2026-10-25 20:29:29,265228,2026-10-25 20:29:11,18.0,50.23
2026-10-25 20:30:10,269215,2026-10-25 20:29:36,34.0,50.27
2026-10-25 20:30:40,271579,2026-10-25 20:30:15,25.0,50.31
2026-10-25 20:31:10,274510,2026-10-25 20:30:39,31.0,50.35
2026-10-25 20:31:40,277367,2026-10-25 20:31:14,26.0,50.37
2026-10-25 20:32:10,280606,2026-10-25 20:31:37,33.0,50.39
2026-10-25 20:32:40,283379,2026-10-25 20:32:14,26.0,50.41
2026-10-25 20:33:20,287802,2026-10-25 20:32:38,42.0,50.45
2026-10-25 20:34:10,292684,2026-10-25 20:33:33,37.0,50.48
2026-10-25 20:34:40,294914,2026-10-25 20:34:15,25.0,50.5
2026-10-25 20:35:10,298392,2026-10-25 20:34:34,36.0,50.52
2026-10-25 20:36:09,303795,2026-10-25 20:35:37,32.0,50.55
2026-10-25 20:37:10,309707,2026-10-25 20:36:35,35.0,50.57
2026-10-25 20:37:50,313020,2026-10-25 20:37:17,33.0,50.6
2026-10-25 20:38:20,316403,2026-10-25 20:37:37,43.0,50.64
2026-10-25 20:39:00,320366,2026-10-25 20:38:24,36.0,50.69
2026-10-25 20:39:30,323403,2026-10-25 20:38:46,44.0,50.72
2026-10-25 20:39:59,326366,2026-10-25 20:39:27,32.0,50.75
2026-10-25 20:40:30,329201,2026-10-25 20:39:48,42.0,50.79
2026-10-25 20:41:31,334810,2026-10-25 20:40:43,48.0,50.85
2026-10-25 20:41:50,336437,2026-10-25 20:41:20,30.0,50.85
2026-10-25 20:42:30,340575,2026-10-25 20:41:42,48.0,50.88
2026-10-25 20:43:00,343484,2026-10-25 20:42:28,32.0,50.9
2026-10-25 20:43:40,347013,2026-10-25 20:43:16,24.0,50.9
2026-10-25 20:44:00,349076,2026-10-25 20:43:31,29.0,50.92
2026-10-25 20:44:41,352224,2026-10-25 20:44:14,27.0,50.92
2026-10-25 20:45:10,355649,2026-10-25 20:44:33,37.0,50.95
2026-10-25 20:46:10,361262,2026-10-25 20:45:34,36.0,51.0
2026-10-25 20:46:30,363319,2026-10-25 20:45:47,43.0,51.01
2026-10-25 20:47:00,366000,2026-10-25 20:46:26,34.0,51.03
2026-10-25 20:48:41,375612,2026-10-25 20:48:15,26.0,51.09
2026-10-25 20:49:10,378755,2026-10-25 20:48:34,36.0,51.11
2026-10-25 20:50:11,384311,2026-10-25 20:49:35,36.0,51.17
2026-10-25 20:51:10,389821,2026-10-25 20:50:34,36.0,51.21
2026-10-25 20:52:22,397409,2026-10-25 20:51:39,43.0,51.25
2026-10-25 20:53:21,403135,2026-10-25 20:52:37,44.0,51.31
2026-10-25 20:53:51,405267,2026-10-25 20:53:19,32.0,51.32
2026-10-25 20:54:20,408585,2026-10-25 20:53:39,41.0,51.36
2026-10-25 20:55:21,414582,2026-10-25 20:54:47,34.0,51.38
2026-10-25 20:56:00,417813,2026-10-25 20:55:31,29.0,51.4
2026-10-25 20:57:01,423024,2026-10-25 20:56:29,32.0,51.42
2026-10-25 20:57:31,425575,2026-10-25 20:56:46,45.0,51.43
2026-10-25 20:58:31,431396,2026-10-25 20:57:50,41.0,51.45
2026-10-25 20:59:01,434245,2026-10-25 20:58:33,28.0,51.47
2026-10-25 21:00:10,440964,2026-10-25 20:59:38,32.0,51.52
2026-10-25 21:00:41,442886,2026-10-25 21:00:18,23.0,51.52
2026-10-25 21:01:11,445896,2026-10-25 21:00:42,29.0,51.53
2026-10-25 21:01:40,448039,2026-10-25 21:01:18,22.0,51.56
2026-10-25 21:02:11,451080,2026-10-25 21:01:39,32.0,51.58
2026-10-25 21:02:41,453634,2026-10-25 21:02:19,22.0,51.59
2026-10-25 21:03:10,456826,2026-10-25 21:02:37,33.0,51.62
2026-10-25 21:03:41,459036,2026-10-25 21:03:19,22.0,51.62
2026-10-25 21:04:22,462973,2026-10-25 21:03:48,34.0,51.66
2026-10-25 21:05:21,468415,2026-10-25 21:04:47,34.0,51.69
2026-10-25 21:05:51,470745,2026-10-25 21:05:25,26.0,51.7
2026-10-25 21:06:51,475917,2026-10-25 21:06:26,25.0,51.72
2026-10-25 21:07:22,478712,2026-10-25 21:06:40,42.0,51.73
2026-10-25 21:08:21,483425,2026-10-25 21:07:35,46.0,51.74
2026-10-25 21:09:01,487692,2026-10-25 21:08:30,31.0,51.74
2026-10-25 21:09:33,490589,2026-10-25 21:08:47,46.0,51.75
2026-10-25 21:10:01,493055,2026-10-25 21:09:31,30.0,51.75
2026-10-25 21:10:31,495835,2026-10-25 21:09:50,41.0,51.75
2026-10-25 21:11:01,497582,2026-10-25 21:10:29,32.0,51.75
2026-10-25 21:11:31,498010,2026-10-25 21:12:39,-68.0,51.75
2026-10-25 21:12:00,498015,2026-10-25 21:12:47,-47.0,51.75
2026-10-25 21:12:31,498046,2026-10-25 21:13:27,-56.0,51.75
2026-10-25 21:13:00,498055,2026-10-25 21:13:38,-38.0,51.75
2026-10-25 21:13:40,498073,2026-10-25 21:14:51,-71.0,51.75
2026-10-25 21:14:00,498098,2026-10-25 21:15:17,-77.0,51.76
2026-10-25 21:14:40,498105,2026-10-25 21:15:19,-39.0,51.76
2026-10-25 21:15:00,498112,2026-10-25 21:15:21,-21.0,51.76
2026-10-25 21:15:41,498157,2026-10-25 21:16:38,-57.0,51.76
2026-10-25 21:16:40,498188,2026-10-25 21:17:30,-50.0,51.76
2026-10-25 21:17:10,498199,2026-10-25 21:17:51,-41.0,51.76
2026-10-25 21:17:50,498230,2026-10-25 21:18:13,-23.0,51.76
2026-10-25 21:18:21,498264,2026-10-25 21:18:45,-24.0,51.76
2026-10-25 21:19:41,498342,2026-10-25 21:20:25,-44.0,51.76
2026-10-25 21:20:20,498366,2026-10-25 21:21:18,-58.0,51.76
2026-10-25 21:20:50,498386,2026-10-25 21:21:42,-52.0,51.76
2026-10-25 21:21:50,498424,2026-10-25 21:22:40,-50.0,51.76
2026-10-25 21:22:31,498448,2026-10-25 21:22:53,-22.0,51.76
2026-10-25 21:22:51,498458,2026-10-25 21:22:56,-5.0,51.76
2026-10-25 21:23:31,498518,2026-10-25 21:24:58,-87.0,51.76
2026-10-25 21:24:30,498538,2026-10-25 21:25:16,-46.0,51.76
2026-10-25 21:25:30,498581,2026-10-25 21:27:40,-130.0,51.76
2026-10-25 21:26:00,498590,2026-10-25 21:28:53,-173.0,51.76
2026-10-25 21:27:00,498599,2026-10-25 21:29:02,-122.0,51.76
2026-10-25 21:27:41,498612,2026-10-25 21:29:13,-92.0,51.76
2026-10-25 21:28:40,498629,2026-10-25 21:30:05,-85.0,51.76
2026-10-25 21:29:10,498634,2026-10-25 21:30:11,-61.0,51.76
2026-10-25 21:29:41,498662,2026-10-25 21:31:43,-122.0,51.76
2026-10-25 21:30:11,498666,2026-10-25 21:32:04,-113.0,51.76
2026-10-25 21:30:41,498684,2026-10-25 21:32:25,-104.0,51.77
2026-10-25 21:31:10,498692,2026-10-25 21:33:44,-154.0,51.77
2026-10-25 21:31:51,498703,2026-10-25 21:35:40,-229.0,51.77
2026-10-25 21:32:22,498706,2026-10-25 21:37:01,-279.0,51.77
2026-10-25 21:33:21,498732,2026-10-25 21:39:27,-366.0,51.77
2026-10-25 21:34:20,498739,2026-10-25 21:39:34,-314.0,51.77
2026-10-25 21:34:51,498739,2026-10-25 21:39:34,-283.0,51.77
2026-10-25 21:35:21,498743,2026-10-25 21:39:39,-258.0,51.77
2026-10-25 21:36:01,498747,2026-10-25 21:39:41,-220.0,51.77
2026-10-25 21:36:31,498748,2026-10-25 21:39:42,-191.0,51.77
2026-10-25 21:37:00,498748,2026-10-25 21:39:42,-162.0,51.77
2026-10-25 21:38:01,498753,2026-10-25 21:39:48,-107.0,51.77
2026-10-25 21:38:31,498756,2026-10-25 21:39:51,-80.0,51.77
2026-10-25 21:39:01,498758,2026-10-25 21:39:53,-52.0,51.77
2026-10-25 21:39:30,498766,2026-10-25 21:40:01,-31.0,51.77
2026-10-25 21:40:10,498802,2026-10-25 21:41:49,-99.0,51.77
2026-10-25 21:40:41,498818,2026-10-25 21:42:30,-109.0,51.77
2026-10-25 21:41:10,498824,2026-10-25 21:42:58,-108.0,51.77
2026-10-25 21:41:40,498837,2026-10-25 21:43:13,-93.0,51.77
2026-10-25 21:42:10,498845,2026-10-25 21:43:21,-71.0,51.77
2026-10-25 21:43:11,498862,2026-10-25 21:43:43,-32.0,51.77
2026-10-25 21:43:41,498898,2026-10-25 21:45:39,-118.0,51.77
2026-10-25 21:44:51,498923,2026-10-25 21:46:31,-100.0,51.77
2026-10-25 21:45:21,498931,2026-10-25 21:46:44,-83.0,51.77
2026-10-25 21:45:50,498938,2026-10-25 21:47:56,-126.0,51.78
2026-10-25 21:46:41,498965,2026-10-25 21:50:13,-212.0,51.78
2026-10-25 21:47:20,498975,2026-10-25 21:50:22,-182.0,51.78
2026-10-25 21:47:50,498977,2026-10-25 21:50:24,-154.0,51.78
2026-10-25 21:48:30,498983,2026-10-25 21:50:31,-121.0,51.78
2026-10-25 21:49:01,498988,2026-10-25 21:50:58,-117.0,51.78
2026-10-25 21:49:31,498993,2026-10-25 21:51:47,-136.0,51.78
2026-10-25 21:50:01,498998,2026-10-25 21:53:58,-237.0,51.78
2026-10-25 21:50:31,499009,2026-10-25 21:54:10,-219.0,51.78
2026-10-25 21:51:31,499031,2026-10-25 21:55:31,-240.0,51.78
2026-10-25 21:52:01,499035,2026-10-25 21:55:31,-210.0,51.78
2026-10-25 21:52:32,499039,2026-10-25 21:55:31,-179.0,51.78
2026-10-25 21:53:11,499040,2026-10-25 21:55:31,-140.0,51.78
2026-10-25 21:54:41,499058,2026-10-25 21:56:02,-81.0,51.78
2026-10-25 21:55:11,499059,2026-10-25 21:56:36,-85.0,51.78
2026-10-25 21:56:41,499101,2026-10-25 22:03:24,-403.0,51.78
2026-10-25 21:57:41,499102,2026-10-25 22:04:31,-410.0,51.78
2026-10-25 21:58:21,499108,2026-10-25 22:09:25,-664.0,51.78
2026-10-25 21:59:21,499119,2026-10-25 22:11:40,-739.0,51.78
2026-10-25 21:59:51,499129,2026-10-25 22:12:46,-775.0,51.78
2026-10-25 22:00:51,499133,2026-10-25 22:13:12,-741.0,51.78
2026-10-25 22:01:22,499137,2026-10-25 22:13:31,-729.0,51.78
2026-10-25 22:02:20,499141,2026-10-25 22:13:49,-689.0,51.78
2026-10-25 22:03:01,499143,2026-10-25 22:13:54,-653.0,51.78
2026-10-25 22:03:31,499143,2026-10-25 22:13:54,-623.0,51.78
2026-10-25 22:04:31,499144,2026-10-25 22:13:56,-565.0,51.78
2026-10-25 22:06:02,499148,2026-10-25 22:14:15,-493.0,51.78
2026-10-25 22:09:42,499151,2026-10-25 22:14:43,-301.0,51.78
2026-10-25 22:11:11,499156,2026-10-25 22:18:55,-464.0,51.78
2026-10-25 22:11:45,499159,2026-10-25 22:20:03,-498.0,51.78
2026-10-25 22:12:52,499171,2026-10-25 22:23:26,-634.0,51.78
2026-10-25 22:13:24,499175,2026-10-25 22:24:27,-663.0,51.78
2026-10-25 22:13:51,499180,2026-10-25 22:25:33,-702.0,51.78
2026-10-25 22:14:55,499192,2026-10-25 22:36:33,-1298.0,51.78
2026-10-25 22:15:58,499198,2026-10-25 22:38:24,-1346.0,51.78
2026-10-25 22:16:25,499198,2026-10-25 22:38:24,-1319.0,51.78
2026-10-25 22:20:33,499202,2026-10-25 22:44:24,-1431.0,51.78
2026-10-25 22:21:01,499204,2026-10-25 23:08:30,-2849.0,51.78


==> anc/results/comparison/peru_check_ratios.csv <==
sample,window,from,to,ratio_kalshi,p10_kalshi,p90_kalshi,n_kalshi,ratio_polymarket,p10_polymarket,p90_polymarket,n_polymarket,ls_P_own,ls_kalshi,ls_polymarket,n_ls
snapshot rows,first 22h (from first snapshot),2026-06-08 00:22:02,2026-06-08 22:22:02,0.9401056857185985,0.49664166231597295,1.675432721747381,186,0.9642099387079219,0.5010510054921274,1.6758002897591098,186,-0.2954387877641783,-0.3381689537592553,-0.34239966093617624,191
snapshot rows,first 22h (from poll close),2026-06-07 22:00:00,2026-06-08 20:00:00,1.0904489266555406,0.7439820432164044,2.0015995780236517,160,1.1421526558202675,0.7784884047408857,2.037570571795533,160,-0.28669293754550285,-0.36987737359041467,-0.3746760708545164,165
snapshot rows,first 6h,2026-06-08 00:22:02,2026-06-08 06:22:02,1.4266007209664286,1.0137731330494384,3.9601882441454523,54,1.4995614785168137,1.0091954373764425,4.070620372986578,54,-0.26893894306355776,-0.5487518611551165,-0.5365368969785244,59
snapshot rows,next 16h,2026-06-08 06:22:02,2026-06-08 22:22:02,0.8033340459848511,0.4642285728856253,1.237372624342028,132,0.8585886997488432,0.47541055689357153,1.327592237855539,132,-0.30728341531975867,-0.2440447754535296,-0.25562619937179343,132
snapshot rows,to end of department series,2026-06-08 00:22:02,2026-06-10 14:08:00,0.6316941951721576,0.310591229163939,1.3858455514873078,315,0.6477020778208383,0.3215381021473828,1.426982430057261,315,-0.33012659063990873,-0.2347241609248599,-0.24059547924290095,320
"1-min grid, carry <= 10 min",first 22h (from first snapshot),2026-06-08 00:23:00,2026-06-08 22:23:00,0.9742040466040128,0.4862872162235817,1.8995065240540823,998,0.9668096963419531,0.4829982194142019,2.1482210806059405,1001,-0.2947669282724316,-0.33562164672657097,-0.34052849079144715,1031
"1-min grid, carry <= 10 min",first 22h (from poll close),2026-06-07 22:00:00,2026-06-08 20:00:00,1.0924831253863796,0.721615030884937,2.2286768543932616,855,1.1494709404176084,0.7425871709868083,2.270123049648565,858,-0.28555386006761463,-0.36818700763455664,-0.37371536067073735,888
"1-min grid, carry <= 10 min",first 6h,2026-06-08 00:23:00,2026-06-08 06:23:00,1.4260448015954235,1.0002378193023176,3.76878986976657,314,1.5027651396044397,0.9631339665627164,4.170247121991275,317,-0.2673920161713458,-0.5251397698147547,-0.5167666486981626,347
"1-min grid, carry <= 10 min",next 16h,2026-06-08 06:23:00,2026-06-08 22:23:00,0.789931130197894,0.45548375060834206,1.240906178842611,684,0.8566281516016785,0.4612640324093745,1.3214954872806723,684,-0.30865449332956146,-0.23947721878563563,-0.2511211212101164,684
"1-min grid, carry <= 10 min",to end of department series,2026-06-08 00:23:00,2026-06-10 14:08:00,0.39888838176503205,0.2955576499277544,1.325462767363353,2177,0.4120839287990485,0.31526549213316685,1.391338931636333,2180,-0.34117711930787115,-0.2001330462011281,-0.20673316362451688,2210


==> anc/results/comparison/romania_transfer_summary.csv <==
lag,start,model,ratio_kalshi,ratio_kalshi_p10,ratio_kalshi_p90,n_kalshi,ratio_polymarket,ratio_polymarket_p10,ratio_polymarket_p90,n_polymarket,ls_model,ls_kalshi,ls_polymarket,n_ls,model_0.9,model_0.99,kalshi_0.9,kalshi_0.99,polymarket_0.9,polymarket_0.99
0,18:05,old,1.4534381592933516,1.015902923259718,2.2946440780126895,86,1.4943665029842161,1.0895755437007815,2.2310987066159322,90,-0.031060607527628393,-0.027732475715408905,-0.02647739218259576,386,18:19,18:54,18:42,19:34,18:41,19:35
0,18:05,transfer,1.1679894597922635,0.4057712855245792,4.08069005554513,86,1.183609775261771,0.45757827999001344,4.003812427624231,90,-0.07263906517531024,-0.027732475715408905,-0.02647739218259576,386,18:43,18:54,,,,
0,18:05,transfer_urban,1.157241742647904,0.41355578744823596,3.922508224966975,86,1.1733375767573055,0.4380037609353733,3.8965484746710737,90,-0.07461395964778994,-0.027732475715408905,-0.02647739218259576,386,18:43,18:54,,,,
0,18:05,transfer_full,1.28446997970988,0.49665042970400164,4.542562125950232,86,1.2888763893152142,0.5455188693760358,4.51764387536691,90,-0.0687019097875523,-0.027732475715408905,-0.02647739218259576,386,18:43,18:53,,,,
0,18:05,old_cal2d,1.6477817429995003,1.180611416587544,2.7460013011620568,86,1.7084555647550683,1.137967406428146,2.6762535232971527,90,-0.028841587751976674,-0.027732475715408905,-0.02647739218259576,386,18:17,18:46,,,,
0,18:05,transfer_cal2d,0.988388226233591,0.5791338082209695,3.4885139949715107,86,1.0105067530114193,0.642067764384485,3.660959883604025,90,-0.07146392668232444,-0.027732475715408905,-0.02647739218259576,386,18:43,19:02,,,,
0,18:05,transfer_urban_cal2d,1.0190990461721499,0.572556231138589,3.5015031240435546,86,1.0369785503885032,0.6350571760836324,3.669768759177227,90,-0.07332246912327117,-0.027732475715408905,-0.02647739218259576,386,18:43,19:02,,,,
0,18:05,transfer_full_cal2d,1.0633721010419332,0.6573403998877501,3.4908653652129624,86,1.0712756393112546,0.721027708688354,3.6467409791038916,90,-0.06700868861363128,-0.027732475715408905,-0.02647739218259576,386,18:38,19:02,,,,
0,18:17,old,1.5769734524675996,1.2709174886780799,2.504170961517507,74,1.6585954276915849,1.2843323979702599,2.5359080718806997,78,-0.006112453981168514,-0.019895589385961678,-0.01856083467438843,374,18:19,18:54,,,,
0,18:17,transfer,1.2542705482320766,0.3865076697626444,5.253443975621474,74,1.3188989877549886,0.4095746815308562,5.66380062529179,78,-0.031346153860243545,-0.019895589385961678,-0.01856083467438843,374,18:43,18:54,,,,
0,18:17,transfer_urban,1.2341633311119566,0.39384859984889614,5.279855335903555,74,1.2805604287838874,0.4311894976364232,5.757735241081326,78,-0.03275052762444315,-0.019895589385961678,-0.01856083467438843,374,18:43,18:54,,,,
0,18:17,transfer_full,1.3740191310955747,0.46837656941454836,6.225205575427546,74,1.4153507784879298,0.5180425024635037,6.803881510293097,78,-0.028248635267154612,-0.019895589385961678,-0.01856083467438843,374,18:43,18:53,,,,
0,18:17,old_cal2d,1.7277517964997315,1.3950497024735122,3.292170887399176,74,1.8366563372808256,1.393070857218311,3.4651766325452473,78,-0.004706266320829043,-0.019895589385961678,-0.01856083467438843,374,18:17,18:46,,,,
0,18:17,transfer_cal2d,0.9906398028310133,0.5539478272789968,5.976387269034699,74,1.0297749954440762,0.5988523103590564,6.952912779883199,78,-0.030286219056171446,-0.019895589385961678,-0.01856083467438843,374,18:43,19:02,,,,
0,18:17,transfer_urban_cal2d,1.0331853488996359,0.5593030352852506,5.796692232829834,74,1.0714658790706575,0.6200011835538046,6.676066943866062,78,-0.031725693192733814,-0.019895589385961678,-0.01856083467438843,374,18:43,19:02,,,,
0,18:17,transfer_full_cal2d,1.1375965270957993,0.650173531290702,5.660908254926922,74,1.1221826796730419,0.833075991512397,6.4560977314168175,78,-0.026595732608774243,-0.019895589385961678,-0.01856083467438843,374,18:38,19:02,,,,
5,18:05,old,1.2765668051511907,0.9008631113516696,2.0550084595890947,86,1.2927597999781564,0.90145643349746,2.0289802471640566,90,-0.04887493602848239,-0.027732475715408905,-0.02647739218259576,386,18:24,18:59,18:42,19:34,18:41,19:35
5,18:05,transfer,1.008030343167166,0.37557686920220656,3.6369735717218363,86,1.0135710017665547,0.4028295145167184,3.5722190271655236,90,-0.09079960869677371,-0.027732475715408905,-0.02647739218259576,386,18:48,18:59,,,,
5,18:05,transfer_urban,1.0006809352734531,0.3825310714558259,3.5070687240257263,86,1.0069551335499125,0.40572253667102215,3.4658945656469573,90,-0.09274059407117297,-0.027732475715408905,-0.02647739218259576,386,18:48,18:59,,,,
5,18:05,transfer_full,1.063837983978434,0.4403799899066552,4.063842332616655,86,1.1180649232772635,0.49231293747419763,4.011993055751999,90,-0.08656766122069844,-0.027732475715408905,-0.02647739218259576,386,18:48,18:58,,,,
5,18:05,old_cal2d,1.394780915916639,0.8862214025112978,2.453097595709339,86,1.4140918493497787,0.897940985762884,2.396325264205728,90,-0.04637760083004824,-0.027732475715408905,-0.02647739218259576,386,18:22,18:51,,,,
5,18:05,transfer_cal2d,0.8749631438783351,0.5510462251167376,3.1160658517581172,86,0.9000320655099819,0.5882021385097584,3.0955310640835534,90,-0.0892628805922871,-0.027732475715408905,-0.02647739218259576,386,18:48,19:07,,,,
5,18:05,transfer_urban_cal2d,0.8833610964846734,0.5319245305574383,3.1334777318833806,86,0.9047361773565087,0.5751839249277443,3.1319974044298746,90,-0.09110733614352895,-0.027732475715408905,-0.02647739218259576,386,18:48,19:07,,,,
5,18:05,transfer_full_cal2d,0.9218801735767006,0.6012090821642679,3.128257016409954,86,0.9349285082511303,0.659698253124327,3.1291242088433466,90,-0.08451659685587738,-0.027732475715408905,-0.02647739218259576,386,18:43,19:07,,,,
5,18:17,old,1.3038633618963842,1.0950568366418851,2.0756997246405087,74,1.381131830546876,1.0969617174129984,2.0414927916093304,78,-0.010532210745748229,-0.019895589385961678,-0.01856083467438843,374,18:24,18:59,,,,
5,18:17,transfer,1.0222421928525132,0.3259126767470388,3.644862615833228,74,1.042530041412498,0.3808831673812568,3.618487475289115,78,-0.048388175424402505,-0.019895589385961678,-0.01856083467438843,374,18:48,18:59,,,,
5,18:17,transfer_urban,1.0160790447482762,0.35678984225522375,3.5120962886560063,74,1.037267873938145,0.3731013441802537,3.487214295514515,78,-0.05042205490550633,-0.019895589385961678,-0.01856083467438843,374,18:48,18:59,,,,
5,18:17,transfer_full,1.1698351737895138,0.3789672348874919,4.070684244676028,74,1.1555099714010564,0.4507304380379136,4.03520309704526,78,-0.04497389112629804,-0.019895589385961678,-0.01856083467438843,374,18:48,18:58,,,,
5,18:17,old_cal2d,1.4264516778474552,1.1674073489608356,2.472122814882903,74,1.528259444444125,1.1915717543599762,2.4453455165087545,78,-0.008466200847261806,-0.019895589385961678,-0.01856083467438843,374,18:22,18:51,,,,
5,18:17,transfer_cal2d,0.871935594001009,0.4938566719195727,3.121359619580722,74,0.9127593989415934,0.5577352619919406,3.1108083311689305,78,-0.04826039818737085,-0.019895589385961678,-0.01856083467438843,374,18:48,19:07,,,,
5,18:17,transfer_urban_cal2d,0.8782079649490213,0.5180969899953477,3.1409503860012378,74,0.9221086076200316,0.554262911640298,3.1374754039365493,78,-0.05013353962972711,-0.019895589385961678,-0.01856083467438843,374,18:48,19:07,,,,
5,18:17,transfer_full_cal2d,0.9354874065551191,0.5501600195637226,3.1390546633646186,74,0.9538994994267292,0.6362303332356295,3.137124260579599,78,-0.04418096677736402,-0.019895589385961678,-0.01856083467438843,374,18:43,19:07,,,,
15,18:05,old,1.0002825441224181,0.8109698796048392,1.7989434534582869,86,1.0573940438858533,0.8169807474176322,1.8149867208919304,90,-0.0844086481949812,-0.027732475715408905,-0.02647739218259576,386,18:34,19:09,18:42,19:34,18:41,19:35
15,18:05,transfer,0.8716358294076288,0.27642101803827634,3.044517003608341,86,0.8999896168081603,0.2829231077404595,2.95311441344574,90,-0.12705204917044874,-0.027732475715408905,-0.02647739218259576,386,18:58,19:09,,,,
15,18:05,transfer_urban,0.8698747426044683,0.2967532471821741,2.9807954159752184,86,0.8965078349419193,0.28293409297027355,2.8784190184185,90,-0.12893184978104263,-0.027732475715408905,-0.02647739218259576,386,18:58,19:09,,,,
15,18:05,transfer_full,0.8617238630201141,0.3471969527297186,3.476139713662781,86,0.9163964313331727,0.35691063488967856,3.3503364926024846,90,-0.12223412165592251,-0.027732475715408905,-0.02647739218259576,386,18:58,19:09,,,,
15,18:05,old_cal2d,1.0947431188951722,0.7998839323100353,2.129285050924658,86,1.115421765205411,0.8219066800101076,2.1074464399250683,90,-0.08139145702626166,-0.027732475715408905,-0.02647739218259576,386,18:32,19:01,,,,
15,18:05,transfer_cal2d,0.8206364220877667,0.4217748189407019,2.682557403295288,86,0.843178800091322,0.4172976490226544,2.5464101675678528,90,-0.12485145886901704,-0.027732475715408905,-0.02647739218259576,386,18:58,19:17,,,,
15,18:05,transfer_urban_cal2d,0.8252847821431353,0.4162005875253001,2.726027909979851,86,0.8490023470187926,0.42201607187224127,2.5883174056366305,90,-0.12667218278801606,-0.027732475715408905,-0.02647739218259576,386,18:58,19:17,,,,
15,18:05,transfer_full_cal2d,0.8183354316269482,0.4920507983773207,2.742934802326622,86,0.836307625042847,0.5233817431938775,2.610776966038434,90,-0.11952577385044866,-0.027732475715408905,-0.02647739218259576,386,18:53,19:17,,,,
15,18:17,old,1.0074470150557155,0.7178010370829446,1.8078283581099988,74,1.064389219911813,0.8139264014353204,1.8172588206499936,78,-0.04316792467601728,-0.019895589385961678,-0.01856083467438843,374,18:34,19:09,,,,
15,18:17,transfer,0.8389044991026058,0.2672342664644998,3.092943445265352,74,0.8868659416866815,0.26458966895059727,3.0700396733815567,78,-0.08621104224028786,-0.019895589385961678,-0.01856083467438843,374,18:58,19:09,,,,
15,18:17,transfer_urban,0.8357636924984571,0.26495285485148684,3.023811632583393,74,0.8834955991276212,0.26990274707957373,2.9999409466461473,78,-0.08820795490564158,-0.019895589385961678,-0.01856083467438843,374,18:58,19:09,,,,
15,18:17,transfer_full,0.8584917525329612,0.33413074550311034,3.5286781455379277,74,0.9197532351832457,0.3310555281881881,3.496393712404736,78,-0.08198047527353644,-0.019895589385961678,-0.01856083467438843,374,18:58,19:09,,,,
15,18:17,old_cal2d,1.118188736214774,0.8056548284709559,2.145109851635671,74,1.1587162120540675,0.8368374982190251,2.1244162694990036,78,-0.040596867216775336,-0.019895589385961678,-0.01856083467438843,374,18:32,19:01,,,,
15,18:17,transfer_cal2d,0.7690117320921537,0.4120883293712345,2.712818328041182,74,0.8082279920541521,0.3933086293553409,2.7065036396683606,78,-0.08477310682839653,-0.019895589385961678,-0.01856083467438843,374,18:58,19:17,,,,
15,18:17,transfer_urban_cal2d,0.7755350734319408,0.3894814769916834,2.7503110542924074,74,0.8130735834164808,0.40752388073874346,2.7415694814276326,78,-0.08668736074893041,-0.019895589385961678,-0.01856083467438843,374,18:58,19:17,,,,
15,18:17,transfer_full_cal2d,0.7721295604756568,0.4762377775428212,2.7727236980826757,74,0.8236225829332113,0.5003653607221297,2.749447070310669,78,-0.07999676588311491,-0.019895589385961678,-0.01856083467438843,374,18:53,19:17,,,,


==> anc/results/comparison/us2024_prior_adjusted_summary.csv <==
race,call_utc,nyt_01,nyt_01_ts,kalshi_01,gap_kalshi,polymarket_01,gap_polymarket,gap_mean,nyt_0.9,kalshi_0.9,nytadj_kalshi_0.9,polymarket_0.9,nytadj_polymarket_0.9,nyt_0.95,kalshi_0.95,nytadj_kalshi_0.95,polymarket_0.95,nytadj_polymarket_0.95,nyt_0.99,kalshi_0.99,nytadj_kalshi_0.99,polymarket_0.99,nytadj_polymarket_0.99,ls_nyt,ls_kalshi,ls_polymarket,ls_nyt_adj_kalshi,ls_nyt_adj_polymarket,n_ls,ratio_raw_kalshi,ratio_raw_kalshi_p10,ratio_raw_kalshi_p90,ratio_raw_kalshi_n,ratio_adj_kalshi,ratio_adj_kalshi_p10,ratio_adj_kalshi_p90,ratio_adj_kalshi_n,drift_kalshi_median,drift_kalshi_share_pos,drift_kalshi_02:00,drift_kalshi_03:00,drift_kalshi_04:00,drift_kalshi_05:00,drift_kalshi_06:00,ratio_raw_polymarket,ratio_raw_polymarket_p10,ratio_raw_polymarket_p90,ratio_raw_polymarket_n,ratio_adj_polymarket,ratio_adj_polymarket_p10,ratio_adj_polymarket_p90,ratio_adj_polymarket_n,drift_polymarket_median,drift_polymarket_share_pos,drift_polymarket_02:00,drift_polymarket_03:00,drift_polymarket_04:00,drift_polymarket_05:00,drift_polymarket_06:00
national,2024-11-06 10:34:00,0.522,2024-11-06 01:00:05.168,0.6766169154228856,0.6502107604492321,0.703888334995015,0.7778262432993599,0.7140185018742959,2024-11-06 05:17:00,2024-11-06 04:08:00,2024-11-06 03:27:00,2024-11-06 03:39:00,2024-11-06 03:19:00,2024-11-06 05:58:00,2024-11-06 05:45:00,2024-11-06 05:17:00,2024-11-06 04:39:00,2024-11-06 05:17:00,2024-11-06 06:13:00,,2024-11-06 06:11:00,2024-11-06 06:23:00,2024-11-06 06:08:00,-0.14403213857947628,-0.11346352770200188,-0.0881134667691093,-0.08230881240013421,-0.07341210735407695,575,0.9658699039768972,0.5130536853445415,1.504678731742881,575,1.3710492746757685,1.0375277760177637,1.5061978086772085,575,-0.5648590115389808,0.04869565217391304,-0.27315840521223633,-0.028827279033863284,-0.480318828373857,0.051841198453672965,-0.5648590115389808,0.7053673888175191,0.3573856787023576,0.8265922009495196,322,1.0568704229572703,0.9100994762666924,1.3259489057224036,322,-0.3965326202667421,0.2,-0.26543254019260143,-0.3416027206030735,-0.15767321492628317,0.45091406142364976,0.24585146160874283
PA,2024-11-06 07:24:00,0.5,2024-11-06 01:00:05.168,0.63,0.5322168137473082,0.6188118811881188,0.4845083154486173,0.5083625645979628,2024-11-06 06:05:00,2024-11-06 04:36:00,2024-11-06 05:48:00,2024-11-06 04:32:00,2024-11-06 05:58:00,2024-11-06 06:08:00,2024-11-06 06:10:00,2024-11-06 06:08:00,2024-11-06 04:42:00,2024-11-06 06:08:00,2024-11-06 06:13:00,,2024-11-06 06:13:00,2024-11-06 06:05:00,2024-11-06 06:13:00,-0.3674393225172547,-0.22080749376639863,-0.19458789636166754,-0.23799807330641182,-0.24779216206850932,385,0.4206450862288518,0.2074936884353731,1.5123949037671682,367,0.8940094807018458,0.653509635495126,1.7204070141107735,374,0.10095729104688833,0.5402597402597402,-0.22322366998015264,0.12721254297530216,0.2448557956853601,1.117376386440417,0.10196080765361604,0.33134142564560337,0.19111507275148698,0.5050290270500862,292,0.6639524226694992,0.5266924947637965,1.5782726107303175,299,0.39119039948348266,0.612987012987013,-0.18778526427327646,0.31484783887131484,0.5437912982145453,1.7003110296771258,1.4772984672513152
MI,2024-11-06 17:54:00,0.457,2024-11-06 01:00:05.168,0.35678391959798994,-0.41692445783857124,0.3970588235294118,-0.24530927166024796,-0.3311168647494096,2024-11-06 10:39:00,2024-11-06 06:10:00,,2024-11-06 05:36:00,,,2024-11-06 10:34:00,,2024-11-06 06:06:00,,,,,2024-11-06 10:38:00,,-0.381431731554997,-0.24372349919693698,-0.20604001205375091,-0.5264821214458435,-0.46236983088716394,581,0.43379203776808284,0.2954301698042939,0.642566538025138,554,0.2332073099080554,0.15778697094432723,1.0321291916834077,532,1.6890461591249677,0.963855421686747,0.22026500631057952,0.5444068905836681,1.2403965634495924,1.5290002969056582,1.7431939841322213,0.3595935607995595,0.28303637828723544,0.5031051765823362,452,0.2550624386668625,0.20035132061780642,0.6719832892464097,432,2.080706071414226,0.9432013769363167,0.1753280854599805,0.3049691080665836,1.949039081005779,2.1975016117058743,1.9097502703280709
WI,2024-11-06 10:34:00,0.4664,2024-11-06 01:00:05.168,0.5074626865671642,0.16445582271481288,0.5897435897435898,0.49750835325450005,0.33098208798465645,2024-11-06 08:03:00,2024-11-06 04:55:00,2024-11-06 07:34:00,2024-11-06 03:52:00,2024-11-06 07:24:00,2024-11-06 10:29:00,2024-11-06 06:42:00,2024-11-06 10:29:00,2024-11-06 06:06:00,2024-11-06 09:15:00,2024-11-06 10:32:00,,2024-11-06 10:32:00,2024-11-06 09:23:00,2024-11-06 10:32:00,-0.32156053853769473,-0.154869730285812,-0.13912819811869606,-0.2818543692425531,-0.21377708442573404,575,0.5162209763055512,0.2637342805264858,0.8130554517199869,461,0.5429665209761556,0.25593118037314316,0.8480947139122629,542,0.9888824528697749,0.9930434782608696,0.34567704697658186,0.8179680021082499,1.1489565872978509,1.0406814849451023,1.6629479405983243,0.3831985372837038,0.14695885382306548,0.5002026987639314,280,0.6135555019172861,0.502801646799405,1.1528458473898977,357,1.3933409479448033,0.8747826086956522,-0.15566369189810397,0.5657536187643534,1.292945012724474,1.3568981287933077,1.1904861792998802
GA,2024-11-06 05:58:00,0.5789,2024-11-06 01:00:05.168,0.78,0.9474069574141994,0.8232323232323232,1.220142723400272,1.0837748404072358,2024-11-06 03:07:00,2024-11-06 02:50:00,2024-11-06 02:31:00,2024-11-06 02:50:00,2024-11-06 02:06:00,2024-11-06 03:23:00,2024-11-06 04:24:00,2024-11-06 03:05:00,2024-11-06 05:24:00,2024-11-06 03:05:00,2024-11-06 03:51:00,2024-11-06 06:38:00,2024-11-06 03:44:00,2024-11-06 06:10:00,2024-11-06 03:25:00,-0.14405547363039897,-0.08066471947104124,-0.07086894034292202,-0.06203365711687889,-0.04807996311328042,299,1.0918113575023918,0.48260068886114543,1.7102473548322827,290,1.3488847710589917,0.9494567893643189,1.803497804053933,290,-1.3849853656460955,0.17725752508361203,-0.01746963757235409,-0.22878302492263547,-4.413811086099132,-6.697133365571584,,1.0087699338828224,0.441129589568775,1.5640806249311558,285,1.2840547851589719,1.0176689704147985,1.577885843275382,285,-1.4326974421901577,0.08361204013377926,-0.20754634130765948,-0.3902931557984839,-3.6715487034582264,-6.927731116337414,
NC,2024-11-06 04:18:00,0.5563,2024-11-06 01:00:03.203,0.6633165829145728,0.45195024449902094,0.7061611374407584,0.6506528622039842,0.5513015533515025,2024-11-06 03:36:00,2024-11-06 02:26:00,2024-11-06 03:15:00,2024-11-06 02:20:00,2024-11-06 03:02:00,2024-11-06 03:36:00,2024-11-06 03:42:00,2024-11-06 03:36:00,2024-11-06 02:55:00,2024-11-06 03:36:00,2024-11-06 04:12:00,,2024-11-06 04:09:00,2024-11-06 04:20:00,2024-11-06 04:06:00,-0.27944763061879335,-0.13951167428009703,-0.10160180588395469,-0.190848294131173,-0.16032386676282814,199,0.5916265884959364,0.28449789244094453,1.1226489040580778,199,0.8371489897627502,0.5783921890652913,1.2300639409018108,199,0.35524987828820026,0.7537688442211056,0.8058373638933105,0.6662747923476111,-1.0482267293983016,,,0.49303798203553884,0.2488196747563911,0.8953213020407979,199,0.7578134704672975,0.6202605535932848,1.0236649860062392,199,0.6299569419485072,0.8291457286432161,0.7473825208466138,1.4135260983403612,-0.06219425861143835,,
AZ,2024-11-10 02:21:00,0.6336,2024-11-06 01:00:05.168,0.8400000000000001,1.110535868903292,0.8442211055276382,1.1422845672178714,1.1264102180605817,,2024-11-06 06:57:00,2024-11-06 03:19:00,2024-11-06 06:06:00,2024-11-06 03:12:00,,2024-11-06 10:39:00,,2024-11-06 06:32:00,,,,,,,-0.24903362227403625,-0.09370046636302366,-0.07309680286343065,-0.09001773039901648,-0.08734150689434468,581,0.5738720526802796,0.3763486144773988,0.7384035279308844,581,0.9933464386573904,0.8342550256656193,1.2316302350190713,581,0.015380717245415232,0.5335628227194492,0.04903902143305894,0.05829264810692414,-0.30206093868659845,-0.02566904253056279,-0.5815799775330348,0.5121324787746206,0.34012870874893997,0.7029197595123652,581,0.8829225129405701,0.7734890392323296,1.1674273599813352,581,0.3473145994926854,0.7590361445783133,0.45026129089528943,0.5461445201774522,0.44799539863409676,-0.4028720737821847,-0.5907288439303733
NV,2024-11-09 05:15:00,0.5057,2024-11-06 01:00:05.168,0.5151515151515151,0.03782363404341087,0.5396039603960396,0.13594740130286384,0.08688551767313735,2024-11-06 09:51:00,2024-11-06 06:06:00,2024-11-06 09:51:00,2024-11-06 06:10:00,2024-11-06 09:51:00,,,,2024-11-06 06:29:00,,,,,2024-11-06 08:33:00,,-0.3729673073282868,-0.18783294818150784,-0.14997094370839653,-0.36180731159828844,-0.33410958508239774,581,0.39014534836689146,0.22630735567704902,0.6072630271859294,531,0.41162307252471175,0.2852661980738977,0.6161317674337978,533,0.8832616733810534,0.9982788296041308,0.43483877287390904,0.614545751868107,0.5041318466559026,1.0267764784737425,0.7642492214332326,0.33073776130695687,0.15368609689367385,0.4123912338822592,432,0.4002270668714111,0.3187366421823049,0.4936016532470951,438,1.3171441463504172,0.9982788296041308,0.4323336528522068,0.5788396141770875,0.928529742925631,1.5701836521230994,1.0040214124241575


==> anc/results/final_error.csv <==
round,n_pollsters,poll_avg_margin2p_lula,poll_min,poll_max,n_polls_flavio_ahead,result_margin2p_lula,poll_error_pp,naive_P_lula_sd3,naive_P_lula_sd4,naive_P_lula_sd5,kalshi:r1winner_lula@open08,kalshi:r1winner_lula@eve_prev_20,kalshi:r1winner_flavio@open08,kalshi:r1winner_flavio@eve_prev_20,polymarket:r1winner_lula@open08,polymarket:r1winner_lula@eve_prev_20,polymarket:r1winner_flavio@open08,polymarket:r1winner_flavio@eve_prev_20,kalshi:winner_lula@open08,kalshi:winner_lula@eve_prev_20,kalshi:winner_flavio@open08,kalshi:winner_flavio@eve_prev_20,polymarket:winner_lula@open08,polymarket:winner_lula@eve_prev_20,polymarket:winner_flavio@open08,polymarket:winner_flavio@eve_prev_20
first,12,2.2673540381563333,-4.444444444444445,6.849315068493151,3,-2.022988952661104,4.290342990817438,0.7751108480883837,0.7145880478571405,0.6748951202485591,0.6200000047683716,0.6050000190734863,0.38999998569488525,0.39500001072883606,0.6050000190734863,0.5849999785423279,0.4050000011920929,0.41499999165534973,,,,,,,,
runoff,19,-1.6388651497354552,-4.25531914893617,1.2263099219620976,17,3.570365768000002,-5.209230917735457,0.2924338601219438,0.3410070403900975,0.37154164038627924,,,,,,,,,0.20499999821186066,0.17499999701976776,0.8050000071525574,0.824999988079071,0.20499999821186066,0.16500000655651093,0.7975000143051147,0.8374999761581421


==> anc/results/final_polls_first.csv <==
round,pollster,field_end,release_brt,fr_margin2p
first,Nexus,2026-09-27,2026-09-28 06:04,6.329113924050633
first,Ideia,2026-09-28,2026-09-30 00:00,1.2853470437017995
first,Indexa,2026-09-29,2026-09-30 09:59,6.849315068493151
first,Real Time Big Data,2026-09-30,2026-10-01 07:00,4.878048780487805
first,Vox Brasil,2026-10-01,2026-10-02 00:01,-0.9803921568627504
first,PoderData,2026-10-02,2026-10-03 07:30,1.2048192771084338
first,MDA,2026-10-02,2026-10-03 11:00,6.288532675709003
first,Palver,2026-10-03,2026-10-03 13:00,-4.444444444444445
first,Datafolha,2026-10-03,2026-10-03 18:32,2.4390243902439024
first,Quaest,2026-10-03,2026-10-03 19:16,2.5641025641025643
first,AtlasIntel,2026-10-02,2026-10-03 22:00,3.204419889502769
first,Futura,2026-10-03,2026-10-04 00:00,-2.409638554216868


==> anc/results/final_polls_runoff.csv <==
round,pollster,field_end,release_brt,ru_margin2p
runoff,Ideia,2026-10-19,2026-10-21 00:00,-2.127659574468085
runoff,Indexa,2026-10-21,2026-10-22 09:15,-1.231802911534156
runoff,Datatrends,2026-10-21,2026-10-23 00:00,-4.166666666666667
runoff,Vox Brasil,2026-10-22,2026-10-23 00:00,1.2263099219620976
runoff,Alfa,2026-10-22,2026-10-23 07:30,-4.066736183524503
runoff,Real Time Big Data,2026-10-22,2026-10-23 09:44,-4.25531914893617
runoff,Ipespe,2026-10-22,2026-10-23 10:00,-1.0526315789473684
runoff,Instituto França,2026-10-23,2026-10-24 07:28,-2.2675736961451247
runoff,Colectta,2026-10-23,2026-10-24 10:49,0.5405405405405406
runoff,MDA,2026-10-23,2026-10-24 11:29,-1.4238773274917822
runoff,Palver,2026-10-24,2026-10-24 15:00,-1.0101010101010102
runoff,Datafolha,2026-10-24,2026-10-24 15:30,-1.0526315789473684
runoff,AtlasIntel,2026-10-23,2026-10-24 16:30,-1.525940996948118
runoff,Futura,2026-10-24,2026-10-24 17:35,-0.3121748178980273
runoff,Nexus,2026-10-24,2026-10-24 17:47,-1.075268817204301
runoff,Gerp,2026-10-24,2026-10-24 17:59,-3.1578947368421053
runoff,Quaest,2026-10-24,2026-10-24 19:01,-1.098901098901099
runoff,Verita,2026-10-23,2026-10-24 21:51,-2.0491803278688527
runoff,PoderData,2026-10-24,2026-10-25 00:01,-1.0309278350515465


==> anc/results/geo_crossings.csv <==
round,event,series,threshold,first,permanent,count_pct_at_permanent
runoff,Lula wins,P_geo_x0.5,0.9,19:30,20:28,51.022149372642865
runoff,Lula wins,P_geo_x0.5,0.99,20:40,20:40,64.87266237445138
runoff,Lula wins,P_geo_x1.0,0.9,20:41,20:41,66.05888469714048
runoff,Lula wins,P_geo_x1.0,0.99,20:52,20:52,78.04151838343265
runoff,Lula wins,P_geo_x2.0,0.9,20:53,20:53,79.72509902466027
runoff,Lula wins,P_geo_x2.0,0.99,21:01,21:01,88.49550091496461
runoff,Lula wins,P_naive,0.9,17:06,20:41,66.05888469714048
runoff,Lula wins,P_naive,0.99,17:06,20:49,75.06793621924778
runoff,Lula wins,kalshi:winner_lula,0.9,20:17,20:24,46.20672731214483
runoff,Lula wins,kalshi:winner_lula,0.99,20:55,21:00,87.41865783191642
runoff,Lula wins,polymarket:winner_lula,0.9,20:18,20:24,46.20672731214483
runoff,Lula wins,polymarket:winner_lula,0.99,20:56,21:02,89.35095750901493
first,Flavio first in round 1,P_geo_x0.5,0.9,17:21,17:23,1.252283434285165
first,Flavio first in round 1,P_geo_x0.5,0.99,17:44,18:27,29.910184918116848
first,Flavio first in round 1,P_geo_x1.0,0.9,17:48,18:40,42.74148319071884
first,Flavio first in round 1,P_geo_x1.0,0.99,19:27,19:27,82.37729545236034
first,Flavio first in round 1,P_geo_x2.0,0.9,19:27,19:27,82.37729545236034
first,Flavio first in round 1,P_geo_x2.0,0.99,20:36,20:36,91.9400778771272
first,Flavio first in round 1,P_naive,0.9,17:21,17:24,1.3702608723520175
first,Flavio first in round 1,P_naive,0.99,18:01,18:01,13.310619171233535
first,Flavio first in round 1,kalshi:r1winner_flavio,0.9,18:28,18:28,30.74323782969586
first,Flavio first in round 1,kalshi:r1winner_flavio,0.99,19:52,20:48,93.25605710989328
first,Flavio first in round 1,polymarket:r1winner_flavio,0.9,18:16,18:29,32.214650834855625
first,Flavio first in round 1,polymarket:r1winner_flavio,0.99,19:26,19:26,73.58447104445085


==> anc/results/night_pricing/crossings.csv <==
series,thr,first,permanent,pct_counted_at_perm
P_naive,0.5,2026-10-25 17:07:00,2026-10-25 20:27:00,48.77761815534674
P_naive,0.9,2026-10-25 17:07:00,2026-10-25 20:43:00,67.24402151090264
P_naive,0.99,2026-10-25 17:07:00,2026-10-25 20:51:00,76.82144814664521
P_state_nodrift,0.5,2026-10-25 19:06:00,2026-10-25 19:06:00,0.9654986543911402
P_state_nodrift,0.9,2026-10-25 19:07:00,2026-10-25 20:36:00,59.63244015420383
P_state_nodrift,0.99,2026-10-25 19:17:00,2026-10-25 20:49:00,74.29434091769731
P_state_drift,0.5,2026-10-25 19:07:00,2026-10-25 20:23:00,44.60096880100995
P_state_drift,0.9,2026-10-25 19:22:00,2026-10-25 20:42:00,66.30637337402432
P_state_drift,0.99,2026-10-25 20:49:00,2026-10-25 20:49:00,74.29434091769731
P_arvor,0.5,2026-10-25 19:15:00,2026-10-25 19:15:00,1.6255387284778886
P_arvor,0.9,2026-10-25 19:15:00,2026-10-25 19:15:00,1.6255387284778886
P_arvor,0.99,2026-10-25 19:15:00,2026-10-25 19:15:00,1.6255387284778886
kalshi,0.5,2026-10-25 19:09:00,2026-10-25 19:09:00,1.3926033281501269
kalshi,0.9,2026-10-25 20:17:00,2026-10-25 20:24:00,45.71729671743921
kalshi,0.99,2026-10-25 20:55:00,2026-10-25 21:00:00,86.80239815192824
polymarket,0.5,2026-10-25 19:10:00,2026-10-25 19:10:00,1.4076043249765666
polymarket,0.9,2026-10-25 20:18:00,2026-10-25 20:24:00,45.71729671743921
polymarket,0.99,2026-10-25 20:56:00,2026-10-25 21:02:00,89.18330645961626


==> anc/results/night_pricing/night_runoff_minute.csv <==
t,pct_counted,n_uf,swing,head_share,P_state_nodrift,L_state_nodrift,sd_state_nodrift,margin_state_nodrift,P_state_drift,L_state_drift,sd_state_drift,margin_state_drift,P_naive,margin_naive,P_arvor,arvor_pf,kalshi,kalshi_spread,polymarket
2026-10-25 16:30:00,0.0,0,0.0,,0.0507953623989571,-2224965.000000001,1359014.328084668,-2.022988953460985,0.0507953623989571,-2224965.000000001,1359014.328084668,-2.022988953460985,,,,,0.215,0.010000005,0.225
2026-10-25 16:31:00,0.0,0,0.0,,0.0507953623989571,-2224965.000000001,1359014.328084668,-2.022988953460985,0.0507953623989571,-2224965.000000001,1359014.328084668,-2.022988953460985,,,,,0.215,0.010000005,0.225
2026-10-25 16:32:00,0.0,0,0.0,,0.0507953623989571,-2224965.000000001,1359014.328084668,-2.022988953460985,0.0507953623989571,-2224965.000000001,1359014.328084668,-2.022988953460985,,,,,0.215,0.010000005,0.225
2026-10-25 16:33:00,0.0,0,0.0,,0.0507953623989571,-2224965.000000001,1359014.328084668,-2.022988953460985,0.0507953623989571,-2224965.000000001,1359014.328084668,-2.022988953460985,,,,,0.215,0.010000005,0.225
2026-10-25 16:34:00,0.0,0,0.0,,0.0507953623989571,-2224965.000000001,1359014.328084668,-2.022988953460985,0.0507953623989571,-2224965.000000001,1359014.328084668,-2.022988953460985,,,,,0.215,0.010000005,0.225
2026-10-25 16:35:00,0.0,0,0.0,,0.0507953623989571,-2224965.000000001,1359014.328084668,-2.022988953460985,0.0507953623989571,-2224965.000000001,1359014.328084668,-2.022988953460985,,,,,0.215,0.010000005,0.225
2026-10-25 16:36:00,0.0,0,0.0,,0.0507953623989571,-2224965.000000001,1359014.328084668,-2.022988953460985,0.0507953623989571,-2224965.000000001,1359014.328084668,-2.022988953460985,,,,,0.215,0.010000005,0.225
2026-10-25 16:37:00,0.0,0,0.0,,0.0507953623989571,-2224965.000000001,1359014.328084668,-2.022988953460985,0.0507953623989571,-2224965.000000001,1359014.328084668,-2.022988953460985,,,,,0.215,0.010000005,0.225
2026-10-25 16:38:00,0.0,0,0.0,,0.0507953623989571,-2224965.000000001,1359014.328084668,-2.022988953460985,0.0507953623989571,-2224965.000000001,1359014.328084668,-2.022988953460985,,,,,0.215,0.010000005,0.225
2026-10-25 16:39:00,0.0,0,0.0,,0.0507953623989571,-2224965.000000001,1359014.328084668,-2.022988953460985,0.0507953623989571,-2224965.000000001,1359014.328084668,-2.022988953460985,,,,,0.215,0.010000005,0.225
2026-10-25 16:40:00,0.0,0,0.0,,0.0507953623989571,-2224965.000000001,1359014.328084668,-2.022988953460985,0.0507953623989571,-2224965.000000001,1359014.328084668,-2.022988953460985,,,,,0.215,0.010000005,0.225
2026-10-25 16:41:00,0.0,0,0.0,,0.0507953623989571,-2224965.000000001,1359014.328084668,-2.022988953460985,0.0507953623989571,-2224965.000000001,1359014.328084668,-2.022988953460985,,,,,0.215,0.010000005,0.235
2026-10-25 16:42:00,0.0,0,0.0,,0.0507953623989571,-2224965.000000001,1359014.328084668,-2.022988953460985,0.0507953623989571,-2224965.000000001,1359014.328084668,-2.022988953460985,,,,,0.215,0.010000005,0.235
2026-10-25 16:43:00,0.0,0,0.0,,0.0507953623989571,-2224965.000000001,1359014.328084668,-2.022988953460985,0.0507953623989571,-2224965.000000001,1359014.328084668,-2.022988953460985,,,,,0.215,0.010000005,0.235
2026-10-25 16:44:00,0.0,0,0.0,,0.0507953623989571,-2224965.000000001,1359014.328084668,-2.022988953460985,0.0507953623989571,-2224965.000000001,1359014.328084668,-2.022988953460985,,,,,0.215,0.010000005,0.235
2026-10-25 16:45:00,0.0,0,0.0,,0.0507953623989571,-2224965.000000001,1359014.328084668,-2.022988953460985,0.0507953623989571,-2224965.000000001,1359014.328084668,-2.022988953460985,,,,,0.215,0.010000005,0.235
2026-10-25 16:46:00,0.0,0,0.0,,0.0507953623989571,-2224965.000000001,1359014.328084668,-2.022988953460985,0.0507953623989571,-2224965.000000001,1359014.328084668,-2.022988953460985,,,,,0.215,0.010000005,0.235
2026-10-25 16:47:00,0.0,0,0.0,,0.0507953623989571,-2224965.000000001,1359014.328084668,-2.022988953460985,0.0507953623989571,-2224965.000000001,1359014.328084668,-2.022988953460985,,,,,0.215,0.010000005,0.235
2026-10-25 16:48:00,0.0,0,0.0,,0.0507953623989571,-2224965.000000001,1359014.328084668,-2.022988953460985,0.0507953623989571,-2224965.000000001,1359014.328084668,-2.022988953460985,,,,,0.215,0.010000005,0.235
2026-10-25 16:49:00,0.0,0,0.0,,0.0507953623989571,-2224965.000000001,1359014.328084668,-2.022988953460985,0.0507953623989571,-2224965.000000001,1359014.328084668,-2.022988953460985,,,,,0.215,0.010000005,0.235
2026-10-25 16:50:00,0.0,0,0.0,,0.0507953623989571,-2224965.000000001,1359014.328084668,-2.022988953460985,0.0507953623989571,-2224965.000000001,1359014.328084668,-2.022988953460985,,,,,0.215,0.010000005,0.235
2026-10-25 16:51:00,0.0,0,0.0,,0.0507953623989571,-2224965.000000001,1359014.328084668,-2.022988953460985,0.0507953623989571,-2224965.000000001,1359014.328084668,-2.022988953460985,,,,,0.215,0.010000005,0.235
2026-10-25 16:52:00,0.0,0,0.0,,0.0507953623989571,-2224965.000000001,1359014.328084668,-2.022988953460985,0.0507953623989571,-2224965.000000001,1359014.328084668,-2.022988953460985,,,,,0.215,0.010000005,0.235
2026-10-25 16:53:00,0.0,0,0.0,,0.0507953623989571,-2224965.000000001,1359014.328084668,-2.022988953460985,0.0507953623989571,-2224965.000000001,1359014.328084668,-2.022988953460985,,,,,0.215,0.010000005,0.23
2026-10-25 16:54:00,0.0,0,0.0,,0.0507953623989571,-2224965.000000001,1359014.328084668,-2.022988953460985,0.0507953623989571,-2224965.000000001,1359014.328084668,-2.022988953460985,,,,,0.215,0.010000005,0.235
2026-10-25 16:55:00,0.0,0,0.0,,0.0507953623989571,-2224965.000000001,1359014.328084668,-2.022988953460985,0.0507953623989571,-2224965.000000001,1359014.328084668,-2.022988953460985,,,,,0.215,0.010000005,0.235
2026-10-25 16:56:00,0.0,0,0.0,,0.0507953623989571,-2224965.000000001,1359014.328084668,-2.022988953460985,0.0507953623989571,-2224965.000000001,1359014.328084668,-2.022988953460985,,,,,0.215,0.010000005,0.235
2026-10-25 16:57:00,0.0,0,0.0,,0.0507953623989571,-2224965.000000001,1359014.328084668,-2.022988953460985,0.0507953623989571,-2224965.000000001,1359014.328084668,-2.022988953460985,,,,,0.215,0.010000005,0.235
2026-10-25 16:58:00,0.0,0,0.0,,0.0507953623989571,-2224965.000000001,1359014.328084668,-2.022988953460985,0.0507953623989571,-2224965.000000001,1359014.328084668,-2.022988953460985,,,,,0.225,0.010000005,0.235
2026-10-25 16:59:00,0.0,0,0.0,,0.0507953623989571,-2224965.000000001,1359014.328084668,-2.022988953460985,0.0507953623989571,-2224965.000000001,1359014.328084668,-2.022988953460985,,,,,0.225,0.010000005,0.245
2026-10-25 17:00:00,0.0,0,0.0,,0.0507953623989571,-2224965.000000001,1359014.328084668,-2.022988953460985,0.0507953623989571,-2224965.000000001,1359014.328084668,-2.022988953460985,,,,,0.225,0.010000005,0.245
2026-10-25 17:01:00,0.0,0,0.0,,0.0507953623989571,-2224965.000000001,1359014.328084668,-2.022988953460985,0.0507953623989571,-2224965.000000001,1359014.328084668,-2.022988953460985,,,,,0.245,0.010000005,0.245
2026-10-25 17:02:00,0.0,0,0.0,,0.0507953623989571,-2224965.000000001,1359014.328084668,-2.022988953460985,0.0507953623989571,-2224965.000000001,1359014.328084668,-2.022988953460985,,,,,0.255,0.00999999,0.245
2026-10-25 17:03:00,0.0,0,0.0,,0.0507953623989571,-2224965.000000001,1359014.328084668,-2.022988953460985,0.0507953623989571,-2224965.000000001,1359014.328084668,-2.022988953460985,,,,,0.255,0.00999999,0.245
2026-10-25 17:04:00,0.0,0,0.0,,0.0507953623989571,-2224965.000000001,1359014.328084668,-2.022988953460985,0.0507953623989571,-2224965.000000001,1359014.328084668,-2.022988953460985,,,,,0.245,0.010000005,0.245
2026-10-25 17:05:00,0.0,0,0.0,,0.0507953623989571,-2224965.000000001,1359014.328084668,-2.022988953460985,0.0507953623989571,-2224965.000000001,1359014.328084668,-2.022988953460985,,,,,0.25,0.019999996,0.245
2026-10-25 17:06:00,0.0,0,0.0,,0.0507953623989571,-2224965.000000001,1359014.328084668,-2.022988953460985,0.0507953623989571,-2224965.000000001,1359014.328084668,-2.022988953460985,,,,,0.245,0.010000005,0.245
2026-10-25 17:07:00,0.0015209603000493498,2,0.0,0.775103734439834,0.037144178265255345,-2380324.37328447,1333639.5858136718,-2.1728395012597908,0.036971902279064384,-2383161.8256792543,1333639.5858136718,-2.175429622469962,1.0,55.020746887966816,,,0.245,0.010000005,0.245
2026-10-25 17:08:00,0.0022580996091969376,3,0.0,0.7374429223744292,0.11011495871243904,-1589476.1385408551,1296560.9919361745,-1.4250517661665536,0.10939424551708443,-1594453.653705834,1296560.9919361745,-1.4295143791023386,1.0,47.48858447488584,,,0.255,0.00999999,0.26
2026-10-25 17:09:00,0.0022580996091969376,3,0.0,0.7374429223744292,0.11011495871243904,-1589476.1385408551,1296560.9919361745,-1.4250517661665536,0.10939424551708443,-1594453.653705834,1296560.9919361745,-1.4295143791023386,1.0,47.48858447488584,,,0.28,0.01999998,0.28
2026-10-25 17:10:00,0.0022580996091969376,3,0.0,0.7374429223744292,0.11011495871243904,-1589476.1385408551,1296560.9919361745,-1.4250517661665536,0.10939424551708443,-1594453.653705834,1296560.9919361745,-1.4295143791023386,1.0,47.48858447488584,,,0.28,0.01999998,0.29
2026-10-25 17:11:00,0.0022580996091969376,3,0.0,0.7374429223744292,0.11011495871243904,-1589476.1385408551,1296560.9919361745,-1.4250517661665536,0.10939424551708443,-1594453.653705834,1296560.9919361745,-1.4295143791023386,1.0,47.48858447488584,,,0.335,0.00999999,0.285
2026-10-25 17:12:00,0.0022580996091969376,3,0.0,0.7374429223744292,0.11011495871243904,-1589476.1385408551,1296560.9919361745,-1.4250517661665536,0.10939424551708443,-1594453.653705834,1296560.9919361745,-1.4295143791023386,1.0,47.48858447488584,,,0.34,0.01999998,0.34
2026-10-25 17:13:00,0.0022580996091969376,3,0.0,0.7374429223744292,0.11011495871243904,-1589476.1385408551,1296560.9919361745,-1.4250517661665536,0.10939424551708443,-1594453.653705834,1296560.9919361745,-1.4295143791023386,1.0,47.48858447488584,,,0.345,0.00999999,0.355
2026-10-25 17:14:00,0.0022580996091969376,3,0.0,0.7374429223744292,0.11011495871243904,-1589476.1385408551,1296560.9919361745,-1.4250517661665536,0.10939424551708443,-1594453.653705834,1296560.9919361745,-1.4295143791023386,1.0,47.48858447488584,,,0.34,0.01999998,0.345
2026-10-25 17:15:00,0.0022580996091969376,3,0.0,0.7374429223744292,0.11011495871243904,-1589476.1385408551,1296560.9919361745,-1.4250517661665536,0.10939424551708443,-1594453.653705834,1296560.9919361745,-1.4295143791023386,1.0,47.48858447488584,,,0.325,0.01000002,0.32
2026-10-25 17:16:00,0.0022580996091969376,3,0.0,0.7374429223744292,0.11011495871243904,-1589476.1385408551,1296560.9919361745,-1.4250517661665536,0.10939424551708443,-1594453.653705834,1296560.9919361745,-1.4295143791023386,1.0,47.48858447488584,,,0.295,0.01000002,0.295
2026-10-25 17:17:00,0.0022580996091969376,3,0.0,0.7374429223744292,0.11011495871243904,-1589476.1385408551,1296560.9919361745,-1.4250517661665536,0.10939424551708443,-1594453.653705834,1296560.9919361745,-1.4295143791023386,1.0,47.48858447488584,,,0.255,0.00999999,0.27
2026-10-25 17:18:00,0.0022580996091969376,3,0.0,0.7374429223744292,0.11011495871243904,-1589476.1385408551,1296560.9919361745,-1.4250517661665536,0.10939424551708443,-1594453.653705834,1296560.9919361745,-1.4295143791023386,1.0,47.48858447488584,,,0.255,0.00999999,0.265
2026-10-25 17:19:00,0.0022580996091969376,3,0.0,0.7374429223744292,0.11011495871243904,-1589476.1385408551,1296560.9919361745,-1.4250517661665536,0.10939424551708443,-1594453.653705834,1296560.9919361745,-1.4295143791023386,1.0,47.48858447488584,,,0.265,0.01000002,0.265
2026-10-25 17:20:00,0.0022580996091969376,3,0.0,0.7374429223744292,0.11011495871243904,-1589476.1385408551,1296560.9919361745,-1.4250517661665536,0.10939424551708443,-1594453.653705834,1296560.9919361745,-1.4295143791023386,1.0,47.48858447488584,,,0.285,0.00999999,0.275
2026-10-25 17:21:00,0.0022580996091969376,3,0.0,0.7374429223744292,0.11011495871243904,-1589476.1385408551,1296560.9919361745,-1.4250517661665536,0.10939424551708443,-1594453.653705834,1296560.9919361745,-1.4295143791023386,1.0,47.48858447488584,,,0.285,0.00999999,0.275
2026-10-25 17:22:00,0.0022580996091969376,3,0.0,0.7374429223744292,0.11011495871243904,-1589476.1385408551,1296560.9919361745,-1.4250517661665536,0.10939424551708443,-1594453.653705834,1296560.9919361745,-1.4295143791023386,1.0,47.48858447488584,,,0.275,0.00999999,0.285
2026-10-25 17:23:00,0.0022580996091969376,3,0.0,0.7374429223744292,0.11011495871243904,-1589476.1385408551,1296560.9919361745,-1.4250517661665536,0.10939424551708443,-1594453.653705834,1296560.9919361745,-1.4295143791023386,1.0,47.48858447488584,,,0.275,0.00999999,0.28
2026-10-25 17:24:00,0.0022580996091969376,3,0.0,0.7374429223744292,0.11011495871243904,-1589476.1385408551,1296560.9919361745,-1.4250517661665536,0.10939424551708443,-1594453.653705834,1296560.9919361745,-1.4295143791023386,1.0,47.48858447488584,,,0.275,0.00999999,0.285
2026-10-25 17:25:00,0.0022580996091969376,3,0.0,0.7374429223744292,0.11011495871243904,-1589476.1385408551,1296560.9919361745,-1.4250517661665536,0.10939424551708443,-1594453.653705834,1296560.9919361745,-1.4295143791023386,1.0,47.48858447488584,,,0.275,0.00999999,0.285
2026-10-25 17:26:00,0.0022580996091969376,3,0.0,0.7374429223744292,0.11011495871243904,-1589476.1385408551,1296560.9919361745,-1.4250517661665536,0.10939424551708443,-1594453.653705834,1296560.9919361745,-1.4295143791023386,1.0,47.48858447488584,,,0.275,0.00999999,0.295
2026-10-25 17:27:00,0.0022580996091969376,3,0.0,0.7374429223744292,0.11011495871243904,-1589476.1385408551,1296560.9919361745,-1.4250517661665536,0.10939424551708443,-1594453.653705834,1296560.9919361745,-1.4295143791023386,1.0,47.48858447488584,,,0.285,0.00999999,0.295
2026-10-25 17:28:00,0.0022580996091969376,3,0.0,0.7374429223744292,0.11011495871243904,-1589476.1385408551,1296560.9919361745,-1.4250517661665536,0.10939424551708443,-1594453.653705834,1296560.9919361745,-1.4295143791023386,1.0,47.48858447488584,,,0.305,0.00999999,0.295
2026-10-25 17:29:00,0.0022580996091969376,3,0.0,0.7374429223744292,0.11011495871243904,-1589476.1385408551,1296560.9919361745,-1.4250517661665536,0.10939424551708443,-1594453.653705834,1296560.9919361745,-1.4295143791023386,1.0,47.48858447488584,,,0.305,0.00999999,0.315
2026-10-25 17:30:00,0.0022580996091969376,3,0.0,0.7374429223744292,0.11011495871243904,-1589476.1385408551,1296560.9919361745,-1.4250517661665536,0.10939424551708443,-1594453.653705834,1296560.9919361745,-1.4295143791023386,1.0,47.48858447488584,,,0.335,0.00999999,0.315
2026-10-25 17:31:00,0.0022580996091969376,3,0.0,0.7374429223744292,0.11011495871243904,-1589476.1385408551,1296560.9919361745,-1.4250517661665536,0.10939424551708443,-1594453.653705834,1296560.9919361745,-1.4295143791023386,1.0,47.48858447488584,,,0.315,0.00999999,0.315
2026-10-25 17:32:00,0.0022580996091969376,3,0.0,0.7374429223744292,0.11011495871243904,-1589476.1385408551,1296560.9919361745,-1.4250517661665536,0.10939424551708443,-1594453.653705834,1296560.9919361745,-1.4295143791023386,1.0,47.48858447488584,,,0.33,0.02000001,0.315
2026-10-25 17:33:00,0.0022580996091969376,3,0.0,0.7374429223744292,0.11011495871243904,-1589476.1385408551,1296560.9919361745,-1.4250517661665536,0.10939424551708443,-1594453.653705834,1296560.9919361745,-1.4295143791023386,1.0,47.48858447488584,,,0.325,0.01000002,0.325
2026-10-25 17:34:00,0.0022580996091969376,3,0.0,0.7374429223744292,0.11011495871243904,-1589476.1385408551,1296560.9919361745,-1.4250517661665536,0.10939424551708443,-1594453.653705834,1296560.9919361745,-1.4295143791023386,1.0,47.48858447488584,,,0.335,0.00999999,0.335
2026-10-25 17:35:00,0.0022580996091969376,3,0.0,0.7374429223744292,0.11011495871243904,-1589476.1385408551,1296560.9919361745,-1.4250517661665536,0.10939424551708443,-1594453.653705834,1296560.9919361745,-1.4295143791023386,1.0,47.48858447488584,,,0.335,0.00999999,0.315
2026-10-25 17:36:00,0.0022580996091969376,3,0.0,0.7374429223744292,0.11011495871243904,-1589476.1385408551,1296560.9919361745,-1.4250517661665536,0.10939424551708443,-1594453.653705834,1296560.9919361745,-1.4295143791023386,1.0,47.48858447488584,,,0.335,0.00999999,0.315
2026-10-25 17:37:00,0.0022580996091969376,3,0.0,0.7374429223744292,0.11011495871243904,-1589476.1385408551,1296560.9919361745,-1.4250517661665536,0.10939424551708443,-1594453.653705834,1296560.9919361745,-1.4295143791023386,1.0,47.48858447488584,,,0.335,0.00999999,0.305
2026-10-25 17:38:00,0.0022580996091969376,3,0.0,0.7374429223744292,0.11011495871243904,-1589476.1385408551,1296560.9919361745,-1.4250517661665536,0.10939424551708443,-1594453.653705834,1296560.9919361745,-1.4295143791023386,1.0,47.48858447488584,,,0.335,0.00999999,0.315
2026-10-25 17:39:00,0.0022580996091969376,3,0.0,0.7374429223744292,0.11011495871243904,-1589476.1385408551,1296560.9919361745,-1.4250517661665536,0.10939424551708443,-1594453.653705834,1296560.9919361745,-1.4295143791023386,1.0,47.48858447488584,,,0.335,0.00999999,0.315
2026-10-25 17:40:00,0.0022580996091969376,3,0.0,0.7374429223744292,0.11011495871243904,-1589476.1385408551,1296560.9919361745,-1.4250517661665536,0.10939424551708443,-1594453.653705834,1296560.9919361745,-1.4295143791023386,1.0,47.48858447488584,,,0.335,0.00999999,0.315
2026-10-25 17:41:00,0.0022580996091969376,3,0.0,0.7374429223744292,0.11011495871243904,-1589476.1385408551,1296560.9919361745,-1.4250517661665536,0.10939424551708443,-1594453.653705834,1296560.9919361745,-1.4295143791023386,1.0,47.48858447488584,,,0.335,0.00999999,0.325
2026-10-25 17:42:00,0.0022580996091969376,3,0.0,0.7374429223744292,0.11011495871243904,-1589476.1385408551,1296560.9919361745,-1.4250517661665536,0.10939424551708443,-1594453.653705834,1296560.9919361745,-1.4295143791023386,1.0,47.48858447488584,,,0.325,0.01000002,0.325
2026-10-25 17:43:00,0.0022580996091969376,3,0.0,0.7374429223744292,0.11011495871243904,-1589476.1385408551,1296560.9919361745,-1.4250517661665536,0.10939424551708443,-1594453.653705834,1296560.9919361745,-1.4295143791023386,1.0,47.48858447488584,,,0.325,0.01000002,0.34
2026-10-25 17:44:00,0.0022580996091969376,3,0.0,0.7374429223744292,0.11011495871243904,-1589476.1385408551,1296560.9919361745,-1.4250517661665536,0.10939424551708443,-1594453.653705834,1296560.9919361745,-1.4295143791023386,1.0,47.48858447488584,,,0.335,0.00999999,0.345
2026-10-25 17:45:00,0.0022580996091969376,3,0.0,0.7374429223744292,0.11011495871243904,-1589476.1385408551,1296560.9919361745,-1.4250517661665536,0.10939424551708443,-1594453.653705834,1296560.9919361745,-1.4295143791023386,1.0,47.48858447488584,,,0.345,0.00999999,0.345
2026-10-25 17:46:00,0.0022580996091969376,3,0.0,0.7374429223744292,0.11011495871243904,-1589476.1385408551,1296560.9919361745,-1.4250517661665536,0.10939424551708443,-1594453.653705834,1296560.9919361745,-1.4295143791023386,1.0,47.48858447488584,,,0.355,0.01000002,0.355
2026-10-25 17:47:00,0.0022580996091969376,3,0.0,0.7374429223744292,0.11011495871243904,-1589476.1385408551,1296560.9919361745,-1.4250517661665536,0.10939424551708443,-1594453.653705834,1296560.9919361745,-1.4295143791023386,1.0,47.48858447488584,,,0.355,0.01000002,0.355
2026-10-25 17:48:00,0.0022580996091969376,3,0.0,0.7374429223744292,0.11011495871243904,-1589476.1385408551,1296560.9919361745,-1.4250517661665536,0.10939424551708443,-1594453.653705834,1296560.9919361745,-1.4295143791023386,1.0,47.48858447488584,,,0.355,0.01000002,0.355
2026-10-25 17:49:00,0.0022580996091969376,3,0.0,0.7374429223744292,0.11011495871243904,-1589476.1385408551,1296560.9919361745,-1.4250517661665536,0.10939424551708443,-1594453.653705834,1296560.9919361745,-1.4295143791023386,1.0,47.48858447488584,,,0.355,0.01000002,0.355
2026-10-25 17:50:00,0.0022580996091969376,3,0.0,0.7374429223744292,0.11011495871243904,-1589476.1385408551,1296560.9919361745,-1.4250517661665536,0.10939424551708443,-1594453.653705834,1296560.9919361745,-1.4295143791023386,1.0,47.48858447488584,,,0.355,0.01000002,0.355
2026-10-25 17:51:00,0.0022580996091969376,3,0.0,0.7374429223744292,0.11011495871243904,-1589476.1385408551,1296560.9919361745,-1.4250517661665536,0.10939424551708443,-1594453.653705834,1296560.9919361745,-1.4295143791023386,1.0,47.48858447488584,,,0.355,0.01000002,0.355
2026-10-25 17:52:00,0.0022580996091969376,3,0.0,0.7374429223744292,0.11011495871243904,-1589476.1385408551,1296560.9919361745,-1.4250517661665536,0.10939424551708443,-1594453.653705834,1296560.9919361745,-1.4295143791023386,1.0,47.48858447488584,,,0.345,0.00999999,0.355
2026-10-25 17:53:00,0.0022580996091969376,3,0.0,0.7374429223744292,0.11011495871243904,-1589476.1385408551,1296560.9919361745,-1.4250517661665536,0.10939424551708443,-1594453.653705834,1296560.9919361745,-1.4295143791023386,1.0,47.48858447488584,,,0.345,0.00999999,0.355
2026-10-25 17:54:00,0.0022580996091969376,3,0.0,0.7374429223744292,0.11011495871243904,-1589476.1385408551,1296560.9919361745,-1.4250517661665536,0.10939424551708443,-1594453.653705834,1296560.9919361745,-1.4295143791023386,1.0,47.48858447488584,,,0.345,0.00999999,0.355
2026-10-25 17:55:00,0.0022580996091969376,3,0.0,0.7374429223744292,0.11011495871243904,-1589476.1385408551,1296560.9919361745,-1.4250517661665536,0.10939424551708443,-1594453.653705834,1296560.9919361745,-1.4295143791023386,1.0,47.48858447488584,,,0.345,0.00999999,0.355
2026-10-25 17:56:00,0.0022580996091969376,3,0.0,0.7374429223744292,0.11011495871243904,-1589476.1385408551,1296560.9919361745,-1.4250517661665536,0.10939424551708443,-1594453.653705834,1296560.9919361745,-1.4295143791023386,1.0,47.48858447488584,,,0.345,0.00999999,0.355
2026-10-25 17:57:00,0.0022580996091969376,3,0.0,0.7374429223744292,0.11011495871243904,-1589476.1385408551,1296560.9919361745,-1.4250517661665536,0.10939424551708443,-1594453.653705834,1296560.9919361745,-1.4295143791023386,1.0,47.48858447488584,,,0.335,0.00999999,0.345
2026-10-25 17:58:00,0.0022580996091969376,3,0.0,0.7374429223744292,0.11011495871243904,-1589476.1385408551,1296560.9919361745,-1.4250517661665536,0.10939424551708443,-1594453.653705834,1296560.9919361745,-1.4295143791023386,1.0,47.48858447488584,,,0.325,0.01000002,0.345
2026-10-25 17:59:00,0.0022580996091969376,3,0.0,0.7374429223744292,0.11011495871243904,-1589476.1385408551,1296560.9919361745,-1.4250517661665536,0.10939424551708443,-1594453.653705834,1296560.9919361745,-1.4295143791023386,1.0,47.48858447488584,,,0.325,0.01000002,0.345
2026-10-25 18:00:00,0.0022580996091969376,3,0.0,0.7374429223744292,0.11011495871243904,-1589476.1385408551,1296560.9919361745,-1.4250517661665536,0.10939424551708443,-1594453.653705834,1296560.9919361745,-1.4295143791023386,1.0,47.48858447488584,,,0.325,0.01000002,0.345
2026-10-25 18:01:00,0.0022580996091969376,3,0.0,0.7374429223744292,0.11011495871243904,-1589476.1385408551,1296560.9919361745,-1.4250517661665536,0.10939424551708443,-1594453.653705834,1296560.9919361745,-1.4295143791023386,1.0,47.48858447488584,,,0.325,0.01000002,0.345
2026-10-25 18:02:00,0.0022580996091969376,3,0.0,0.7374429223744292,0.11011495871243904,-1589476.1385408551,1296560.9919361745,-1.4250517661665536,0.10939424551708443,-1594453.653705834,1296560.9919361745,-1.4295143791023386,1.0,47.48858447488584,,,0.315,0.00999999,0.3415
2026-10-25 18:03:00,0.0022580996091969376,3,0.0,0.7374429223744292,0.11011495871243904,-1589476.1385408551,1296560.9919361745,-1.4250517661665536,0.10939424551708443,-1594453.653705834,1296560.9919361745,-1.4295143791023386,1.0,47.48858447488584,,,0.325,0.01000002,0.3415
2026-10-25 18:04:00,0.0022580996091969376,3,0.0,0.7374429223744292,0.11011495871243904,-1589476.1385408551,1296560.9919361745,-1.4250517661665536,0.10939424551708443,-1594453.653705834,1296560.9919361745,-1.4295143791023386,1.0,47.48858447488584,,,0.325,0.01000002,0.341
2026-10-25 18:05:00,0.0022580996091969376,3,0.0,0.7374429223744292,0.11011495871243904,-1589476.1385408551,1296560.9919361745,-1.4250517661665536,0.10939424551708443,-1594453.653705834,1296560.9919361745,-1.4295143791023386,1.0,47.48858447488584,,,0.32,0.02000001,0.3335
2026-10-25 18:06:00,0.0022580996091969376,3,0.0,0.7374429223744292,0.11011495871243904,-1589476.1385408551,1296560.9919361745,-1.4250517661665536,0.10939424551708443,-1594453.653705834,1296560.9919361745,-1.4295143791023386,1.0,47.48858447488584,,,0.315,0.00999999,0.3315
2026-10-25 18:07:00,0.0022580996091969376,3,0.0,0.7374429223744292,0.11011495871243904,-1589476.1385408551,1296560.9919361745,-1.4250517661665536,0.10939424551708443,-1594453.653705834,1296560.9919361745,-1.4295143791023386,1.0,47.48858447488584,,,0.315,0.00999999,0.326
2026-10-25 18:08:00,0.0022580996091969376,3,0.0,0.7374429223744292,0.11011495871243904,-1589476.1385408551,1296560.9919361745,-1.4250517661665536,0.10939424551708443,-1594453.653705834,1296560.9919361745,-1.4295143791023386,1.0,47.48858447488584,,,0.315,0.00999999,0.326
2026-10-25 18:09:00,0.0022580996091969376,3,0.0,0.7374429223744292,0.11011495871243904,-1589476.1385408551,1296560.9919361745,-1.4250517661665536,0.10939424551708443,-1594453.653705834,1296560.9919361745,-1.4295143791023386,1.0,47.48858447488584,,,0.315,0.00999999,0.31
2026-10-25 18:10:00,0.0022580996091969376,3,0.0,0.7374429223744292,0.11011495871243904,-1589476.1385408551,1296560.9919361745,-1.4250517661665536,0.10939424551708443,-1594453.653705834,1296560.9919361745,-1.4295143791023386,1.0,47.48858447488584,,,0.315,0.00999999,0.304
2026-10-25 18:11:00,0.0022580996091969376,3,0.0,0.7374429223744292,0.11011495871243904,-1589476.1385408551,1296560.9919361745,-1.4250517661665536,0.10939424551708443,-1594453.653705834,1296560.9919361745,-1.4295143791023386,1.0,47.48858447488584,,,0.315,0.00999999,0.298
2026-10-25 18:12:00,0.0022580996091969376,3,0.0,0.7374429223744292,0.11011495871243904,-1589476.1385408551,1296560.9919361745,-1.4250517661665536,0.10939424551708443,-1594453.653705834,1296560.9919361745,-1.4295143791023386,1.0,47.48858447488584,,,0.315,0.00999999,0.316
2026-10-25 18:13:00,0.0022580996091969376,3,0.0,0.7374429223744292,0.11011495871243904,-1589476.1385408551,1296560.9919361745,-1.4250517661665536,0.10939424551708443,-1594453.653705834,1296560.9919361745,-1.4295143791023386,1.0,47.48858447488584,,,0.315,0.00999999,0.3195
2026-10-25 18:14:00,0.0022580996091969376,3,0.0,0.7374429223744292,0.11011495871243904,-1589476.1385408551,1296560.9919361745,-1.4250517661665536,0.10939424551708443,-1594453.653705834,1296560.9919361745,-1.4295143791023386,1.0,47.48858447488584,,,0.315,0.00999999,0.3245
2026-10-25 18:15:00,0.0022580996091969376,3,0.0,0.7374429223744292,0.11011495871243904,-1589476.1385408551,1296560.9919361745,-1.4250517661665536,0.10939424551708443,-1594453.653705834,1296560.9919361745,-1.4295143791023386,1.0,47.48858447488584,,,0.315,0.00999999,0.329
2026-10-25 18:16:00,0.0022580996091969376,3,0.0,0.7374429223744292,0.11011495871243904,-1589476.1385408551,1296560.9919361745,-1.4250517661665536,0.10939424551708443,-1594453.653705834,1296560.9919361745,-1.4295143791023386,1.0,47.48858447488584,,,0.325,0.01000002,0.3295
2026-10-25 18:17:00,0.0022580996091969376,3,0.0,0.7374429223744292,0.11011495871243904,-1589476.1385408551,1296560.9919361745,-1.4250517661665536,0.10939424551708443,-1594453.653705834,1296560.9919361745,-1.4295143791023386,1.0,47.48858447488584,,,0.325,0.01000002,0.326
2026-10-25 18:18:00,0.0022580996091969376,3,0.0,0.7374429223744292,0.11011495871243904,-1589476.1385408551,1296560.9919361745,-1.4250517661665536,0.10939424551708443,-1594453.653705834,1296560.9919361745,-1.4295143791023386,1.0,47.48858447488584,,,0.335,0.00999999,0.34
2026-10-25 18:19:00,0.0022580996091969376,3,0.0,0.7374429223744292,0.11011495871243904,-1589476.1385408551,1296560.9919361745,-1.4250517661665536,0.10939424551708443,-1594453.653705834,1296560.9919361745,-1.4295143791023386,1.0,47.48858447488584,,,0.33,0.02000001,0.335
2026-10-25 18:20:00,0.0022580996091969376,3,0.0,0.7374429223744292,0.11011495871243904,-1589476.1385408551,1296560.9919361745,-1.4250517661665536,0.10939424551708443,-1594453.653705834,1296560.9919361745,-1.4295143791023386,1.0,47.48858447488584,,,0.325,0.01000002,0.338
2026-10-25 18:21:00,0.0022580996091969376,3,0.0,0.7374429223744292,0.11011495871243904,-1589476.1385408551,1296560.9919361745,-1.4250517661665536,0.10939424551708443,-1594453.653705834,1296560.9919361745,-1.4295143791023386,1.0,47.48858447488584,,,0.345,0.00999999,0.336
2026-10-25 18:22:00,0.0022580996091969376,3,0.0,0.7374429223744292,0.11011495871243904,-1589476.1385408551,1296560.9919361745,-1.4250517661665536,0.10939424551708443,-1594453.653705834,1296560.9919361745,-1.4295143791023386,1.0,47.48858447488584,,,0.345,0.00999999,0.3375
2026-10-25 18:23:00,0.0022580996091969376,3,0.0,0.7374429223744292,0.11011495871243904,-1589476.1385408551,1296560.9919361745,-1.4250517661665536,0.10939424551708443,-1594453.653705834,1296560.9919361745,-1.4295143791023386,1.0,47.48858447488584,,,0.345,0.00999999,0.3435
2026-10-25 18:24:00,0.0022580996091969376,3,0.0,0.7374429223744292,0.11011495871243904,-1589476.1385408551,1296560.9919361745,-1.4250517661665536,0.10939424551708443,-1594453.653705834,1296560.9919361745,-1.4295143791023386,1.0,47.48858447488584,,,0.345,0.00999999,0.342
2026-10-25 18:25:00,0.0022580996091969376,3,0.0,0.7374429223744292,0.11011495871243904,-1589476.1385408551,1296560.9919361745,-1.4250517661665536,0.10939424551708443,-1594453.653705834,1296560.9919361745,-1.4295143791023386,1.0,47.48858447488584,,,0.345,0.00999999,0.338
2026-10-25 18:26:00,0.0022580996091969376,3,0.0,0.7374429223744292,0.11011495871243904,-1589476.1385408551,1296560.9919361745,-1.4250517661665536,0.10939424551708443,-1594453.653705834,1296560.9919361745,-1.4295143791023386,1.0,47.48858447488584,,,0.325,0.01000002,0.3395
2026-10-25 18:27:00,0.0022580996091969376,3,0.0,0.7374429223744292,0.11011495871243904,-1589476.1385408551,1296560.9919361745,-1.4250517661665536,0.10939424551708443,-1594453.653705834,1296560.9919361745,-1.4295143791023386,1.0,47.48858447488584,,,0.335,0.00999999,0.334
2026-10-25 18:28:00,0.0022580996091969376,3,0.0,0.7374429223744292,0.11011495871243904,-1589476.1385408551,1296560.9919361745,-1.4250517661665536,0.10939424551708443,-1594453.653705834,1296560.9919361745,-1.4295143791023386,1.0,47.48858447488584,,,0.335,0.00999999,0.3405
2026-10-25 18:29:00,0.0022580996091969376,3,0.0,0.7374429223744292,0.11011495871243904,-1589476.1385408551,1296560.9919361745,-1.4250517661665536,0.10939424551708443,-1594453.653705834,1296560.9919361745,-1.4295143791023386,1.0,47.48858447488584,,,0.335,0.00999999,0.3405
2026-10-25 18:30:00,0.0022580996091969376,3,0.0,0.7374429223744292,0.11011495871243904,-1589476.1385408551,1296560.9919361745,-1.4250517661665536,0.10939424551708443,-1594453.653705834,1296560.9919361745,-1.4295143791023386,1.0,47.48858447488584,,,0.335,0.00999999,0.343
2026-10-25 18:31:00,0.0022580996091969376,3,0.0,0.7374429223744292,0.11011495871243904,-1589476.1385408551,1296560.9919361745,-1.4250517661665536,0.10939424551708443,-1594453.653705834,1296560.9919361745,-1.4295143791023386,1.0,47.48858447488584,,,0.335,0.00999999,0.34
2026-10-25 18:32:00,0.0022580996091969376,3,0.0,0.7374429223744292,0.11011495871243904,-1589476.1385408551,1296560.9919361745,-1.4250517661665536,0.10939424551708443,-1594453.653705834,1296560.9919361745,-1.4295143791023386,1.0,47.48858447488584,,,0.335,0.00999999,0.3415
2026-10-25 18:33:00,0.0022580996091969376,3,0.0,0.7374429223744292,0.11011495871243904,-1589476.1385408551,1296560.9919361745,-1.4250517661665536,0.10939424551708443,-1594453.653705834,1296560.9919361745,-1.4295143791023386,1.0,47.48858447488584,,,0.34,0.01999998,0.3395
2026-10-25 18:34:00,0.0022580996091969376,3,0.0,0.7374429223744292,0.11011495871243904,-1589476.1385408551,1296560.9919361745,-1.4250517661665536,0.10939424551708443,-1594453.653705834,1296560.9919361745,-1.4295143791023386,1.0,47.48858447488584,,,0.34,0.01999998,0.34
2026-10-25 18:35:00,0.0022580996091969376,3,0.0,0.7374429223744292,0.11011495871243904,-1589476.1385408551,1296560.9919361745,-1.4250517661665536,0.10939424551708443,-1594453.653705834,1296560.9919361745,-1.4295143791023386,1.0,47.48858447488584,,,0.34,0.01999998,0.342
2026-10-25 18:36:00,0.0022580996091969376,3,0.0,0.7374429223744292,0.11011495871243904,-1589476.1385408551,1296560.9919361745,-1.4250517661665536,0.10939424551708443,-1594453.653705834,1296560.9919361745,-1.4295143791023386,1.0,47.48858447488584,,,0.345,0.00999999,0.3395
2026-10-25 18:37:00,0.0022580996091969376,3,0.0,0.7374429223744292,0.11011495871243904,-1589476.1385408551,1296560.9919361745,-1.4250517661665536,0.10939424551708443,-1594453.653705834,1296560.9919361745,-1.4295143791023386,1.0,47.48858447488584,,,0.345,0.00999999,0.34
2026-10-25 18:38:00,0.0022580996091969376,3,0.0,0.7374429223744292,0.11011495871243904,-1589476.1385408551,1296560.9919361745,-1.4250517661665536,0.10939424551708443,-1594453.653705834,1296560.9919361745,-1.4295143791023386,1.0,47.48858447488584,,,0.345,0.00999999,0.345
2026-10-25 18:39:00,0.0022580996091969376,3,0.0,0.7374429223744292,0.11011495871243904,-1589476.1385408551,1296560.9919361745,-1.4250517661665536,0.10939424551708443,-1594453.653705834,1296560.9919361745,-1.4295143791023386,1.0,47.48858447488584,,,0.345,0.00999999,0.3435
2026-10-25 18:40:00,0.0022580996091969376,3,0.0,0.7374429223744292,0.11011495871243904,-1589476.1385408551,1296560.9919361745,-1.4250517661665536,0.10939424551708443,-1594453.653705834,1296560.9919361745,-1.4295143791023386,1.0,47.48858447488584,,,0.345,0.00999999,0.3435
2026-10-25 18:41:00,0.0022580996091969376,3,0.0,0.7374429223744292,0.11011495871243904,-1589476.1385408551,1296560.9919361745,-1.4250517661665536,0.10939424551708443,-1594453.653705834,1296560.9919361745,-1.4295143791023386,1.0,47.48858447488584,,,0.345,0.00999999,0.3465
2026-10-25 18:42:00,0.0022580996091969376,3,0.0,0.7374429223744292,0.11011495871243904,-1589476.1385408551,1296560.9919361745,-1.4250517661665536,0.10939424551708443,-1594453.653705834,1296560.9919361745,-1.4295143791023386,1.0,47.48858447488584,,,0.345,0.00999999,0.344
2026-10-25 18:43:00,0.0022580996091969376,3,0.0,0.7374429223744292,0.11011495871243904,-1589476.1385408551,1296560.9919361745,-1.4250517661665536,0.10939424551708443,-1594453.653705834,1296560.9919361745,-1.4295143791023386,1.0,47.48858447488584,,,0.345,0.00999999,0.343
2026-10-25 18:44:00,0.0022580996091969376,3,0.0,0.7374429223744292,0.11011495871243904,-1589476.1385408551,1296560.9919361745,-1.4250517661665536,0.10939424551708443,-1594453.653705834,1296560.9919361745,-1.4295143791023386,1.0,47.48858447488584,,,0.345,0.00999999,0.343
2026-10-25 18:45:00,0.0022580996091969376,3,0.0,0.7374429223744292,0.11011495871243904,-1589476.1385408551,1296560.9919361745,-1.4250517661665536,0.10939424551708443,-1594453.653705834,1296560.9919361745,-1.4295143791023386,1.0,47.48858447488584,,,0.345,0.00999999,0.3405
2026-10-25 18:46:00,0.0022580996091969376,3,0.0,0.7374429223744292,0.11011495871243904,-1589476.1385408551,1296560.9919361745,-1.4250517661665536,0.10939424551708443,-1594453.653705834,1296560.9919361745,-1.4295143791023386,1.0,47.48858447488584,,,0.345,0.00999999,0.3385
2026-10-25 18:47:00,0.0022580996091969376,3,0.0,0.7374429223744292,0.11011495871243904,-1589476.1385408551,1296560.9919361745,-1.4250517661665536,0.10939424551708443,-1594453.653705834,1296560.9919361745,-1.4295143791023386,1.0,47.48858447488584,,,0.345,0.00999999,0.3405
2026-10-25 18:48:00,0.0022580996091969376,3,0.0,0.7374429223744292,0.11011495871243904,-1589476.1385408551,1296560.9919361745,-1.4250517661665536,0.10939424551708443,-1594453.653705834,1296560.9919361745,-1.4295143791023386,1.0,47.48858447488584,,,0.355,0.01000002,0.3395
2026-10-25 18:49:00,0.0022580996091969376,3,0.0,0.7374429223744292,0.11011495871243904,-1589476.1385408551,1296560.9919361745,-1.4250517661665536,0.10939424551708443,-1594453.653705834,1296560.9919361745,-1.4295143791023386,1.0,47.48858447488584,,,0.355,0.01000002,0.342
2026-10-25 18:50:00,0.0022580996091969376,3,0.0,0.7374429223744292,0.11011495871243904,-1589476.1385408551,1296560.9919361745,-1.4250517661665536,0.10939424551708443,-1594453.653705834,1296560.9919361745,-1.4295143791023386,1.0,47.48858447488584,,,0.355,0.01000002,0.349
2026-10-25 18:51:00,0.0022580996091969376,3,0.0,0.7374429223744292,0.11011495871243904,-1589476.1385408551,1296560.9919361745,-1.4250517661665536,0.10939424551708443,-1594453.653705834,1296560.9919361745,-1.4295143791023386,1.0,47.48858447488584,,,0.375,0.00999999,0.3475
2026-10-25 18:52:00,0.0022580996091969376,3,0.0,0.7374429223744292,0.11011495871243904,-1589476.1385408551,1296560.9919361745,-1.4250517661665536,0.10939424551708443,-1594453.653705834,1296560.9919361745,-1.4295143791023386,1.0,47.48858447488584,,,0.375,0.00999999,0.346
2026-10-25 18:53:00,0.0022580996091969376,3,0.0,0.7374429223744292,0.11011495871243904,-1589476.1385408551,1296560.9919361745,-1.4250517661665536,0.10939424551708443,-1594453.653705834,1296560.9919361745,-1.4295143791023386,1.0,47.48858447488584,,,0.375,0.00999999,0.3505
2026-10-25 18:54:00,0.0022580996091969376,3,0.0,0.7374429223744292,0.11011495871243904,-1589476.1385408551,1296560.9919361745,-1.4250517661665536,0.10939424551708443,-1594453.653705834,1296560.9919361745,-1.4295143791023386,1.0,47.48858447488584,,,0.375,0.00999999,0.358
2026-10-25 18:55:00,0.0022580996091969376,3,0.0,0.7374429223744292,0.11011495871243904,-1589476.1385408551,1296560.9919361745,-1.4250517661665536,0.10939424551708443,-1594453.653705834,1296560.9919361745,-1.4295143791023386,1.0,47.48858447488584,,,0.375,0.00999999,0.351
2026-10-25 18:56:00,0.0022580996091969376,3,0.0,0.7374429223744292,0.11011495871243904,-1589476.1385408551,1296560.9919361745,-1.4250517661665536,0.10939424551708443,-1594453.653705834,1296560.9919361745,-1.4295143791023386,1.0,47.48858447488584,,,0.385,0.00999999,0.353
2026-10-25 18:57:00,0.0022580996091969376,3,0.0,0.7374429223744292,0.11011495871243904,-1589476.1385408551,1296560.9919361745,-1.4250517661665536,0.10939424551708443,-1594453.653705834,1296560.9919361745,-1.4295143791023386,1.0,47.48858447488584,,,0.385,0.00999999,0.372
2026-10-25 18:58:00,0.0022580996091969376,3,0.0,0.7374429223744292,0.11011495871243904,-1589476.1385408551,1296560.9919361745,-1.4250517661665536,0.10939424551708443,-1594453.653705834,1296560.9919361745,-1.4295143791023386,1.0,47.48858447488584,,,0.395,0.01000002,0.3855
2026-10-25 18:59:00,0.0022580996091969376,3,0.0,0.7374429223744292,0.11011495871243904,-1589476.1385408551,1296560.9919361745,-1.4250517661665536,0.10939424551708443,-1594453.653705834,1296560.9919361745,-1.4295143791023386,1.0,47.48858447488584,,,0.435,0.00999999,0.405
2026-10-25 19:00:00,0.0022580996091969376,3,0.0,0.7374429223744292,0.11011495871243904,-1589476.1385408551,1296560.9919361745,-1.4250517661665536,0.10939424551708443,-1594453.653705834,1296560.9919361745,-1.4295143791023386,1.0,47.48858447488584,,,0.41,0.01999998,0.434
2026-10-25 19:01:00,0.2974292131164739,23,0.07434171047595717,0.5672016637540751,0.12581889854062756,-1276214.463670921,1113255.6746275933,-1.112038963072025,0.08134634144182157,-1554185.5630980602,1113255.6746275933,-1.3542511475992283,1.0,13.440332750815022,,,0.415,0.00999999,0.395
2026-10-25 19:02:00,0.2974292131164739,23,0.07434171047595717,0.5672016637540751,0.12581889854062756,-1276214.463670921,1113255.6746275933,-1.112038963072025,0.08134634144182157,-1554185.5630980602,1113255.6746275933,-1.3542511475992283,1.0,13.440332750815022,,,0.395,0.01000002,0.395
2026-10-25 19:03:00,0.38012405763487084,25,0.07434171047595717,0.5553099970942249,0.2724886341579109,-668177.83300793,1103872.167959448,-0.5760826447203643,0.1719354648035611,-1044864.1438150941,1103872.167959448,-0.9008501473818493,1.0,11.06199941884498,,,0.375,0.00999999,0.367
2026-10-25 19:04:00,0.38012405763487084,25,0.07434171047595717,0.5553099970942249,0.2724886341579109,-668177.83300793,1103872.167959448,-0.5760826447203643,0.1719354648035611,-1044864.1438150941,1103872.167959448,-0.9008501473818493,1.0,11.06199941884498,,,0.395,0.01000002,0.382
2026-10-25 19:05:00,0.38012405763487084,25,0.07434171047595717,0.5553099970942249,0.2724886341579109,-668177.83300793,1103872.167959448,-0.5760826447203643,0.1719354648035611,-1044864.1438150941,1103872.167959448,-0.9008501473818493,1.0,11.06199941884498,,,0.44,0.01999998,0.416
2026-10-25 19:06:00,0.9654986543911402,26,0.05498607060442705,0.5613899298653128,0.5585978240594487,183924.61798711185,1247664.326372927,0.15268428090528657,0.2647799638948483,-784379.0296674718,1247664.326372927,-0.6511490925611517,1.0,12.277985973062554,,,0.445,0.00999999,0.4325
2026-10-25 19:07:00,1.2966438066228172,26,0.05498607060442705,0.5330521830944486,0.9144089616645542,2044970.7915595726,1494407.8709923225,1.6822079933763068,0.6846318795903569,718348.1779767098,1494407.8709923225,0.5909184874460465,0.9999999622052189,6.610436618889715,,,0.455,0.01000002,0.4455
2026-10-25 19:08:00,1.3748282135769134,27,0.054468391219413125,0.5293135716647787,0.9495093867032081,2110435.635292182,1286760.6478552008,1.7355591811866489,0.7000670714375634,675026.1778248762,1286760.6478552008,0.5551213507172886,0.9999999849027055,5.862714332955732,,,0.465,0.00999999,0.445
2026-10-25 19:09:00,1.3926033281501269,27,0.054230380049500676,0.5305914507311578,0.9467898426166511,2077577.7726057982,1286829.0361876488,1.7088424470118722,0.6891364623526781,634926.7418726002,1286829.0361876488,0.5222378587031199,0.9999999962757815,6.118290146231553,,,0.515,0.00999999,0.4765
2026-10-25 19:10:00,1.4076043249765666,27,0.05374275571610089,0.5305439776237617,0.9455655727920387,2066782.5862657493,1289081.9107826971,1.6972171097298288,0.6833228675561089,614906.2944643211,1289081.9107826971,0.5049536853951522,0.99999999605409,6.108795524752342,,,0.585,0.00999999,0.526
2026-10-25 19:11:00,1.5092776601107065,27,0.05516174721256705,0.5242552530599894,0.9748545983662927,2496448.442905279,1275336.4760565658,2.049838095019554,0.7723692884504887,952258.3588076307,1275336.4760565658,0.7819009704494598,0.9999981934915112,4.851050611997887,,,0.635,0.00999999,0.62
2026-10-25 19:12:00,1.5303415209121112,27,0.05490523660622258,0.5241708219347435,0.9763425970554924,2529404.388545661,1275241.2117456847,2.076229418722743,0.7786389919012308,978881.2616633946,1275241.2117456847,0.8035022324249781,0.9999980645117574,4.834164386948703,,,0.615,0.00999999,0.638
2026-10-25 19:13:00,1.5519371026747417,27,0.054874815677606145,0.5240212591620623,0.9761814657698479,2540568.2322715865,1282731.869875117,2.085376447810504,0.7810935597236363,995261.1266364967,1282731.869875117,0.8169409057962382,0.9999974768174404,4.804251832412465,,,0.575,0.00999999,0.5755
2026-10-25 19:14:00,1.5714225472948389,27,0.0549217267638791,0.5237444276591998,0.9781613488411693,2586541.980528061,1282259.8803049508,2.1238395212753627,0.7908741286882346,1037935.5391050363,1282259.8803049508,0.8522608699501873,0.9999967644751264,4.748885531839964,,,0.585,0.00999999,0.5585
2026-10-25 19:15:00,1.6255387284778886,27,0.05419488755885279,0.5238528899458359,0.9802358223070575,2667209.206113932,1295614.5981361012,2.1875976686836998,0.7997750122726788,1089375.9044732961,1295614.5981361012,0.8934867889190176,0.9999964281891622,4.77057798916718,0.9984772563528924,47.19,0.605,0.00999999,0.5805
2026-10-25 19:16:00,1.686315051562799,27,0.05353562581935756,0.5237226478663837,0.978009958911062,2634670.0179415927,1307995.53210679,2.161606705463856,0.7825006144565196,1021108.0660980444,1307995.53210679,0.8377648918649875,0.999995091427688,4.7445295732767345,0.9969128959358355,47.22,0.585,0.00999999,0.5805
2026-10-25 19:17:00,1.7722606660724531,27,0.053113626467856,0.5232810117712109,0.9900883473696378,2884881.668573486,1238319.0685799483,2.4012882491873353,0.8715273738601637,1403809.0169730105,1238319.0685799483,1.1684881682607728,0.999996868967394,4.656202354242178,0.9969128959358355,47.22,0.595,0.01000005,0.5705
2026-10-25 19:18:00,1.8865716987067243,27,0.051709760516393886,0.5205749006155851,0.9891230292036433,2860964.0082660965,1246804.6709873977,2.378764866486746,0.8579712114975364,1335638.0008101,1246804.6709873977,1.1105238449319754,0.999963980451756,4.114980123117018,0.9969128959358355,47.22,0.595,0.01000005,0.5805
2026-10-25 19:19:00,1.9882223927378704,27,0.05131402564077887,0.5195393224604844,0.9900206153970312,2971994.1574907335,1277111.4142888198,2.46367929133144,0.8644774155385386,1405663.9605516787,1277111.4142888198,1.1652462981643337,0.9998884264993775,3.90786449209688,0.9969128959358355,47.22,0.635,0.00999999,0.5955
2026-10-25 19:20:00,2.0717531395304887,27,0.05041662772085308,0.5193566743748269,0.9918945201393738,3096816.081143399,1288122.8134902369,2.5629052742278127,0.8797162824528573,1511701.8669813722,1288122.8134902369,1.2510748415243673,0.9998591119414153,3.871334874965382,0.997364597922095,47.21,0.615,0.00999999,0.639
2026-10-25 19:21:00,2.250000737652475,27,0.05169467841522399,0.5165008248893147,0.9935949483426776,3283178.575987885,1319072.5194714,2.711103161796428,0.8924665190361749,1635323.4188411073,1319072.5194714,1.3503775042287647,0.9987764631395424,3.3001649778629405,0.997364597922095,47.21,0.665,0.00999999,0.639
2026-10-25 19:22:00,2.4193772617429103,27,0.05161181110248888,0.5173811255402021,0.9956597025059839,3483633.769509904,1327410.2640931665,2.843586967229921,0.9133470054175648,1807478.1859328651,1327410.2640931665,1.4753908571147414,0.9993322816937702,3.4762251080404205,0.9986487979083256,47.21,0.665,0.00999999,0.683
2026-10-25 19:23:00,2.713179322170932,27,0.051350010217179755,0.5155537254133435,0.997879242868684,3783127.1268640007,1322948.3684875248,3.0890429248589517,0.9485500601274738,2157668.851040681,1322948.3684875248,1.7618048442429102,0.9980097846329363,3.110745082668709,0.9986487979083256,47.21,0.715,0.01000005,0.7035
2026-10-25 19:24:00,2.842706435927373,27,0.05051463442523846,0.5156339834843807,0.9977780931041262,3809810.2492451603,1339215.037009936,3.110312962641317,0.943743974227693,2125337.7706482196,1339215.037009936,1.735116760565199,0.9978810272851386,3.126796696876144,0.9986487979083256,47.21,0.735,0.00999999,0.74
2026-10-25 19:25:00,3.1170446690533944,27,0.050101431420515194,0.5152130642786635,0.9972451084987487,3921069.0585855483,1412686.0390044644,3.1714706638869457,0.9400849484346552,2197414.9182040137,1412686.0390044644,1.7773308363983547,0.9961257709318831,3.042612855732707,0.9986487979083256,47.21,0.795,0.00999999,0.7655
2026-10-25 19:26:00,3.3702881220740015,27,0.04886869405421274,0.5147536901451822,0.9971127240429614,4155746.634666435,1505533.061961793,3.3532331482391635,0.9371390169620288,2305260.0663781725,1505533.061961793,1.860092818317776,0.9924295181391503,2.950738029036448,0.9941258259195304,47.22,0.835,0.00999999,0.8105
2026-10-25 19:27:00,3.7059025920860638,27,0.04770419200823649,0.5140539330968331,0.9970681875402386,4363974.654384567,1583840.656236623,3.500068471740337,0.94044663310034,2468469.3856145716,1583840.656236623,1.9798034026996976,0.9865407503616817,2.8107866193666236,0.9961048924044472,47.25,0.725,0.00999999,0.86
2026-10-25 19:28:00,3.954232427230056,27,0.04770334448474945,0.5137227501114819,0.9970724956950057,4570364.042802978,1658457.1073071589,3.6686371357141394,0.943314663460413,2625707.239280357,1658457.1073071589,2.107658601223733,0.9803790137780539,2.7445500222963886,0.9961048924044472,47.25,0.665,0.00999999,0.695
2026-10-25 19:29:00,4.479766339100052,27,0.04496612461449304,0.5133247209723477,0.9960576551277917,4889382.802889376,1840211.3127760456,3.9598189994362745,0.9308323627064858,2727227.8868150013,1840211.3127760456,2.2087304752699324,0.9631224946580513,2.6649441944695424,0.9961048924044472,47.25,0.665,0.00999999,0.6635
2026-10-25 19:30:00,4.6676040305702164,27,0.04415343281528989,0.513602321353269,0.9966067779556371,4972316.664480996,1836737.6530741695,4.0190624645731345,0.9399975313619338,2855673.1402853066,1836737.6530741695,2.308205511365663,0.9665571027096685,2.7204642706537996,0.9961048924044472,47.25,0.725,0.00999999,0.6955
2026-10-25 19:31:00,5.038770302320499,27,0.04388058787953539,0.5122730443356284,0.9958335331660215,5204765.956917052,1972792.3906187462,4.232305562160518,0.9322517041582281,2944931.4073112127,1972792.3906187462,2.394699334900965,0.9370063169948983,2.454608867125674,0.9984868889964424,47.08,0.725,0.00999999,0.7315
2026-10-25 19:32:00,5.346446670294648,27,0.04289234621439084,0.5122394199933018,0.994577224808487,5249577.6768295765,2060568.0092792737,4.270880532099557,0.9210603201301057,2910016.191856498,2060568.0092792737,2.3674916854264665,0.9278817399450029,2.4478839986603607,0.9984868889964424,47.08,0.765,0.00999999,0.7315
2026-10-25 19:33:00,5.990668615094803,27,0.042835229318350765,0.5130505157529289,0.9922523908177618,5427145.901123973,2242072.9421846033,4.415607677572807,0.9066107041296811,2959915.2465338516,2242072.9421846033,2.408231642501613,0.9237609598577698,2.6101031505857852,0.9983645473503557,47.05,0.745,0.00999999,0.7425
2026-10-25 19:34:00,6.683511336976607,27,0.04506855040129799,0.5104305316489536,0.9946422189943437,5555661.164809636,2177119.447999785,4.524810856007205,0.9116853110712088,2941737.372530527,2177119.447999785,2.395899390528136,0.8803011208401619,2.0861063297907156,0.9983645473503557,47.05,0.705,0.00999999,0.728
2026-10-25 19:35:00,7.146340467613842,27,0.04387280888630899,0.5094092110800357,0.9918598929736908,5345458.90148174,2224889.8838572954,4.353153381872586,0.8803383799949331,2617983.5035425704,2224889.8838572954,2.1319935205140053,0.8505087098450154,1.8818422160071346,0.9983645473503557,47.05,0.675,0.00999999,0.671
2026-10-25 19:36:00,7.781062527062449,28,0.04264158877403881,0.5081085202366163,0.991485974269949,5437226.271423507,2278707.0503523606,4.404780643556728,0.879332415801775,2669860.939152576,2278707.0503523606,2.162895417388719,0.8101607415995362,1.6217040473232691,0.9987955866564358,47.03,0.685,0.00999999,0.67
2026-10-25 19:37:00,8.259991462397714,28,0.03916009285884395,0.5077692729677462,0.988594724724382,5182307.739460641,2276343.682178642,4.201982926612129,0.8443596650033606,2304885.513583277,2276343.682178642,1.8688758103123677,0.8000676983039136,1.5538545935492423,0.9987955866564358,47.03,0.675,0.00999999,0.6555
2026-10-25 19:38:00,8.778426182849564,28,0.038255025534438554,0.5064486564238343,0.9864976240971915,5069990.609675542,2292610.113565232,4.122115712063259,0.8256849616469545,2148748.378999101,2292610.113565232,1.7470228519633266,0.7555062764523756,1.28973128476686,0.9987955866564358,47.03,0.665,0.00999999,0.6825
2026-10-25 19:39:00,9.310944627048212,28,0.037347502968951375,0.5072922639909965,0.9846933244544971,5007987.858738563,2316301.0413544406,4.058763985839474,0.8084215154144955,2020032.7921051728,2316301.0413544406,1.6371518018968194,0.7813920238617861,1.4584527981992956,0.9996501503888688,46.94,0.675,0.00999999,0.6775
2026-10-25 19:40:00,10.420838200971358,28,0.03185526494356224,0.5039394989020654,0.9694717265468475,4384082.842293367,2340567.0979076494,3.55010978395797,0.7243851664655563,1394787.2574698366,2340567.0979076494,1.1294603837123898,0.661187620854323,0.7878997804130701,0.9996501503888688,46.94,0.675,0.00999999,0.6865
2026-10-25 19:41:00,11.024571014898424,28,0.03131711538233171,0.5036053219540902,0.9539209983015979,4048290.0038669994,2403797.874218335,3.261367161808004,0.6495905628730765,923575.9375941702,2403797.874218335,0.744047543883574,0.6451827980336378,0.7210643908180504,0.9993693348230934,47.04,0.685,0.00999999,0.7025
2026-10-25 19:42:00,11.544748620211179,28,0.031422300419911356,0.5035845115287121,0.945196983696551,3868232.3577004843,2417695.961989909,3.117125998366092,0.6178493861679031,724915.5390676088,2417695.961989909,0.584156499531091,0.643553485510324,0.7169023057424166,0.9993693348230934,47.04,0.685,0.00999999,0.697
2026-10-25 19:43:00,12.044316385319938,28,0.031159848483211433,0.5028630035252594,0.9370784098004524,3702793.4129452696,2419017.286189243,2.983787626060872,0.5979555459233461,600058.5381962432,2419017.286189243,0.48353959875875746,0.6155246504383269,0.5726007050518741,0.9993693348230934,47.04,0.685,0.00999999,0.7
2026-10-25 19:44:00,12.504479492892974,28,0.03101957476671682,0.5024519049656576,0.9327749723422394,3503798.9859606386,2340888.359597279,2.822374685128587,0.6069597832599186,635326.1369059659,2340888.359597279,0.5117669172200854,0.6025921508098685,0.49038099313152234,0.99819507885927,47.47,0.695,0.00999999,0.686
2026-10-25 19:45:00,13.151675437711912,28,0.030146349283202464,0.5003330121818593,0.9095453377493594,3145180.9449228337,2350727.8614426698,2.529932902283585,0.5419542901935293,247668.94014004053,2350727.8614426698,0.19922090700233633,0.5140489758628274,0.06660243637186522,0.99819507885927,47.47,0.705,0.00999999,0.669
2026-10-25 19:46:00,13.428604893595427,28,0.02944246305902407,0.5000117675174691,0.8953563244578351,2968177.9047767883,2364088.4266842604,2.388407021720816,0.5027525330237507,16311.339796774506,2364088.4266842604,0.013125263968037027,0.5004935630894507,0.0023535034938233657,0.99819507885927,47.47,0.69,0.01999998,0.6645
2026-10-25 19:47:00,14.045394722039719,28,0.028983725280934916,0.4997051500906897,0.8910015828897695,2754286.8049070514,2235854.3724716045,2.2203014398643486,0.5047977361246564,26889.348169367782,2235854.3724716045,0.02167619521361932,0.48694979629120405,-0.05896998186205592,0.9984952794748158,47.43,0.655,0.01000005,0.6255
2026-10-25 19:48:00,14.774217439055542,28,0.02880629582094658,0.4990550365575616,0.8833731620956957,2699029.8673183853,2264250.1311177756,2.1786623877389752,0.5023099854693076,13110.703943452638,2264250.1311177756,0.010582986836955908,0.45882107271505584,-0.18899268848767706,0.9984952794748158,47.43,0.645,0.00999999,0.622
2026-10-25 19:49:00,15.363947378874723,28,0.02803997706160149,0.4991084793519415,0.8723485243690784,2602264.5088211466,2287578.1125518954,2.100816533180071,0.4872415317601777,-73170.9096576633,2287578.1125518954,-0.05907111142451871,0.46154219125975865,-0.17830412961169467,0.9984952794748158,47.43,0.655,0.01000005,0.6315
2026-10-25 19:50:00,15.363947378874723,28,0.02803997706160149,0.4991084793519415,0.8723485243690784,2602264.5088211466,2287578.1125518954,2.100816533180071,0.4872415317601777,-73170.9096576633,2287578.1125518954,-0.05907111142451871,0.46154219125975865,-0.17830412961169467,0.9991391837166098,47.38,0.655,0.01000005,0.626
2026-10-25 19:51:00,15.363947378874723,28,0.02803997706160149,0.4991084793519415,0.8723485243690784,2602264.5088211466,2287578.1125518954,2.100816533180071,0.4872415317601777,-73170.9096576633,2287578.1125518954,-0.05907111142451871,0.46154219125975865,-0.17830412961169467,0.9991391837166098,47.38,0.655,0.01000005,0.644
2026-10-25 19:52:00,15.49174278430086,28,0.02799774289391726,0.49863963041537906,0.8640928859897943,2531853.7623069445,2304001.4420754476,2.0445581433115376,0.4715297317699234,-164563.44704212615,2304001.4420754476,-0.132890588212656,0.4418690034706096,-0.2720739169241865,0.9991341373043701,47.41,0.655,0.01000005,0.6735
2026-10-25 19:53:00,15.93555499201925,28,0.02772639447125181,0.4996538604508009,0.8530703322373702,2464816.6810825053,2348131.2617708202,1.9896071694861597,0.4524309091146553,-280653.3246844458,2348131.2617708202,-0.22654417718686692,0.48543234481625064,-0.06922790983981904,0.9991341373043701,47.41,0.685,0.00999999,0.672
2026-10-25 19:54:00,16.843325861431115,28,0.026387143679641033,0.49726173457461115,0.8168416477942019,2111883.3382205614,2337720.6562654,1.71050970848834,0.37393955126684814,-751430.3622050446,2337720.6562654,-0.608617392136649,0.3861991290125561,-0.5476530850777714,0.9991341373043701,47.41,0.705,0.00999999,0.703
2026-10-25 19:55:00,17.436229059177773,28,0.026005296048999853,0.49728675614542217,0.808659343110006,2062786.1116039082,2362961.2459431076,1.6708407743421965,0.36371047750577024,-823629.7023039958,2362961.2459431076,-0.667133679942619,0.3883897121666405,-0.542648770915565,0.9991341373043701,47.41,0.735,0.00999999,0.711
2026-10-25 19:56:00,18.24425494658811,28,0.0255117273319755,0.49655072288449104,0.7577924436516433,1689131.815912917,2415740.3645211365,1.365133414673202,0.3026308132330636,-1248572.8015043368,2415740.3645211365,-1.0090795969434128,0.3619157234007434,-0.689855423101792,0.9992548139504149,47.48,0.765,0.00999999,0.7455
2026-10-25 19:57:00,19.01917435557764,28,0.025362592357533364,0.4963680062045795,0.7402821148390385,1564811.7522064769,2429019.499307375,1.26401762078281,0.30071655537496994,-1268775.8343533082,2429019.499307375,-1.0248868652632523,0.3556114514445974,-0.7263987590841021,0.9987806930657167,47.31,0.765,0.00999999,0.7845
2026-10-25 19:58:00,19.86514908885736,28,0.025062335367954203,0.495747063220915,0.7024533087818621,1364088.2116953856,2566634.3641130216,1.1011190513960751,0.268001353543252,-1588410.2667498891,2566634.3641130216,-1.282196262056695,0.34070229254053824,-0.8505873558170018,0.9987806930657167,47.31,0.765,0.00999999,0.785
2026-10-25 19:59:00,20.587358234182357,28,0.024872353649291197,0.4949419369782908,0.6710621881374089,1183551.697856728,2672590.784367409,0.9560284115643392,0.2473821220308079,-1824713.832326465,2672590.784367409,-1.4739349956893237,0.3196793642623721,-1.0116126043418394,0.9987806930657167,47.31,0.775,0.00999999,0.7795
2026-10-25 20:00:00,21.288892777271204,28,0.02498231230072833,0.4950798199932668,0.6780340384378063,1251015.9978622613,2706606.28527615,1.0087704845241952,0.26146987340911493,-1729035.4297548467,2706606.28527615,-1.3942267015080456,0.3260397304609459,-0.9840360013466433,0.9991629750423185,47.44,0.785,0.01000005,0.7875
2026-10-25 20:01:00,22.083696820068653,28,0.024957011499857677,0.49552657803338046,0.6630297609445494,1170824.5875332651,2782734.1152243917,0.945697946930647,0.2621750122519086,-1771639.7378183466,2782734.1152243917,-1.4309881092311434,0.34529669558819953,-0.8946843933239081,0.9991629750423185,47.44,0.785,0.01000005,0.7825
2026-10-25 20:02:00,23.19181714017946,28,0.02490671835172935,0.49530304265096226,0.6204057030994565,906169.0257478026,2956057.4855260933,0.7303713303672088,0.2519427297225188,-1975795.638745253,2956057.4855260933,-1.592489312921761,0.3466890118569961,-0.9393914698075488,0.9992341189421244,47.39,0.785,0.01000005,0.7845
2026-10-25 20:03:00,24.199428567731932,28,0.024876121713895225,0.49487929645182976,0.5836046796070035,668370.0245583666,3165772.4511655457,0.5388782195736622,0.22816463205523968,-2358199.142115824,3165772.4511655457,-1.9013153020188138,0.34412102096524483,-1.0241407096340478,0.9992341189421244,47.39,0.815,0.00999999,0.7845
2026-10-25 20:04:00,24.89263350243697,28,0.024656224384739953,0.4947018654267758,0.5500068816799694,425427.82561807625,3385042.2743683574,0.34312783952530007,0.21152672148498902,-2711876.1522525847,3385042.2743683574,-2.187257506795004,0.3489659974819578,-1.05962691464484,0.9992341189421244,47.39,0.825,0.00999999,0.8265
2026-10-25 20:05:00,25.984511408705195,28,0.0223997008480042,0.49519881808268884,0.5553291227443927,441070.71140424896,3170042.2220553085,0.3556512956175131,0.19370800395718235,-2739908.488053428,3170042.2220553085,-2.20928748714063,0.35358420214522,-0.9602363834622304,0.9998226196849584,47.21,0.825,0.00999999,0.8275
2026-10-25 20:06:00,26.966986252123615,28,0.022321532760010757,0.4957429604881305,0.5649246633709386,509406.2435276214,3116261.5368709527,0.41050862624666495,0.22990852992425476,-2303378.85591508,3116261.5368709527,-1.8561941512914408,0.3672913234903721,-0.8514079023739008,0.9998226196849584,47.21,0.855,0.00999999,0.8305
2026-10-25 20:07:00,28.078463340604124,28,0.022295342480266732,0.49558264213436626,0.5760490436570932,584547.1457733109,3047752.764343904,0.47076404833230734,0.24836212261766416,-2071414.10295296,3047752.764343904,-1.6682098200799962,0.3594463148869519,-0.8834715731267475,0.9996177579089804,47.32,0.875,0.00999999,0.8415
2026-10-25 20:08:00,28.925602172591574,28,0.022116679431545355,0.4953001780749349,0.5735123715100352,559708.9698684362,3020171.6322015813,0.45171609071655267,0.24463679344111466,-2088341.9273482123,3020171.6322015813,-1.6854074211512888,0.349883491883613,-0.9399643850130146,0.9996177579089804,47.32,0.855,0.00999999,0.8535
2026-10-25 20:09:00,29.42344213475481,28,0.022116849514234076,0.4952904888678391,0.5823763494599768,624992.3037566771,3005109.9266536776,0.5045298759158809,0.2592873472052821,-1939930.7741041773,3005109.9266536776,-1.5660241363951726,0.3489083143953414,-0.9419022264321788,0.9996177579089804,47.32,0.865,0.00999999,0.8725
2026-10-25 20:10:00,30.526219003082456,28,0.021974249130463683,0.495388493656675,0.5900748863155387,677213.6065858289,2973657.22182271,0.5469361855726935,0.27840562209927056,-1747274.7731437301,2973657.22182271,-1.4111467789144427,0.35047621658804073,-0.9223012686650036,0.999855420293428,47.51,0.865,0.00999999,0.8675
2026-10-25 20:11:00,31.28957276565243,28,0.02211243450143219,0.49623918768397146,0.6029319506077925,772926.0140344542,2962043.860657557,0.6243273892588576,0.28891482562142423,-1648548.3624817515,2962043.860657557,-1.3316072645076182,0.37661875148283164,-0.7521624632057082,0.999855420293428,47.51,0.875,0.00999999,0.8265
2026-10-25 20:12:00,32.54523765407019,28,0.021685495281998306,0.49621825909102507,0.595415162424028,710257.5500320026,2941057.403601351,0.5742457422358876,0.29160771723537554,-1613740.6795284483,2941057.403601351,-1.3047150491399988,0.37521213301099454,-0.7563481817949853,0.999855420293428,47.51,0.875,0.00999999,0.8265
2026-10-25 20:13:00,33.908463740298465,28,0.022221107452593754,0.49658502446961117,0.6593573191148121,1040817.9951683015,2534193.413605736,0.84137225232592,0.36677456031375316,-862660.2981458395,2534193.413605736,-0.6973538518862262,0.3694165160397396,-0.6829951060777671,0.9994990630862143,47.71,0.87,0.01999998,0.8695
2026-10-25 20:14:00,34.839743664083045,28,0.022348463796511973,0.4968473438132039,0.6828084593117382,1199426.7743277114,2522099.833071257,0.9695480321218335,0.38957351444290295,-707274.4106272608,2522099.833071257,-0.5717201980739102,0.3785551094121687,-0.6305312373592201,0.9994990630862143,47.71,0.875,0.00999999,0.868
2026-10-25 20:15:00,35.974220987297606,28,0.022277895073432807,0.4970084346095954,0.6791565836580788,1170776.1675012163,2515949.8136431947,0.9470686514763588,0.38710081007540487,-721784.1750373553,2515949.8136431947,-0.5838683638124996,0.38438629609274416,-0.5983130780809236,0.9998557362326348,47.73,0.875,0.00999999,0.8665
2026-10-25 20:16:00,37.06593041903234,28,0.02219255617424828,0.4973151042431469,0.6951031367541565,1274803.0656599465,2497811.89834954,1.032027492281034,0.40477783012169716,-601970.9152094413,2497811.89834954,-0.48733059308114113,0.3952921402529548,-0.5369791513706184,0.9998557362326348,47.73,0.895,0.00999999,0.885
2026-10-25 20:17:00,38.09938414474151,28,0.022386767584894583,0.4970438044978894,0.6875538842155992,1222435.9685816707,2500234.0106680486,0.9901398650154406,0.39373616833163433,-674048.9981791005,2500234.0106680486,-0.5459613437628152,0.38516150593156945,-0.5912391004221269,0.9998557362326348,47.73,0.906,0.004000008,0.885
2026-10-25 20:18:00,39.30582583785951,28,0.02252507345187978,0.49811707992552984,0.7067735808068225,1351433.0088221028,2484327.2801967203,1.0953184179006523,0.41442819170469825,-537033.3749691839,2484327.2801967203,-0.4352583833539658,0.4258192426244845,-0.37658401489403287,0.999862183515029,47.8,0.9065,0.003000021,0.926
2026-10-25 20:19:00,40.01427163728235,28,0.022415289202296705,0.49805402520491054,0.7126388879045316,1388307.2206252893,2474213.6706283884,1.1247406808815477,0.4243978252874787,-471721.9845390732,2474213.6706283884,-0.382166784264298,0.42302470250839935,-0.38919495901789236,0.999941550291364,47.74,0.9075,0.0009999871,0.907
2026-10-25 20:20:00,41.249238239937014,28,0.022342998039310294,0.4986935327683432,0.718202686428773,1429703.9800614035,2475632.7460830924,1.1578899588074034,0.42906031228224134,-442561.54457998706,2475632.7460830924,-0.35842214596160926,0.44815543385718404,-0.26129344633135837,0.999941550291364,47.74,0.904,0.0019999743,0.9085
2026-10-25 20:21:00,42.5433112555848,28,0.022123523932366364,0.49856658951250643,0.729449850633282,1509518.1793987162,2469963.5853243745,1.2227758711239276,0.4632797520818938,-227667.32792476405,2469963.5853243745,-0.18442051180897293,0.4430324490269342,-0.2866820974987147,0.999941550291364,47.74,0.903,0.0019999743,0.8935
2026-10-25 20:22:00,43.37855845731292,28,0.02219731826597886,0.4990125048859463,0.7501220875930539,1651885.0185714844,2447693.9921730123,1.3374577648180275,0.48009654369865634,-122167.54317946469,2447693.9921730123,-0.09891362134600407,0.4603083418306307,-0.19749902281074236,0.999941550291364,47.74,0.895,0.00999999,0.8895
2026-10-25 20:23:00,44.60096880100995,28,0.022304356766736054,0.49935778282552423,0.7783226757451187,1768224.1307995762,2306758.332115299,1.431229208786407,0.5825311991773184,480666.5523817631,2306758.332115299,0.3890592812712935,0.4725775930719211,-0.12844343489515145,0.999941550291364,47.74,0.895,0.00999999,0.886
2026-10-25 20:24:00,45.71729671743921,28,0.02225249597153276,0.4994617008800105,0.7850232209283805,1789162.7713969187,2266854.455898526,1.4477034642612807,0.5910671144274416,522035.83671889035,2266854.455898526,0.422405999816555,0.4765975661195137,-0.1076598239978973,0.9999885822443342,47.67,0.9015,0.0009999871,0.9025
2026-10-25 20:25:00,46.66083852710958,28,0.022308657025913663,0.5003147215973999,0.7882102849669643,1828531.9469612974,2285017.254905005,1.479950290821516,0.6037634658177907,601189.3311304563,2285017.254905005,0.4865817777610552,0.5135752773071729,0.06294431947997789,0.9999814862006098,47.58,0.9065,0.0009999871,0.9015
2026-10-25 20:26:00,47.387441938053534,28,0.022186472748556875,0.49969935141007155,0.7967386779722431,1874484.0222734765,2258336.8132507266,1.5166832905352068,0.6202188633296956,691176.7455545991,2258336.8132507266,0.559245215394119,0.4868744054492162,-0.060129717985691784,0.9999814862006098,47.58,0.9075,0.0009999871,0.914
2026-10-25 20:27:00,48.77761815534674,28,0.02209509999339466,0.5004633939830344,0.8041384688282138,1891715.4768150386,2208666.2292970386,1.530407117400992,0.6354125448281945,764691.6961098952,2208666.2292970386,0.6186393401582582,0.5206830464283618,0.0926787966068833,0.9999814862006098,47.58,0.9195,0.0009999871,0.926
2026-10-25 20:28:00,49.7574641689152,28,0.02226590287514127,0.5013724008391829,0.8148545540892176,1955049.7023493135,2182148.9753487664,1.5813814971094007,0.6507440589290937,845211.8704340188,2182148.9753487664,0.6836667177491386,0.5617888688365594,0.2744801678365797,0.9999814862006098,47.58,0.9385,0.013000011,0.9335
2026-10-25 20:29:00,51.16551450105385,28,0.022160033033413684,0.5016837579359233,0.8259995527718274,1996191.8784005719,2127061.5590643897,1.6148762960414154,0.6653368363293304,908410.0667535077,2127061.5590643897,0.7348842061520828,0.577577823696798,0.3367515871846656,0.9999982306374631,47.59,0.9415,0.003000021,0.939
2026-10-25 20:30:00,52.26284786535532,28,0.022123735643369325,0.5020011193249788,0.835628952389821,2040932.583565286,2089726.1648903731,1.650281236504263,0.6786490529681235,969475.0054581591,2089726.1648903731,0.7839094851298845,0.5936157277096537,0.40022386499576673,0.999994562177176,47.62,0.9435,0.003000021,0.942
2026-10-25 20:31:00,53.333496509279925,28,0.02210216117920981,0.502530384222523,0.8345210884283175,2002902.5990833333,2060204.288774126,1.6195629184323046,0.6796409611545091,961487.1264960489,2060204.288774126,0.7774661120993644,0.6193546478367202,0.5060768445046163,0.999994562177176,47.62,0.9425,0.0010000467,0.942
2026-10-25 20:32:00,54.52322469748134,28,0.02235289040547452,0.5037436640227647,0.8507542017684695,2101655.6972444374,2021457.323574181,1.6997026686768215,0.7051571726915177,1090154.9818216048,2021457.323574181,0.8816569404317627,0.6765182559610445,0.74873280455294,0.999994562177176,47.62,0.941,0.0019999743,0.942
2026-10-25 20:33:00,55.70542660121026,28,0.022592361747738016,0.504204997218555,0.8795131593365517,2230092.78730893,1901906.380028816,1.8037879194980067,0.7697548674615745,1403682.600897709,1901906.380028816,1.135354426828198,0.7077053924843835,0.8409994437110062,0.999994562177176,47.62,0.9455,0.003000021,0.937
2026-10-25 20:34:00,57.06143142130957,28,0.022503002264519796,0.5044862569673605,0.8827607496635722,2208891.6551086465,1857926.825402313,1.787120542287538,0.7788377818289176,1427396.816259098,1857926.825402313,1.1548462173021314,0.7247150025683139,0.8972513934720961,0.9999999717677165,47.64,0.9405,0.0009999871,0.9355
2026-10-25 20:35:00,58.17163695749276,28,0.022513942206179055,0.5050274418712665,0.8952995351755668,2284652.372953547,1820129.153852132,1.8471689793115724,0.798492257817021,1522079.0919937098,1820129.153852132,1.2306192907391043,0.7527798866477095,1.0054883742532978,0.9999999717677165,47.64,0.941,0.0019999743,0.938
2026-10-25 20:36:00,59.63244015420383,28,0.022664582458504168,0.5052452937599115,0.9072951497252819,2329080.687427166,1758750.9657372776,1.8821729208491855,0.8192852804281869,1605114.739963638,1758750.9657372776,1.2971227294631527,0.7697758795111799,1.049058751982286,0.9999992152385873,47.65,0.9425,0.0010000467,0.938
2026-10-25 20:37:00,60.31639418186135,28,0.022686704040995195,0.5057334209607365,0.9079472860936764,2346863.9239675347,1766924.051285582,1.8963222452412865,0.8213706604413421,1626632.3895749177,1766924.051285582,1.3143579198090645,0.7890586774656183,1.1466841921473008,0.9999992152385873,47.65,0.9425,0.0010000467,0.9455
2026-10-25 20:38:00,61.84276829226524,28,0.022916248128750493,0.5058453810973917,0.9075522207561215,2451881.0279053813,1849315.8910127855,1.980314550223651,0.8305442060519352,1768534.1135863983,1849315.8910127855,1.4283946887479992,0.7830991988558661,1.1690762194783482,0.9999992152385873,47.65,0.9465,0.0010000467,0.9455
2026-10-25 20:39:00,62.60835092074859,28,0.022928867880901226,0.5067342775991991,0.9094916363634478,2458048.275272166,1837613.00816472,1.9851738931951834,0.8333238887634068,1777676.9922428099,1837613.00816472,1.4356910688189868,0.8179354979397477,1.3468555198398195,0.9999997310583428,47.73,0.9445,0.0009999871,0.9385
2026-10-25 20:40:00,63.95977566963556,28,0.02325087109756512,0.5069027125138847,0.9287769856837989,2588688.3923085053,1764923.1685211,2.0903493486856513,0.8622161928373849,1924349.4413742134,1764923.1685211,1.553899887437977,0.8336500939263507,1.3805425027769445,0.9999997310583428,47.73,0.9525,0.004999995,0.944
2026-10-25 20:41:00,65.02955630726463,28,0.023511073349070013,0.5077109386090205,0.9410585023934719,2702874.8466070564,1728488.6802190472,2.1825211119784456,0.8831456516161043,2058387.3824449764,1728488.6802190472,1.6621094848160118,0.8654069239905084,1.5421877218041,0.9999997310583428,47.73,0.9605,0.0010000467,0.948
2026-10-25 20:42:00,66.30637337402432,28,0.023794631584551924,0.5082609329960629,0.954038021276933,2808062.973663794,1666174.9626232297,2.2673874621498142,0.9070272967829116,2203798.325022269,1666174.9626232297,1.7794703103622498,0.8902877813837401,1.6521865992125795,0.9999999981946919,47.74,0.956,0.0059999824,0.9615
2026-10-25 20:43:00,67.24402151090264,28,0.023786536891277115,0.5085236793815527,0.9594483639883656,2836370.2023455286,1626060.519001822,2.2906306473551026,0.9224183466791306,2311490.629418742,1626060.519001822,1.8667419621184183,0.9028838301467768,1.7047358763105538,0.9999999981946919,47.74,0.9645,0.0009999871,0.965
2026-10-25 20:44:00,68.61900760356676,28,0.02381947657784553,0.5090384457676758,0.9674025086650695,2884167.6467988966,1564151.1605884098,2.3290373603938312,0.9352518634713285,2371395.9344662456,1564151.1605884098,1.9149614044758865,0.9238082365381368,1.8076891535351582,0.9999999981946919,47.74,0.9685,0.0009999871,0.9675
2026-10-25 20:45:00,69.55465817381632,28,0.02386114567352912,0.509294109781796,0.9742385785660173,2919229.0499174423,1499270.838057547,2.357166962357482,0.9586465789094577,2601522.432436467,1499270.838057547,2.100630894223438,0.9376632690354543,1.8588219563592014,0.999999999998676,47.81,0.972,0.0039999485,0.969
2026-10-25 20:46:00,70.67306589416913,28,0.024099030032982933,0.5096930008142133,0.9814174294807538,3024530.911120615,1451348.4963308522,2.4423384317764607,0.9692852362789627,2714589.3056970453,1451348.4963308522,2.192057539705164,0.9509490944759744,1.9386001628426646,0.999999999998676,47.81,0.9745,0.0010000467,0.9725
2026-10-25 20:47:00,71.9514928168533,28,0.024206881544966585,0.5101088781380873,0.9855690719404664,3059166.7476533325,1399840.3853491303,2.47091688284829,0.975560410926549,2757187.301653599,1399840.3853491303,2.2270053301464654,0.9631226018612307,2.0217756276174454,0.9999999999999656,47.86,0.9775,0.0009999871,0.978
2026-10-25 20:48:00,73.03073645539173,28,0.024344298881702118,0.5103084644840915,0.989308879664282,3105096.5451819273,1349357.814545425,2.507653242424952,0.9826505146336209,2849646.7483738423,1349357.814545425,2.301353856263657,0.9707496741980453,2.061692896818302,0.9999999999999656,47.86,0.9795,0.0010000467,0.978
2026-10-25 20:49:00,74.29434091769731,28,0.024807825933961664,0.5108567512829758,0.9942795372625028,3246980.141897659,1283931.8944084093,2.621886596601066,0.9919839590494859,3091944.733585802,1283931.8944084093,2.496697885464118,0.9818865302122322,2.1713502565951672,0.9999999999999656,47.86,0.9835,0.0010000467,0.9805
2026-10-25 20:50:00,75.72516443553842,28,0.025017506955234147,0.5111263011560213,0.9969887038793341,3314098.4131055493,1206641.0007814204,2.676157301849759,0.9960518533185765,3205408.4157574656,1206641.0007814204,2.5883893801456663,0.9888081123843133,2.2252602312042575,0.9999999999921498,47.91,0.9845,0.0009999871,0.9825
2026-10-25 20:51:00,76.82144814664521,28,0.025100521421008447,0.5117476034726547,0.9981921582250006,3372367.548051873,1158937.2598711979,2.7222172010842884,0.9976483394544884,3275945.4947823994,1158937.2598711979,2.6443841155044985,0.9939888676939579,2.349520694530931,0.9999999999921498,47.91,0.9845,0.0009999871,0.9835
2026-10-25 20:52:00,77.91050360888268,28,0.0252570233354265,0.5120794724199185,0.9989589033508077,3421335.808060746,1111454.3962565523,2.7616676853142903,0.998708874225592,3349404.24123164,1111454.3962565523,2.703605251571908,0.9964576902905973,2.4158944839836964,0.9999999999921498,47.91,0.9835,0.0010000467,0.9845
2026-10-25 20:53:00,78.87713267845834,28,0.02532207081401167,0.5122663134427221,0.9993662651223165,3443022.629933987,1068185.118939688,2.7785943324801856,0.9992059805733668,3373429.9111980256,1068185.118939688,2.722431491091793,0.9977853589975947,2.4532626885444233,0.9999999999999987,47.91,0.9835,0.0010000467,0.984
2026-10-25 20:54:00,79.92499887606421,28,0.025685717471916433,0.5128268381672855,0.9997372905065521,3539750.7345523094,1020850.8939932146,2.8569875047039086,0.9996627869560724,3470658.031120451,1020850.8939932146,2.801221716326723,0.9990756495937868,2.5653676334570927,0.9999999999999987,47.91,0.985,0.0019999743,0.9845
2026-10-25 20:55:00,81.24736654229683,28,0.02602749659581057,0.513455765026589,0.9999242532057815,3641366.3555234154,961135.6274156296,2.9395801356316578,0.9998979087448059,3569450.801786248,961135.6274156296,2.881524583795171,0.9997382443991955,2.6911530053177986,1.0,47.96,0.992,0.0019999743,0.985
2026-10-25 20:56:00,82.36918116483827,28,0.026190224311170688,0.5137234233231596,0.9999762563100748,3671592.7188637727,902629.9488064492,2.964316793782178,0.9999731859071649,3645925.1281062462,902629.9488064492,2.9435936700142427,0.9999171510156222,2.744684664631907,1.0,47.96,0.9935,0.0010000467,0.9915
2026-10-25 20:57:00,83.32749366064844,28,0.026498954285676928,0.5139092659947048,0.9999956917190284,3760132.6222428046,845113.668160689,3.0353829942688493,0.9999950552060051,3735041.9773351075,845113.668160689,3.015128464836152,0.9999772523107038,2.781853198940953,1.0,47.96,0.9905,0.0009999871,0.9915
2026-10-25 20:58:00,84.51780768711707,28,0.026750323443126573,0.5142350199110441,0.9999962795703079,3795248.7455979954,847026.7957373726,3.0640702131150195,0.9999957582528842,3771475.2946330374,847026.7957373726,3.044876866947876,0.999984312502288,2.8470039822088298,1.0,47.96,0.9895,0.0009999871,0.9915
2026-10-25 20:59:00,85.66757390265374,28,0.026877067840046037,0.5143584804228167,0.9999997303021105,3813770.0544171045,760967.0021606055,3.0796450989763233,0.9999998213361321,3873618.8495074767,760967.0021606055,3.1279734055731594,0.999998518227671,2.8716960845633412,1.0,48.01,0.9875,0.0009999871,0.9915
2026-10-25 21:00:00,86.80239815192824,28,0.02697724918601588,0.5146551025595606,0.9999999626423393,3826025.287087747,711230.3294155976,3.0898403156258327,0.9999999813481348,3914016.4078565296,711230.3294155976,3.1609006176280263,0.9999998327907272,2.93102051191212,1.0,48.01,0.9915,0.0009999871,0.989
2026-10-25 21:01:00,87.9569177525492,28,0.027180569522032638,0.515240085531977,0.999999998091806,3880419.192664139,658595.5100793096,3.1340235254485544,0.999999999255615,3981589.318024709,658595.5100793096,3.215733654486164,0.9999999949864318,3.0480171063953856,1.0,48.05,0.9915,0.0009999871,0.989
2026-10-25 21:02:00,89.18330645961626,28,0.02728772168778217,0.5153515098030925,0.9999999999585207,3901264.753507205,600644.0759104188,3.150748080095215,0.9999999999833892,3983191.4717261484,600644.0759104188,3.216913917700771,0.9999999998768616,3.0703019606185054,1.0,48.05,0.9905,0.0009999871,0.9905
2026-10-25 21:03:00,90.1131670302967,28,0.02741773514634101,0.5158832500981461,0.9999999999991855,3932411.7043358004,556759.4616517249,3.1760659706444154,0.9999999999996696,4001617.6316124774,556759.4616517249,3.231961082122188,0.9999999999991931,3.1766500196292102,1.0,48.05,0.9905,0.0009999871,0.9935
2026-10-25 21:04:00,91.17698828387294,28,0.02731880637846602,0.5162860158969246,0.9999999999999881,3907773.9316121163,512259.3196075919,3.1557214004358958,0.9999999999999964,3986117.454108425,512259.3196075919,3.2189876831978412,0.9999999999999982,3.257203179384925,1.0,48.05,0.9925,0.0009999871,0.9945
2026-10-25 21:05:00,92.25620765479965,28,0.027475389344845218,0.5163221122084943,1.0,3927599.9038317814,450543.29031555675,3.1713447074699346,1.0,4037028.4016084187,450543.29031555675,3.2597028640458516,1.0,3.2644224416988594,1.0,48.08,0.994,0.0020000339,0.9965
2026-10-25 21:06:00,93.39364152713756,28,0.027777032139067688,0.5167791462737567,1.0,4003903.761951111,388803.84764206444,3.232383931473182,1.0,4094044.1721421373,388803.84764206444,3.3051550145962914,1.0,3.3558292547513324,1.0,48.1,0.9965,0.0009999871,0.9965
2026-10-25 21:07:00,94.1306441854596,28,0.027892523770334805,0.5171153786179918,1.0,4036846.4816660257,355679.02997470304,3.2589647656723155,1.0,4110743.5927862036,355679.02997470304,3.3186222439835147,1.0,3.4230757235983695,1.0,48.1,0.9965,0.0009999871,0.9975
2026-10-25 21:08:00,95.34768073315291,28,0.028334309094469944,0.5173023339897127,1.0,4142404.585334577,291471.71010039013,3.3435880951409374,1.0,4219213.634205615,291471.71010039013,3.405585376216165,1.0,3.4604667979425354,1.0,48.1,0.9965,0.0009999871,0.9975
2026-10-25 21:09:00,96.38436543225394,28,0.028447649541300756,0.5171804023099306,1.0,4155985.623486103,255379.39852787973,3.3532499505609996,1.0,4315166.559621964,255379.39852787973,3.4816848188654985,1.0,3.4360804619861147,1.0,48.1,0.9965,0.0009999871,0.9975
2026-10-25 21:10:00,97.63769003522977,28,0.02875424516210003,0.5173776072085586,1.0,4226778.387647535,163350.30753568537,3.4086502150623996,1.0,4344230.379516894,163350.30753568537,3.5033683953471773,1.0,3.475521441711734,1.0,48.17,0.9965,0.0009999871,0.9975
2026-10-25 21:11:00,98.7196048864944,28,0.029195402210696074,0.5174878447706566,1.0,4318924.062931508,84069.13110685642,3.4814004500380973,1.0,4387078.354346549,84069.13110685642,3.5363382950538997,1.0,3.4975689541313053,1.0,48.17,0.9965,0.0009999871,0.9975
2026-10-25 21:12:00,99.60417127608542,28,0.02945082584840904,0.5174575730638626,1.0,4364747.916171312,22526.5266461715,3.5171868811192275,1.0,4395153.59057519,22526.5266461715,3.54168828215746,1.0,3.4915146127725243,1.0,48.17,0.9975,0.0010000467,0.9995
2026-10-25 21:13:00,99.72556400332662,28,0.02954513546889844,0.5175118925320179,1.0,4386613.592239796,16181.637479649044,3.534863943836299,1.0,4407614.58512088,16181.637479649044,3.5517871696821848,1.0,3.502378506403591,1.0,48.17,0.9985,0.0009999871,0.9995
2026-10-25 21:14:00,99.73334443085248,28,0.02954880449763004,0.5175178155161096,1.0,4387547.174930392,15872.721576811653,3.535629622275666,1.0,4407865.119218128,15872.721576811653,3.5520024891243525,1.0,3.503563103221938,1.0,48.17,0.9985,0.0009999871,0.9995
2026-10-25 21:15:00,99.74366532440828,28,0.029551086199364997,0.517537958138532,1.0,4388958.68516844,15220.359528499072,3.536729196157984,1.0,4408552.434664839,15220.359528499072,3.5525183140050705,1.0,3.5075916277064065,1.0,48.17,0.9985,0.0009999871,0.9985
2026-10-25 21:16:00,99.74751584714002,28,0.029553936373148265,0.5175454321630201,1.0,4389783.940706718,14888.952522752172,3.5373910358459084,1.0,4409072.642547128,14888.952522752172,3.552934324970153,1.0,3.5090864326040214,1.0,48.2,0.999,0.0009999871,0.9985
2026-10-25 21:17:00,99.76009838609221,28,0.029562357436031937,0.5175719086746255,1.0,4392701.627848307,13803.190421314333,3.539717545848194,1.0,4410841.984687793,13803.190421314333,3.5543353698737543,1.0,3.5143817349251196,1.0,48.2,0.999,0.0009999871,0.9985
2026-10-25 21:18:00,99.76197301297557,28,0.029563234114851008,0.517573965599187,1.0,4392871.736170084,13655.782867045986,3.5398577162186218,1.0,4410810.151136576,13655.782867045986,3.5543128245053093,1.0,3.514793119837402,1.0,48.2,0.9985,0.0009999871,0.9985
2026-10-25 21:19:00,99.77009124169204,28,0.02956310668056952,0.5175734422611439,1.0,4392932.539731036,13433.472674432514,3.5399238025517508,1.0,4410366.649988402,13433.472674432514,3.5539726005513073,1.0,3.5146884522287825,1.0,48.2,0.997,0.0020000339,0.9985
2026-10-25 21:20:00,99.78523924457366,28,0.02958333418299834,0.5175904053544322,1.0,4397920.969285465,12771.860061543151,3.5439896312762285,1.0,4414257.958319665,12771.860061543151,3.5571545153539175,1.0,3.518081070886447,1.0,48.2,0.9985,0.0009999871,0.9985
2026-10-25 21:21:00,99.79484717887388,28,0.029578686899088203,0.517581595387936,1.0,4396727.712199986,12570.610596385342,3.543054124431751,1.0,4412278.059411496,12570.610596385342,3.5555851987739726,1.0,3.5163190775872097,1.0,48.2,0.997,0.0020000339,0.9985
2026-10-25 21:22:00,99.79968960269426,28,0.02958263595014731,0.5175803858239849,1.0,4397716.576002427,12421.281256459239,3.543859145705582,1.0,4412776.4704837,12421.281256459239,3.5559950221015395,1.0,3.5160771647969837,1.0,48.2,0.9975,0.0010000467,0.9995
2026-10-25 21:23:00,99.80743535746247,28,0.02957957691549203,0.5175758979165488,1.0,4397006.251954643,12245.504464582244,3.5432927099795095,1.0,4411545.397624998,12245.504464582244,3.5550089655204697,1.0,3.515179583309768,1.0,48.2,0.9985,0.0009999871,0.9995
2026-10-25 21:24:00,99.81413805599306,28,0.02958407357826498,0.5175892126244223,1.0,4398387.64228447,11788.18131606722,3.544411614809333,1.0,4412370.757246557,11788.18131606722,3.5556798155941767,1.0,3.5178425248844616,1.0,48.2,0.9975,0.0010000467,0.9995
2026-10-25 21:25:00,99.82620750195929,28,0.029595219116922426,0.5176037114797447,1.0,4401189.467281142,11192.577069258998,3.5466835850939686,1.0,4414177.390992527,11192.577069258998,3.5571498593078066,1.0,3.520742295948943,1.0,48.2,0.997,0.0020000339,0.9995
2026-10-25 21:26:00,99.83168238581085,28,0.029596312289717146,0.5176040251941753,1.0,4401268.585135193,11045.027069022359,3.546781914451309,1.0,4413777.973330814,11045.027069022359,3.5568626607077247,1.0,3.5208050388350416,1.0,48.2,0.997,0.0020000339,0.9995
2026-10-25 21:27:00,99.83926960330544,28,0.02959872797761912,0.5176071957180837,1.0,4401783.869606501,10755.01898847776,3.5472252469502044,1.0,4413718.6946470365,10755.01898847776,3.5568430550834114,1.0,3.5214391436167265,1.0,48.2,0.9975,0.0010000467,0.9995
2026-10-25 21:28:00,99.84027612760653,28,0.029598573270831346,0.517606584495667,1.0,4401709.9488930255,10745.478274515483,3.5471762530581286,1.0,4413539.342926827,10745.478274515483,3.5567091268939706,1.0,3.521316899133393,1.0,48.2,0.9985,0.0009999871,0.9995
2026-10-25 21:29:00,99.84607753928591,28,0.029598386632296695,0.5176064152984022,1.0,4401693.329056253,10660.733897787666,3.547160881173369,1.0,4413135.131501796,10660.733897787666,3.556381404051923,1.0,3.5212830596804414,1.0,48.2,0.9985,0.0009999871,0.9985
2026-10-25 21:30:00,99.84763081227393,28,0.029599228193617655,0.5176113189677211,1.0,4402103.819764179,10513.450830680635,3.547479625204577,1.0,4413353.216301081,10513.450830680635,3.5565450645136942,1.0,3.5222637935442114,1.0,48.2,0.9985,0.0009999871,0.9985
2026-10-25 21:31:00,99.85499993676353,28,0.029597862150538265,0.5176231687071425,1.0,4402605.188936724,9920.04299632228,3.5478341930653357,1.0,4413316.8976589395,9920.04299632228,3.556466210891129,1.0,3.5246337414285107,1.0,48.2,0.9985,0.0009999871,0.9985
2026-10-25 21:32:00,99.85952215058182,28,0.029598680188149235,0.5176319738441046,1.0,4403055.843299358,9726.429648017578,3.5481844344568967,1.0,4413414.649324008,9726.429648017578,3.556532035669395,1.0,3.5263947688209387,1.0,48.2,0.9985,0.0009999871,0.9985
2026-10-25 21:33:00,99.86221967985338,28,0.029600140896610474,0.5176364650381869,1.0,4403451.188028596,9671.964958078943,3.5484993820850366,1.0,4413590.718748657,9671.964958078943,3.5566702728156034,1.0,3.5272930076373905,1.0,48.2,0.9985,0.0009999871,0.9985
2026-10-25 21:34:00,99.86573036291693,28,0.029604928931617452,0.5176406322890659,1.0,4404538.290442432,9588.905395858905,3.549357499795976,1.0,4414335.63780825,9588.905395858905,3.5572526039040344,1.0,3.5281264578131757,1.0,48.2,0.9985,0.0009999871,0.9985
2026-10-25 21:35:00,99.86678191675101,28,0.029605852786213572,0.517642518939734,1.0,4404855.399565391,9521.450936811041,3.549608056804037,1.0,4414528.435090014,9521.450936811041,3.557402974393236,1.0,3.5285037879467933,1.0,48.2,0.9985,0.0009999871,0.9985
2026-10-25 21:36:00,99.86719935858694,28,0.02960561081758088,0.5176422967426415,1.0,4404801.83245213,9516.457519847734,3.5495620003669788,1.0,4414433.982430901,9516.457519847734,3.5573239644341457,1.0,3.5284593485283016,1.0,48.2,0.9985,0.0009999871,0.9985
2026-10-25 21:37:00,99.87054682651639,28,0.02960580271372497,0.5176438314807753,1.0,4404837.504795368,9484.024092616944,3.5495937024141413,1.0,4414384.806943621,9484.024092616944,3.5572872991798765,1.0,3.5287662961550676,1.0,48.2,0.9985,0.0009999871,0.9985
2026-10-25 21:38:00,99.87054682651639,28,0.029605915351126288,0.5176441683884618,1.0,4404827.919573354,9456.704267398924,3.5495882963344463,1.0,4414342.814370013,9456.704267398924,3.5572557829713243,1.0,3.52883367769236,1.0,48.2,0.9965,0.0009999871,0.9985
2026-10-25 21:39:00,99.87102798850607,28,0.029606216152028443,0.5176461465818094,1.0,4404943.315808702,9399.144411914334,3.549680546322443,1.0,4414390.9660888165,9399.144411914334,3.5572938430219536,1.0,3.529229316361878,1.0,48.2,0.9965,0.0009999871,0.9985
2026-10-25 21:40:00,99.87176512781521,28,0.029606429328400657,0.5176475195928633,1.0,4404981.979424357,9312.74732606628,3.549718204264864,1.0,4414363.880750692,9312.74732606628,3.557278531658771,1.0,3.529503918572645,1.0,48.2,0.996,1.0,0.9985
2026-10-25 21:41:00,99.88061079952499,28,0.029604127492375003,0.5176672385852481,1.0,4405735.305775056,8451.322653968979,3.5502591628594296,1.0,4414326.290125424,8451.322653968979,3.5571820074678873,1.0,3.5334477170496204,1.0,48.2,0.996,1.0,0.9985
2026-10-25 21:42:00,99.88438833648601,28,0.029603611611737902,0.5176735862090253,1.0,4405920.422235558,8219.570534349039,3.5503919671399884,1.0,4414227.374865192,8219.570534349039,3.557085900543511,1.0,3.5347172418050494,1.0,48.2,0.996,1.0,0.9985
2026-10-25 21:43:00,99.8873368937226,28,0.02960591986609984,0.517682432426055,1.0,4406584.020510313,7986.915532846056,3.5509272158257366,1.0,4414586.03182282,7986.915532846056,3.5573754214241484,1.0,3.5364864852110043,1.0,48.21,0.996,1.0,0.9985
2026-10-25 21:44:00,99.89275682732915,28,0.029609592786230987,0.5176959970040819,1.0,4407791.40534766,7667.5138437892665,3.551896532925814,1.0,4415369.671970194,7667.5138437892665,3.558003269036218,1.0,3.5391994008163623,1.0,48.21,0.996,1.0,0.9985
2026-10-25 21:45:00,99.90193916124612,28,0.029614798240319866,0.5177140080283997,1.0,4408753.805214396,7352.892987328067,3.5527109748736856,1.0,4415613.623240782,7352.892987328067,3.558238829651867,1.0,3.542801605679942,1.0,48.21,0.996,1.0,0.9985
2026-10-25 21:46:00,99.90626216689019,28,0.029618525056780597,0.5177198524637178,1.0,4409595.455124628,7262.6882782281145,3.5534056617429006,1.0,4416148.785550437,7262.6882782281145,3.558686563738407,1.0,3.543970492743549,1.0,48.21,0.996,1.0,0.9985
2026-10-25 21:47:00,99.91072291269967,28,0.02962057314383029,0.5177267901953556,1.0,4410298.712249469,7034.232038219287,3.553968779012155,1.0,4416553.097632068,7034.232038219287,3.559008775581986,1.0,3.54535803907112,1.0,48.21,0.996,1.0,0.9985
2026-10-25 21:48:00,99.91685927342859,28,0.02962923119298092,0.5177468865164787,1.0,4412725.134898372,6884.693274951737,3.555918526689473,1.0,4418483.966181993,6884.693274951737,3.5605591816651376,1.0,3.549377303295749,1.0,48.21,0.996,1.0,0.9985
2026-10-25 21:49:00,99.9172052637164,28,0.02962990334009721,0.5177482151755101,1.0,4412896.069526325,6876.8432347912285,3.5560565416314467,1.0,4418627.142030152,6876.8432347912285,3.560674828023581,1.0,3.5496430351020054,1.0,48.21,0.996,1.0,0.9985
2026-10-25 21:50:00,99.91893521515543,28,0.02963214498691061,0.5177526228992642,1.0,4413375.66124196,6851.371366797141,3.556449839601695,1.0,4418995.6874097735,6851.371366797141,3.560978649904114,1.0,3.5505245798528318,1.0,48.21,0.996,1.0,0.9975
2026-10-25 21:51:00,99.95072513984096,28,0.029654105820132316,0.5177837128674413,1.0,4418869.992201565,5258.523162537494,3.5610698469188913,1.0,4422618.057211042,5258.523162537494,3.564090329828119,1.0,3.5567425734882585,1.0,48.21,0.996,1.0,0.9985
2026-10-25 21:52:00,99.95666202144727,28,0.029649599824060603,0.5177916278349035,1.0,4418532.120012668,4900.015681353443,3.5607659212343235,1.0,4421769.069568664,4900.015681353443,3.5633744842943362,1.0,3.558325566980695,1.0,48.21,0.996,1.0,0.9985
2026-10-25 21:53:00,99.95765911919894,28,0.029650532333540917,0.5177932489066054,1.0,4418768.442554173,4768.310863546994,3.5609673979768184,1.0,4421919.373882245,4768.310863546994,3.5635066493266914,1.0,3.5586497813210847,1.0,48.21,0.996,1.0,0.9985
2026-10-25 21:54:00,99.9598107980957,28,0.029653763332991436,0.5177967562718778,1.0,4419548.759243846,4576.775279677331,3.561609345834686,1.0,4422587.162748667,4576.775279677331,3.564057923033106,1.0,3.559351254375565,1.0,48.21,0.996,1.0,0.9985
2026-10-25 21:55:00,99.9598107980957,28,0.029653763332991436,0.5177967562718778,1.0,4419548.759243846,4576.775279677331,3.561609345834686,1.0,4422587.162748667,4576.775279677331,3.564057923033106,1.0,3.559351254375565,1.0,48.21,0.996,1.0,0.9985
2026-10-25 21:56:00,99.96349649464143,28,0.029652355672814802,0.5178052403064416,1.0,4419877.532181402,4521.493886426216,3.5618406936221336,1.0,4422573.285960585,4521.493886426216,3.5640131170525944,1.0,3.5610480612883215,1.0,48.21,0.996,1.0,0.9985
2026-10-25 21:57:00,99.97179678622646,28,0.029657918173730546,0.5178132525079335,1.0,4421356.743631783,4223.009022838835,3.5631038384175846,1.0,4423375.5963744195,4223.009022838835,3.564730800993461,1.0,3.5626505015867087,1.0,48.21,0.996,1.0,0.9985
2026-10-25 21:58:00,99.97214277651429,28,0.02965814425906866,0.5178137578357603,1.0,4421401.551022351,4220.671783217343,3.5631410166320103,1.0,4423406.524363393,4220.671783217343,3.5647567944948175,1.0,3.5627515671520573,1.0,48.21,0.996,1.0,0.9985
2026-10-25 21:59:00,99.97310510049363,28,0.029655788790221474,0.5178132076621543,1.0,4420881.717735716,4217.6131789316305,3.5627189384879414,1.0,4422811.869340686,4217.6131789316305,3.564274417262592,1.0,3.562641532430858,1.0,48.21,0.996,1.0,0.9985
2026-10-25 22:00:00,99.97410219824529,28,0.02965626775888389,0.5178135759146221,1.0,4420998.252756974,4084.4998383937673,3.562814345473572,1.0,4422873.6635534875,4084.4998383937673,3.5643257101264103,1.0,3.562715182924409,1.0,48.21,0.996,1.0,0.9985
2026-10-25 22:01:00,99.97531500947487,28,0.029659283583684127,0.5178166821309286,1.0,4421741.651381537,3751.5648756944292,3.5634277696254855,1.0,4423464.207391917,3751.5648756944292,3.5648159565450452,1.0,3.5633364261857188,1.0,48.21,0.996,1.0,0.9985
2026-10-25 22:02:00,99.97865229301767,28,0.02966363691566945,0.517821179569934,1.0,4422825.014438101,3349.8179730512124,3.56432935260759,1.0,4424369.387917949,3349.8179730512124,3.565573954351417,1.0,3.564235913986791,1.0,48.21,0.996,1.0,0.9985
2026-10-25 22:03:00,99.97964939076932,28,0.029664514612835435,0.5178219882529256,1.0,4423038.5306265205,3216.761639156201,3.564512842693174,1.0,4424528.1355542615,3216.761639156201,3.5657133106200765,1.0,3.5643976505851067,1.0,48.21,0.996,1.0,0.9995
2026-10-25 22:04:00,99.98064648852099,28,0.029666048475227063,0.517823384934913,1.0,4423414.339394203,3017.3466667162256,3.564824817144095,1.0,4424821.825254328,3017.3466667162256,3.565959108471784,1.0,3.564676986982597,1.0,48.21,0.996,1.0,0.9995
2026-10-25 22:05:00,99.98064648852099,28,0.029666048475227063,0.517823384934913,1.0,4423414.339394203,3017.3466667162256,3.564824817144095,1.0,4424821.825254328,3017.3466667162256,3.565959108471784,1.0,3.564676986982597,1.0,48.21,0.996,1.0,0.9995
2026-10-25 22:06:00,99.98064648852099,28,0.0296661658725686,0.5178234837194239,1.0,4423442.406674077,2984.115007444863,3.5648499669386786,1.0,4424836.203020064,2984.115007444863,3.5659732266990893,1.0,3.5646967438847814,1.0,48.21,0.996,1.0,0.9995
2026-10-25 22:07:00,99.98133846909663,28,0.02966710291768704,0.5178255481493318,1.0,4423632.564002968,2975.7501291036633,3.5650072890239253,1.0,4424970.845567776,2975.7501291036633,3.5660858106832807,1.0,3.5651096298663476,1.0,48.21,0.996,1.0,0.9995
2026-10-25 22:08:00,99.98133846909663,28,0.02966710291768704,0.5178255481493318,1.0,4423632.564002968,2975.7501291036633,3.5650072890239253,1.0,4424970.845567776,2975.7501291036633,3.5660858106832807,1.0,3.5651096298663476,1.0,48.21,0.996,1.0,0.9995
2026-10-25 22:09:00,99.98133846909663,28,0.02966710291768704,0.5178255481493318,1.0,4423632.564002968,2975.7501291036633,3.5650072890239253,1.0,4424970.845567776,2975.7501291036633,3.5660858106832807,1.0,3.5651096298663476,1.0,48.21,0.996,1.0,0.9995
2026-10-25 22:10:00,99.98133846909663,28,0.02966710291768704,0.5178255481493318,1.0,4423632.564002968,2975.7501291036633,3.5650072890239253,1.0,4424970.845567776,2975.7501291036633,3.5660858106832807,1.0,3.5651096298663476,1.0,48.21,0.996,1.0,0.9995
2026-10-25 22:11:00,99.98133846909663,28,0.02966827321518968,0.5178266410899585,1.0,4423921.096902939,2875.830495610747,3.5652422864715265,1.0,4425218.327730417,2875.830495610747,3.566287726048801,1.0,3.5653282179916963,1.0,48.21,0.996,1.0,0.9995
2026-10-25 22:12:00,99.98275300868424,28,0.029669251943769855,0.517827623033893,1.0,4424158.922010329,2807.957527185553,3.56543739135274,1.0,4425415.755707413,2807.957527185553,3.566450275821244,1.0,3.5655246067785895,1.0,48.21,0.996,1.0,0.9995
2026-10-25 22:13:00,99.98375010643589,28,0.029671568043336382,0.5178297404275596,1.0,4424727.826219015,2541.4776277230394,3.565904258231233,1.0,4425875.1898118295,2541.4776277230394,3.5668289227263266,1.0,3.565948085511913,1.0,48.21,0.996,1.0,0.9995
2026-10-25 22:14:00,99.98574430193922,28,0.029673620087495366,0.5178315830143272,1.0,4425231.470350243,2275.1495094625375,3.566315969960413,1.0,4426269.375499199,2275.1495094625375,3.5671524228630074,1.0,3.566316602865448,1.0,48.21,0.996,1.0,0.9995
2026-10-25 22:15:00,99.98773849744255,28,0.029676688344189944,0.5178344029029911,1.0,4425987.224345817,1975.7666686833381,3.5669285532695505,1.0,4426901.99971979,1975.7666686833381,3.5676657760033406,1.0,3.5668805805982275,1.0,48.21,0.996,1.0,0.9995
2026-10-25 22:16:00,99.98973269294588,28,0.029680282932782548,0.5178376987356861,1.0,4426869.71019915,1577.121704793697,3.567652155122933,1.0,4427620.302570459,1577.121704793697,3.568257063933542,1.0,3.5675397471372086,1.0,48.21,0.996,1.0,0.9995
2026-10-25 22:17:00,99.99072979069754,28,0.029681556276633988,0.517839269326942,1.0,4427209.55843253,1408.753965460682,3.5679291422314603,1.0,4427877.868020112,1408.753965460682,3.5684677391110737,1.0,3.5678538653884067,1.0,48.21,0.996,1.0,0.9995
2026-10-25 22:18:00,99.99072979069754,28,0.029681556276633988,0.517839269326942,1.0,4427209.55843253,1408.753965460682,3.5679291422314603,1.0,4427877.868020112,1408.753965460682,3.5684677391110737,1.0,3.5678538653884067,1.0,48.21,0.996,1.0,0.9995
2026-10-25 22:19:00,99.99072979069754,28,0.029681556276633988,0.517839269326942,1.0,4427209.55843253,1408.753965460682,3.5679291422314603,1.0,4427877.868020112,1408.753965460682,3.5684677391110737,1.0,3.5678538653884067,1.0,48.21,0.996,1.0,0.9995
2026-10-25 22:20:00,99.99072979069754,28,0.029681556276633988,0.517839269326942,1.0,4427209.55843253,1408.753965460682,3.5679291422314603,1.0,4427877.868020112,1408.753965460682,3.5684677391110737,1.0,3.5678538653884067,1.0,48.21,0.996,1.0,0.9995
2026-10-25 22:21:00,99.99072979069754,28,0.029681543704006535,0.5178391383882338,1.0,4427201.580516726,1408.5169987319916,3.5679232987510323,1.0,4427869.890104308,1408.5169987319916,3.5684618957191048,1.0,3.567827677646752,1.0,48.21,0.996,1.0,0.9995
2026-10-25 22:22:00,99.99172688844921,28,0.029682007128875202,0.5178395380027487,1.0,4427313.514424851,1308.9500435678085,3.5680191964502708,1.0,4427940.777334079,1308.9500435678085,3.56852471432111,1.0,3.5679076005497357,1.0,48.21,0.996,1.0,0.9995
2026-10-25 22:23:00,99.99172688844921,28,0.029682807334253887,0.5178402440646768,1.0,4427508.436943305,1176.3508807575683,3.568181713229866,1.0,4428080.975808378,1176.3508807575683,3.5686431291114085,1.0,3.5680488129353467,1.0,48.21,0.996,1.0,0.9995
2026-10-25 22:24:00,99.99272398620087,28,0.029683315329228993,0.5178406258923626,1.0,4427632.287189841,1044.000824955031,3.5682793263862913,1.0,4428150.1125800535,1044.000824955031,3.568696647770436,1.0,3.56812517847251,1.0,48.21,0.996,1.0,0.9995
2026-10-25 22:25:00,99.99372108395254,28,0.02968407644144161,0.5178413205379874,1.0,4427818.212423004,944.9232885087389,3.568434220696515,1.0,4428294.995180516,944.9232885087389,3.568818465899484,1.0,3.5682641075974817,1.0,48.21,0.996,1.0,0.9995
2026-10-25 22:26:00,99.99513562354015,28,0.029685982296142714,0.5178432530315834,1.0,4428275.398284844,774.500671827096,3.5688106090870733,1.0,4428644.695022897,774.500671827096,3.5691082306209947,1.0,3.568650606316691,1.0,48.21,0.996,1.0,0.9995
2026-10-25 22:27:00,99.99513562354015,28,0.02968626606772218,0.5178434820599322,1.0,4428344.291597945,708.4438509511855,3.568867016795751,1.0,4428686.229984024,708.4438509511855,3.569142589910102,1.0,3.5686964119864526,1.0,48.21,0.996,1.0,0.9995
2026-10-25 22:28:00,99.99513562354015,28,0.02968626606772218,0.5178434820599322,1.0,4428344.291597945,708.4438509511855,3.568867016795751,1.0,4428686.229984024,708.4438509511855,3.569142589910102,1.0,3.5686964119864526,1.0,48.21,0.996,1.0,0.9995
2026-10-25 22:29:00,99.99513562354015,28,0.02968626606772218,0.5178434820599322,1.0,4428344.291597945,708.4438509511855,3.568867016795751,1.0,4428686.229984024,708.4438509511855,3.569142589910102,1.0,3.5686964119864526,1.0,48.21,0.996,1.0,0.9995
2026-10-25 22:30:00,99.99513562354015,28,0.02968626606772218,0.5178434820599322,1.0,4428344.291597945,708.4438509511855,3.568867016795751,1.0,4428686.229984024,708.4438509511855,3.569142589910102,1.0,3.5686964119864526,1.0,48.21,0.996,1.0,0.9995
2026-10-25 22:31:00,99.99513562354015,28,0.02968626606772218,0.5178434820599322,1.0,4428344.291597945,708.4438509511855,3.568867016795751,1.0,4428686.229984024,708.4438509511855,3.569142589910102,1.0,3.5686964119864526,1.0,48.21,0.996,1.0,0.9995
2026-10-25 22:32:00,99.99548161382796,28,0.02968700058285058,0.5178444744744997,1.0,4428527.995177151,638.47929414347,3.5690122454150845,1.0,4428828.700139408,638.47929414347,3.5692545877224426,1.0,3.568894894899929,1.0,48.21,0.996,1.0,0.9995
2026-10-25 22:33:00,99.99647871157963,28,0.02968775682367268,0.5178451600202554,1.0,4428714.911485157,572.2884678341742,3.569159971413091,1.0,4428988.260512192,572.2884678341742,3.569380267012382,1.0,3.5690320040510723,1.0,48.21,0.996,1.0,0.9995
2026-10-25 22:34:00,99.99647871157963,28,0.02968836706052242,0.5178457158767384,1.0,4428864.802764531,506.23109255441585,3.5692817428909116,1.0,4429110.793216095,506.23109255441585,3.569479989906071,1.0,3.569143175347685,1.0,48.21,0.996,1.0,0.9995
2026-10-25 22:35:00,99.99747580933128,28,0.029688895082706983,0.5178462022075757,1.0,4428993.677279604,440.37328767860373,3.5693895978678594,1.0,4429212.307819527,440.37328767860373,3.5695657953591726,1.0,3.5692404415151318,1.0,48.21,0.996,1.0,0.9995
2026-10-25 22:36:00,99.99747580933128,28,0.029689279458274678,0.5178465523843272,1.0,4429088.617854877,407.5551653976268,3.5694649289378586,1.0,4429293.570105849,407.5551653976268,3.5696301028449695,1.0,3.569310476865439,1.0,48.21,0.996,1.0,0.9995
2026-10-25 22:37:00,99.99747580933128,28,0.029689279458274678,0.5178465523843272,1.0,4429088.617854877,407.5551653976268,3.5694649289378586,1.0,4429293.570105849,407.5551653976268,3.5696301028449695,1.0,3.569310476865439,1.0,48.21,0.996,1.0,0.9995
2026-10-25 22:38:00,99.99747580933128,28,0.029689279458274678,0.5178465523843272,1.0,4429088.617854877,407.5551653976268,3.5694649289378586,1.0,4429293.570105849,407.5551653976268,3.5696301028449695,1.0,3.569310476865439,1.0,48.21,0.996,1.0,0.9995
2026-10-25 22:39:00,99.99847290708294,28,0.02969120857909223,0.5178483486992072,1.0,4429561.173525972,214.1943277986986,3.5698559061741304,1.0,4429684.050262812,214.1943277986986,3.5699549345490764,1.0,3.569669739841424,1.0,48.21,0.996,1.0,0.9995
2026-10-25 22:40:00,99.99847290708294,28,0.029692272738910605,0.5178493511092952,1.0,4429824.009303249,153.68023435462686,3.57006694620938,1.0,4429919.52918474,153.68023435462686,3.5701439272295965,1.0,3.5698702218590457,1.0,48.21,0.996,1.0,0.9995
2026-10-25 22:41:00,99.99847290708294,28,0.029692272738910605,0.5178493511092952,1.0,4429824.009303249,153.68023435462686,3.57006694620938,1.0,4429919.52918474,153.68023435462686,3.5701439272295965,1.0,3.5698702218590457,1.0,48.21,0.996,1.0,0.9995
2026-10-25 22:42:00,99.99847290708294,28,0.029692272738910605,0.5178493511092952,1.0,4429824.009303249,153.68023435462686,3.57006694620938,1.0,4429919.52918474,153.68023435462686,3.5701439272295965,1.0,3.5698702218590457,1.0,48.21,0.996,1.0,0.9995
2026-10-25 22:43:00,99.99847290708294,28,0.029692272738910605,0.5178493511092952,1.0,4429824.009303249,153.68023435462686,3.57006694620938,1.0,4429919.52918474,153.68023435462686,3.5701439272295965,1.0,3.5698702218590457,1.0,48.21,0.996,1.0,0.9995
2026-10-25 22:44:00,99.99847290708294,28,0.029692643987779124,0.5178501743420835,1.0,4429960.690675262,112.74074226832468,3.5701729873782613,1.0,4430028.65461574,112.74074226832468,3.570227760556028,1.0,3.570034868416699,1.0,48.21,0.996,1.0,0.9995
2026-10-25 22:45:00,99.99847290708294,28,0.029692643987779124,0.5178501743420835,1.0,4429960.690675262,112.74074226832468,3.5701729873782613,1.0,4430028.65461574,112.74074226832468,3.570227760556028,1.0,3.570034868416699,1.0,48.21,0.996,1.0,0.9995
2026-10-25 22:46:00,99.99847290708294,28,0.029692643987779124,0.5178501743420835,1.0,4429960.690675262,112.74074226832468,3.5701729873782613,1.0,4430028.65461574,112.74074226832468,3.570227760556028,1.0,3.570034868416699,1.0,48.21,0.996,1.0,0.9995
2026-10-25 22:47:00,100.0,28,0.029693042936968967,0.5178507416977701,1.0,4430018.366295305,35.24478417279818,3.570223756275869,1.0,4430018.366295305,35.24478417279818,3.570223756275869,1.0,3.570148339554024,1.0,48.21,0.996,1.0,0.9995
2026-10-25 22:48:00,100.0,28,0.029693042936968967,0.5178507416977701,1.0,4430018.366295305,35.24478417279818,3.570223756275869,1.0,4430018.366295305,35.24478417279818,3.570223756275869,1.0,3.570148339554024,1.0,48.21,0.996,1.0,0.9985
2026-10-25 22:49:00,100.0,28,0.029693042936968967,0.5178507416977701,1.0,4430018.366295305,35.24478417279818,3.570223756275869,1.0,4430018.366295305,35.24478417279818,3.570223756275869,1.0,3.570148339554024,1.0,48.21,0.996,1.0,0.9985
2026-10-25 22:50:00,100.0,28,0.029693042936968967,0.5178507416977701,1.0,4430018.366295305,35.24478417279818,3.570223756275869,1.0,4430018.366295305,35.24478417279818,3.570223756275869,1.0,3.570148339554024,1.0,48.21,0.996,1.0,0.9995
2026-10-25 22:51:00,100.0,28,0.029693042936968967,0.5178507416977701,1.0,4430018.366295305,35.24478417279818,3.570223756275869,1.0,4430018.366295305,35.24478417279818,3.570223756275869,1.0,3.570148339554024,1.0,48.21,0.996,1.0,0.9995
2026-10-25 22:52:00,100.0,28,0.029693042936968967,0.5178507416977701,1.0,4430018.366295305,35.24478417279818,3.570223756275869,1.0,4430018.366295305,35.24478417279818,3.570223756275869,1.0,3.570148339554024,1.0,48.21,0.996,1.0,0.9995
2026-10-25 22:53:00,100.0,28,0.029693042936968967,0.5178507416977701,1.0,4430018.366295305,35.24478417279818,3.570223756275869,1.0,4430018.366295305,35.24478417279818,3.570223756275869,1.0,3.570148339554024,1.0,48.21,0.996,1.0,0.9995
2026-10-25 22:54:00,100.0,28,0.029693042936968967,0.5178507416977701,1.0,4430018.366295305,35.24478417279818,3.570223756275869,1.0,4430018.366295305,35.24478417279818,3.570223756275869,1.0,3.570148339554024,1.0,48.21,0.996,1.0,0.9985
2026-10-25 22:55:00,100.0,28,0.029693042936968967,0.5178507416977701,1.0,4430018.366295305,35.24478417279818,3.570223756275869,1.0,4430018.366295305,35.24478417279818,3.570223756275869,1.0,3.570148339554024,1.0,48.21,0.996,1.0,0.9985
2026-10-25 22:56:00,100.0,28,0.029693042936968967,0.5178507416977701,1.0,4430018.366295305,35.24478417279818,3.570223756275869,1.0,4430018.366295305,35.24478417279818,3.570223756275869,1.0,3.570148339554024,1.0,48.21,0.996,1.0,0.9975
2026-10-25 22:57:00,100.0,28,0.029693042936968967,0.5178507416977701,1.0,4430018.366295305,35.24478417279818,3.570223756275869,1.0,4430018.366295305,35.24478417279818,3.570223756275869,1.0,3.570148339554024,1.0,48.21,0.996,1.0,0.9975
2026-10-25 22:58:00,100.0,28,0.029693042936968967,0.5178507416977701,1.0,4430018.366295305,35.24478417279818,3.570223756275869,1.0,4430018.366295305,35.24478417279818,3.570223756275869,1.0,3.570148339554024,1.0,48.21,0.996,1.0,0.9975
2026-10-25 22:59:00,100.0,28,0.029693042936968967,0.5178507416977701,1.0,4430018.366295305,35.24478417279818,3.570223756275869,1.0,4430018.366295305,35.24478417279818,3.570223756275869,1.0,3.570148339554024,1.0,48.21,0.996,1.0,0.9975
2026-10-25 23:00:00,100.0,28,0.029693042936968967,0.5178507416977701,1.0,4430018.366295305,35.24478417279818,3.570223756275869,1.0,4430018.366295305,35.24478417279818,3.570223756275869,1.0,3.570148339554024,1.0,48.21,0.996,1.0,0.9975
2026-10-25 23:01:00,100.0,28,0.029693042936968967,0.5178507416977701,1.0,4430018.366295305,35.24478417279818,3.570223756275869,1.0,4430018.366295305,35.24478417279818,3.570223756275869,1.0,3.570148339554024,1.0,48.21,0.996,1.0,0.9985
2026-10-25 23:02:00,100.0,28,0.029693042936968967,0.5178507416977701,1.0,4430018.366295305,35.24478417279818,3.570223756275869,1.0,4430018.366295305,35.24478417279818,3.570223756275869,1.0,3.570148339554024,1.0,48.21,0.996,1.0,0.9975
2026-10-25 23:03:00,100.0,28,0.029693042936968967,0.5178507416977701,1.0,4430018.366295305,35.24478417279818,3.570223756275869,1.0,4430018.366295305,35.24478417279818,3.570223756275869,1.0,3.570148339554024,1.0,48.21,0.996,1.0,0.9975
2026-10-25 23:04:00,100.0,28,0.029693042936968967,0.5178507416977701,1.0,4430018.366295305,35.24478417279818,3.570223756275869,1.0,4430018.366295305,35.24478417279818,3.570223756275869,1.0,3.570148339554024,1.0,48.21,0.996,1.0,0.9975
2026-10-25 23:05:00,100.0,28,0.029693042936968967,0.5178507416977701,1.0,4430018.366295305,35.24478417279818,3.570223756275869,1.0,4430018.366295305,35.24478417279818,3.570223756275869,1.0,3.570148339554024,1.0,48.21,0.996,1.0,0.9975
2026-10-25 23:06:00,100.0,28,0.029693042936968967,0.5178507416977701,1.0,4430018.366295305,35.24478417279818,3.570223756275869,1.0,4430018.366295305,35.24478417279818,3.570223756275869,1.0,3.570148339554024,1.0,48.21,0.996,1.0,0.9985
2026-10-25 23:07:00,100.0,28,0.029693042936968967,0.5178507416977701,1.0,4430018.366295305,35.24478417279818,3.570223756275869,1.0,4430018.366295305,35.24478417279818,3.570223756275869,1.0,3.570148339554024,1.0,48.21,0.996,1.0,0.9985
2026-10-25 23:08:00,100.0,28,0.029693042936968967,0.5178507416977701,1.0,4430018.366295305,35.24478417279818,3.570223756275869,1.0,4430018.366295305,35.24478417279818,3.570223756275869,1.0,3.570148339554024,1.0,48.21,0.996,1.0,0.9985
2026-10-25 23:09:00,100.0,28,0.029693042936968967,0.5178507416977701,1.0,4430018.366295305,35.24478417279818,3.570223756275869,1.0,4430018.366295305,35.24478417279818,3.570223756275869,1.0,3.570148339554024,1.0,48.21,0.996,1.0,0.9995
2026-10-25 23:10:00,100.0,28,0.029693042936968967,0.5178507416977701,1.0,4430018.366295305,35.24478417279818,3.570223756275869,1.0,4430018.366295305,35.24478417279818,3.570223756275869,1.0,3.570148339554024,1.0,48.21,0.996,1.0,0.9995
2026-10-25 23:11:00,100.0,28,0.029693282502848157,0.5178509696626273,1.0,4430076.267737843,25.634156448202962,3.570274617607446,1.0,4430076.267737843,25.634156448202962,3.570274617607446,1.0,3.5701939325254597,1.0,48.21,0.996,1.0,0.9985
2026-10-25 23:12:00,100.0,28,0.029693282502848157,0.5178509696626273,1.0,4430076.267737843,25.634156448202962,3.570274617607446,1.0,4430076.267737843,25.634156448202962,3.570274617607446,1.0,3.5701939325254597,1.0,48.21,0.996,1.0,0.9995
2026-10-25 23:13:00,100.0,28,0.029693282502848157,0.5178509696626273,1.0,4430076.267737843,25.634156448202962,3.570274617607446,1.0,4430076.267737843,25.634156448202962,3.570274617607446,1.0,3.5701939325254597,1.0,48.21,0.996,1.0,0.9995
2026-10-25 23:14:00,100.0,28,0.029693282502848157,0.5178509696626273,1.0,4430076.267737843,25.634156448202962,3.570274617607446,1.0,4430076.267737843,25.634156448202962,3.570274617607446,1.0,3.5701939325254597,1.0,48.21,0.996,1.0,0.9995
2026-10-25 23:15:00,100.0,28,0.029693282502848157,0.5178509696626273,1.0,4430076.267737843,25.634156448202962,3.570274617607446,1.0,4430076.267737843,25.634156448202962,3.570274617607446,1.0,3.5701939325254597,1.0,48.21,0.996,1.0,0.9995
2026-10-25 23:16:00,100.0,28,0.029693282502848157,0.5178509696626273,1.0,4430076.267737843,25.634156448202962,3.570274617607446,1.0,4430076.267737843,25.634156448202962,3.570274617607446,1.0,3.5701939325254597,1.0,48.21,0.996,1.0,0.9995
2026-10-25 23:17:00,100.0,28,0.029693282502848157,0.5178509696626273,1.0,4430076.267737843,25.634156448202962,3.570274617607446,1.0,4430076.267737843,25.634156448202962,3.570274617607446,1.0,3.5701939325254597,1.0,48.21,0.996,1.0,0.9995
2026-10-25 23:18:00,100.0,28,0.029693282502848157,0.5178509696626273,1.0,4430076.267737843,25.634156448202962,3.570274617607446,1.0,4430076.267737843,25.634156448202962,3.570274617607446,1.0,3.5701939325254597,1.0,48.21,0.996,1.0,0.9995
2026-10-25 23:19:00,100.0,28,0.029693282502848157,0.5178509696626273,1.0,4430076.267737843,25.634156448202962,3.570274617607446,1.0,4430076.267737843,25.634156448202962,3.570274617607446,1.0,3.5701939325254597,1.0,48.21,0.996,1.0,0.9995
2026-10-25 23:20:00,100.0,28,0.029693282502848157,0.5178509696626273,1.0,4430076.267737843,25.634156448202962,3.570274617607446,1.0,4430076.267737843,25.634156448202962,3.570274617607446,1.0,3.5701939325254597,1.0,48.21,0.996,1.0,0.9995
2026-10-25 23:21:00,100.0,28,0.029693282502848157,0.5178509696626273,1.0,4430076.267737843,25.634156448202962,3.570274617607446,1.0,4430076.267737843,25.634156448202962,3.570274617607446,1.0,3.5701939325254597,1.0,48.21,0.996,1.0,0.9995
2026-10-25 23:22:00,100.0,28,0.029693282502848157,0.5178509696626273,1.0,4430076.267737843,25.634156448202962,3.570274617607446,1.0,4430076.267737843,25.634156448202962,3.570274617607446,1.0,3.5701939325254597,1.0,48.21,0.996,1.0,0.9995
2026-10-25 23:23:00,100.0,28,0.029693282502848157,0.5178509696626273,1.0,4430076.267737843,25.634156448202962,3.570274617607446,1.0,4430076.267737843,25.634156448202962,3.570274617607446,1.0,3.5701939325254597,1.0,48.21,0.996,1.0,0.9995
2026-10-25 23:24:00,100.0,28,0.02969362920199268,0.517851828842626,1.0,4430191.0,0.0,3.570365768525211,1.0,4430191.0,0.0,3.570365768525211,1.0,3.570365768525211,1.0,48.21,0.996,1.0,0.9995
2026-10-25 23:25:00,100.0,28,0.02969362920199268,0.517851828842626,1.0,4430191.0,0.0,3.570365768525211,1.0,4430191.0,0.0,3.570365768525211,1.0,3.570365768525211,1.0,48.21,0.996,1.0,0.9995
2026-10-25 23:26:00,100.0,28,0.02969362920199268,0.517851828842626,1.0,4430191.0,0.0,3.570365768525211,1.0,4430191.0,0.0,3.570365768525211,1.0,3.570365768525211,1.0,48.21,0.996,1.0,0.9995
2026-10-25 23:27:00,100.0,28,0.02969362920199268,0.517851828842626,1.0,4430191.0,0.0,3.570365768525211,1.0,4430191.0,0.0,3.570365768525211,1.0,3.570365768525211,1.0,48.21,0.996,1.0,0.9995
2026-10-25 23:28:00,100.0,28,0.02969362920199268,0.517851828842626,1.0,4430191.0,0.0,3.570365768525211,1.0,4430191.0,0.0,3.570365768525211,1.0,3.570365768525211,1.0,48.21,0.996,1.0,0.9995
2026-10-25 23:29:00,100.0,28,0.02969362920199268,0.517851828842626,1.0,4430191.0,0.0,3.570365768525211,1.0,4430191.0,0.0,3.570365768525211,1.0,3.570365768525211,1.0,48.21,0.996,1.0,0.9995
2026-10-25 23:30:00,100.0,28,0.02969362920199268,0.517851828842626,1.0,4430191.0,0.0,3.570365768525211,1.0,4430191.0,0.0,3.570365768525211,1.0,3.570365768525211,1.0,48.21,0.996,1.0,0.9995


==> anc/results/polls_pricing/daily_history_benchmark.csv <==
day,mu,P_nobias_s3,P_hist_all,P_hist_recent,P_hist_r1info,kalshi,polymarket
2026-01-01,10.874995899675366,0.8979525608137606,0.8820052051379206,0.9293240898475996,,0.6857143,0.75376886
2026-01-02,10.874995899675366,0.8979525608137606,0.8820052051379206,0.9293240898475996,,0.71034485,0.7762238
2026-01-03,10.874995899675366,0.8979525608137606,0.8820052051379206,0.9293240898475996,,0.7183099,0.77874815
2026-01-04,10.874995899675366,0.8979525608137606,0.8820052051379206,0.9293240898475996,,0.72413796,0.78651685
2026-01-05,10.874995899675366,0.8979525608137606,0.8820052051379206,0.9293240898475996,,0.73103446,0.7805907
2026-01-06,10.874995899675366,0.8979525608137606,0.8820052051379206,0.9293240898475996,,0.72413796,0.7638402
2026-01-07,10.874995899675366,0.8979525608137606,0.8820052051379206,0.9293240898475996,,0.7152778,0.7658643
2026-01-08,10.874995899675366,0.8979525608137606,0.8820052051379206,0.9293240898475996,,0.7191781,0.78160924
2026-01-09,10.874995899675366,0.8979525608137606,0.8820052051379206,0.9293240898475996,,0.7234043,0.76246333
2026-01-10,10.874995899675366,0.8979525608137606,0.8820052051379206,0.9293240898475996,,0.72727275,0.764144
2026-01-11,10.874995899675366,0.8979525608137606,0.8820052051379206,0.9293240898475996,,0.72727275,0.7584683
2026-01-12,10.874995899675366,0.8979525608137606,0.8820052051379206,0.9293240898475996,,0.7172414,0.7795101
2026-01-13,11.406587433981692,0.9126010982721778,0.8985204469860848,0.9414224052829663,,0.72602737,0.75107294
2026-01-14,10.584636645806786,0.8977783898511635,0.8815068916790425,0.9301835905891,,0.71052635,0.7692307
2026-01-15,10.584636645806786,0.8977783898511635,0.8815068916790425,0.9301835905891,,0.71428573,0.7766272
2026-01-16,10.584636645806786,0.8977783898511635,0.8815068916790425,0.9301835905891,,0.7218543,0.7592191
2026-01-17,10.584636645806786,0.8977783898511635,0.8815068916790425,0.9301835905891,,0.72,0.7653061
2026-01-18,10.584636645806786,0.8977783898511635,0.8815068916790425,0.9301835905891,,0.71140933,0.76086956
2026-01-19,10.584636645806786,0.8977783898511635,0.8815068916790425,0.9301835905891,,0.722973,0.77094144
2026-01-20,10.584636645806786,0.8977783898511635,0.8815068916790425,0.9301835905891,,0.722973,0.7658321
2026-01-21,7.28140664128511,0.8126652006138239,0.7853141547091053,0.8605623232427418,,0.71333337,0.73170733
2026-01-22,5.0131161576595,0.7299946851225937,0.6941986332546294,0.7868423426121289,,0.6898734,0.6565656
2026-01-23,5.0131161576595,0.7299946851225937,0.6941986332546295,0.7868423426121289,,0.6768293,0.68298966
2026-01-24,5.0131161576595,0.7299946851225937,0.6941986332546294,0.7868423426121289,,0.68292683,0.68614995
2026-01-25,5.0131161576595,0.7299946851225937,0.6941986332546294,0.7868423426121289,,0.66867465,0.6832695
2026-01-26,5.0131161576595,0.7299946851225936,0.6941986332546294,0.7868423426121289,,0.67073166,0.6935271
2026-01-27,5.0131161576595,0.7299946851225937,0.6941986332546294,0.7868423426121289,,0.66867465,0.664557
2026-01-28,5.0131161576595,0.7299946851225937,0.6941986332546295,0.7868423426121289,,0.66459626,0.6517691
2026-01-29,4.536690789733195,0.7117289181277927,0.6741164696136632,0.7703989024478799,,0.664557,0.6558401
2026-01-30,4.536690789733195,0.7117289181277928,0.6741164696136632,0.7703989024478799,,0.66025645,0.65217394
2026-01-31,4.536690789733195,0.7117289181277927,0.6741164696136632,0.7703989024478799,,0.664557,0.64984226
2026-02-01,4.536690789733195,0.7117289181277928,0.6741164696136632,0.7703989024478799,,0.6604938,0.65231156
2026-02-02,4.536690789733195,0.7117289181277928,0.6741164696136632,0.7703989024478799,,0.6646341,0.65688777
2026-02-03,4.536690789733195,0.7117289181277927,0.6741164696136632,0.7703989024478799,,0.65662646,0.66204286
2026-02-04,4.023047932695812,0.691537550862899,0.6519134950465313,0.7521819785333312,,0.64534885,0.6709265
2026-02-05,4.023047932695812,0.691537550862899,0.6519134950465312,0.7521819785333312,,0.6589595,0.6748072
2026-02-06,4.023047932695812,0.691537550862899,0.6519134950465312,0.7521819785333312,,0.64117646,0.66836405
2026-02-07,4.023047932695812,0.691537550862899,0.6519134950465313,0.7521819785333312,,0.6526946,0.6641366
2026-02-08,4.023047932695812,0.691537550862899,0.6519134950465312,0.7521819785333312,,0.64117646,0.6549118
2026-02-09,4.023047932695812,0.691537550862899,0.6519134950465313,0.7521819785333312,,0.65294117,0.65189874
2026-02-10,2.2364026627936013,0.6101832041899224,0.564855218294781,0.6741375759167082,,0.64327484,0.6441526
2026-02-11,2.8857060973256923,0.6416379150021577,0.5979714251241921,0.7052701633349193,,0.64534885,0.62153846
2026-02-12,2.8857060973256923,0.6416379150021577,0.5979714251241921,0.7052701633349193,,0.6136364,0.6223044
2026-02-13,2.8857060973256923,0.6416379150021577,0.5979714251241921,0.7052701633349193,,0.631579,0.63737625
2026-02-14,2.8857060973256923,0.6416379150021577,0.5979714251241921,0.7052701633349193,,0.63372093,0.6417445
2026-02-15,2.8857060973256923,0.6416379150021577,0.5979714251241921,0.7052701633349193,,0.6300578,0.6421446
2026-02-16,2.8857060973256923,0.6416379150021577,0.5979714251241921,0.7052701633349193,,0.6123596,0.6316448
2026-02-17,2.8857060973256923,0.6416379150021577,0.5979714251241921,0.7052701633349193,,0.6484848,0.6328321
2026-02-18,2.8857060973256923,0.6416379150021577,0.5979714251241921,0.7052701633349193,,0.65217394,0.6273764
2026-02-19,2.8857060973256923,0.6416379150021577,0.5979714251241921,0.7052701633349193,,0.64024395,0.6369821
2026-02-20,2.8857060973256923,0.6416379150021577,0.5979714251241921,0.7052701633349193,,0.64024395,0.6410256
2026-02-21,2.8857060973256923,0.6416379150021577,0.5979714251241921,0.7052701633349193,,0.6358025,0.6457565
2026-02-22,2.8857060973256923,0.6416379150021577,0.5979714251241921,0.7052701633349193,,0.6280488,0.6427688
2026-02-23,2.8857060973256923,0.6416379150021577,0.5979714251241921,0.7052701633349193,,0.64117646,0.6354102
2026-02-24,2.8857060973256923,0.6416379150021577,0.5979714251241921,0.7052701633349193,,0.6369048,0.6332931
2026-02-25,1.041779518743617,0.5532684798835231,0.50396589002419,0.6192165143414835,,0.6034483,0.5892857
2026-02-26,1.041779518743617,0.5532684798835231,0.50396589002419,0.6192165143414835,,0.5934066,0.5921856
2026-02-27,0.8426770297697382,0.5433414327229493,0.4934198732536401,0.609481425787527,,0.5888889,0.5906921
2026-02-28,0.8426770297697382,0.5433414327229493,0.4934198732536401,0.609481425787527,,0.58659214,0.5938812
2026-03-01,0.8426770297697382,0.5433414327229493,0.4934198732536401,0.609481425787527,,0.58659214,0.5892857
2026-03-02,0.8426770297697382,0.5433414327229493,0.4934198732536401,0.609481425787527,,0.6055556,0.601907
2026-03-03,0.9141243317145497,0.5473212745282555,0.49719113991799213,0.6140485381693551,,0.60112363,0.601907
2026-03-04,0.9141243317145497,0.5473212745282555,0.49719113991799213,0.6140485381693551,,0.6123596,0.5892857
2026-03-05,0.9141243317145497,0.5473212745282555,0.49719113991799213,0.6140485381693551,,0.6055556,0.6285714
2026-03-06,0.9141243317145497,0.5473212745282555,0.49719113991799213,0.6140485381693551,,0.6123596,0.60476476
2026-03-07,1.0739405681747938,0.5558866671921237,0.5057723369930125,0.6232204229835319,,0.5953757,0.59010154
2026-03-08,1.0739405681747938,0.5558866671921237,0.5057723369930125,0.6232204229835319,,0.5872093,0.5555556
2026-03-09,1.0739405681747938,0.5558866671921237,0.5057723369930125,0.6232204229835319,,0.5674157,0.56707317
2026-03-10,1.0739405681747938,0.5558866671921237,0.5057723369930125,0.6232204229835319,,0.5674157,0.56329495
2026-03-11,-0.3118421105462257,0.4835434296014685,0.4307451879605794,0.5493951847203692,,0.53723407,0.5416667
2026-03-12,-0.3118421105462257,0.4835434296014685,0.4307451879605794,0.5493951847203692,,0.52432436,0.5329341
2026-03-13,-0.3118421105462257,0.4835434296014685,0.4307451879605794,0.5493951847203692,,0.5215054,0.53939396
2026-03-14,-0.3118421105462257,0.4835434296014685,0.4307451879605794,0.5493951847203692,,0.5380435,0.53878033
2026-03-15,-0.3118421105462257,0.4835434296014685,0.4307451879605794,0.5493951847203692,,0.5215054,0.54134446
2026-03-16,-0.3118421105462257,0.4835434296014685,0.4307451879605794,0.5493951847203692,,0.521978,0.5423123
2026-03-17,-0.3118421105462257,0.4835434296014685,0.4307451879605794,0.5493951847203692,,0.5248619,0.5303933
2026-03-18,-0.3118421105462257,0.4835434296014685,0.4307451879605794,0.5493951847203692,,0.521978,0.5195599
2026-03-19,-0.3118421105462257,0.4835434296014685,0.4307451879605794,0.5493951847203692,,0.51412433,0.5173463
2026-03-20,-0.3118421105462257,0.4835434296014685,0.4307451879605794,0.5493951847203692,,0.50574714,0.5253399
2026-03-21,-0.3118421105462257,0.4835434296014685,0.4307451879605794,0.5493951847203692,,0.49707603,0.52019584
2026-03-22,-0.3118421105462257,0.4835434296014685,0.4307451879605794,0.5493951847203692,,0.48295456,0.51584834
2026-03-23,-0.3118421105462257,0.4835434296014685,0.4307451879605794,0.5493951847203692,,0.4913295,0.51552796
2026-03-24,-0.3118421105462257,0.4835434296014685,0.4307451879605794,0.5493951847203692,,0.4941928,0.53497946
2026-03-25,-0.8790289953737889,0.45279718123053514,0.3985285188167458,0.5182842193198511,,0.4911378,0.49939832
2026-03-26,-0.8790289953737889,0.45279718123053514,0.3985285188167458,0.5182842193198511,,0.48824912,0.49939832
2026-03-27,-0.9126977512542876,0.4507734367448404,0.3962226993197271,0.5164519948057821,,0.4749145,0.48561153
2026-03-28,-0.9126977512542876,0.4507734367448404,0.3962226993197271,0.5164519948057821,,0.4592299,0.48651817
2026-03-29,-0.9126977512542876,0.4507734367448404,0.3962226993197271,0.5164519948057821,,0.45506912,0.49316695
2026-03-30,-0.6899133950319379,0.46234709023626447,0.4072506623225504,0.5295459300601466,,0.45727482,0.4937537
2026-03-31,-0.6899133950319379,0.46234709023626447,0.4072506623225504,0.5295459300601466,,0.46820807,0.51608986
2026-04-01,-0.6899133950319379,0.46234709023626447,0.4072506623225504,0.5295459300601466,,0.4785924,0.5192425
2026-04-02,-0.6899133950319379,0.46234709023626447,0.4072506623225504,0.5295459300601466,,0.485363,0.52567977
2026-04-03,-0.6899133950319379,0.46234709023626447,0.4072506623225504,0.5295459300601466,,0.488677,0.5295192
2026-04-04,-0.6899133950319379,0.46234709023626447,0.4072506623225504,0.5295459300601466,,0.48608646,0.5305868
2026-04-05,-0.6899133950319379,0.46234709023626447,0.4072506623225504,0.5295459300601466,,0.48316598,0.52332914
2026-04-06,-0.6899133950319379,0.46234709023626447,0.4072506623225504,0.5295459300601466,,0.4855115,0.53103006
2026-04-07,-0.6899133950319379,0.46234709023626447,0.4072506623225504,0.5295459300601466,,0.49704137,0.52299935
2026-04-08,-1.0023070875139162,0.4449851195570414,0.38932374385274043,0.5115557907451519,,0.5,0.5303514
2026-04-09,-1.0023070875139162,0.4449851195570414,0.38932374385274043,0.5115557907451519,,0.49390244,0.5188981
2026-04-10,-1.0023070875139162,0.4449851195570414,0.38932374385274043,0.5115557907451519,,0.5,0.5209003
2026-04-11,-1.5139210737337654,0.41654186942871374,0.3604078773788294,0.48147672184835305,,0.49704137,0.49810848
2026-04-12,-1.5139210737337654,0.41654186942871374,0.3604078773788294,0.48147672184835305,,0.48255813,0.49623117
2026-04-13,-1.5139210737337654,0.41654186942871374,0.36040787737882934,0.48147672184835305,,0.48823527,0.49517682
2026-04-14,-0.4193971396806184,0.47647964997143316,0.4199917334183095,0.5465142427397653,,0.48538008,0.4861111
2026-04-15,-0.980266939137164,0.4449657000912774,0.38791976590161525,0.5131758020901034,,0.48255813,0.48855904
2026-04-16,-0.980266939137164,0.4449657000912774,0.38791976590161525,0.5131758020901034,,0.49404758,0.49873737
2026-04-17,-0.980266939137164,0.4449657000912774,0.38791976590161525,0.5131758020901034,,0.49404758,0.48675293
2026-04-18,-0.980266939137164,0.4449657000912774,0.38791976590161525,0.5131758020901034,,0.5,0.5126541
2026-04-19,-0.980266939137164,0.4449657000912774,0.38791976590161525,0.5131758020901034,,0.49404758,0.5003167
2026-04-20,-0.980266939137164,0.4449657000912774,0.38791976590161525,0.5131758020901034,,0.49404758,0.49591967
2026-04-21,-0.980266939137164,0.4449657000912774,0.38791976590161525,0.5131758020901034,,0.5,0.4876504
2026-04-22,-0.980266939137164,0.4449657000912774,0.38791976590161525,0.5131758020901034,,0.5,0.49709487
2026-04-23,-0.980266939137164,0.4449657000912774,0.38791976590161525,0.5131758020901034,,0.5,0.5062459
2026-04-24,-0.980266939137164,0.4449657000912774,0.38791976590161525,0.5131758020901034,,0.4873418,0.4777927
2026-04-25,-0.980266939137164,0.4449657000912774,0.38791976590161525,0.5131758020901034,,0.48125002,0.49645388
2026-04-26,-0.980266939137164,0.4449657000912774,0.38791976590161525,0.5131758020901034,,0.4695122,0.49212602
2026-04-27,-0.4579266018604536,0.47385362933368513,0.4162098808101395,0.5451421128160375,,0.45625,0.46465966
2026-04-28,-0.5373927930535631,0.46892774992913816,0.4103977618803921,0.5409201028287588,,0.44785276,0.49115914
2026-04-29,-0.5373927930535631,0.46892774992913816,0.4103977618803922,0.5409201028287588,,0.4518072,0.48034936
2026-04-30,-0.5373927930535631,0.46892774992913816,0.4103977618803921,0.5409201028287588,,0.42073172,0.46526054
2026-05-01,-0.5373927930535631,0.46892774992913816,0.4103977618803921,0.5409201028287588,,0.4251497,0.46267736
2026-05-02,-0.5373927930535631,0.46892774992913816,0.4103977618803922,0.5409201028287588,,0.4339623,0.47443008
2026-05-03,-0.5373927930535631,0.46892774992913816,0.4103977618803921,0.5409201028287588,,0.42331287,0.46040517
2026-05-04,-0.5373927930535631,0.46892774992913816,0.4103977618803922,0.5409201028287588,,0.42168674,0.45257285
2026-05-05,-0.7456400189347749,0.4565172282912461,0.39722219049036084,0.5283923952782561,,0.42261901,0.4520124
2026-05-06,-0.9937079534384634,0.44187823517556957,0.3821811133484829,0.5129669722013288,,0.41916165,0.45565006
2026-05-07,-0.9937079534384634,0.44187823517556957,0.3821811133484829,0.5129669722013288,,0.42261901,0.45454547
2026-05-08,-0.9937079534384634,0.44187823517556957,0.3821811133484829,0.5129669722013288,,0.42941177,0.46097112
2026-05-09,-0.9937079534384634,0.44187823517556957,0.3821811133484829,0.5129669722013288,,0.42941177,0.48532054
2026-05-10,-0.9937079534384634,0.44187823517556957,0.3821811133484829,0.5129669722013288,,0.4476744,0.4864532
2026-05-11,-0.502994080049521,0.47030965641039635,0.41047999471173674,0.544058669423933,,0.45294115,0.48795554
2026-05-12,-0.502994080049521,0.47030965641039635,0.41047999471173674,0.544058669423933,,0.44382024,0.47037262
2026-05-13,-0.3483219813409536,0.47929314882444146,0.41919716894270476,0.5541902281148823,,0.57324845,0.56910574
2026-05-14,-0.3483219813409536,0.47929314882444146,0.41919716894270476,0.5541902281148823,,0.56875,0.56254137
2026-05-15,-1.0255763289924154,0.43892326865654374,0.37799422358362955,0.5111988045530874,,0.5855263,0.6108442
2026-05-16,-1.1478151957510971,0.43138227472763163,0.37011106986159437,0.5033697312789601,,0.5833334,0.5779221
2026-05-17,-1.1478151957510971,0.43138227472763163,0.37011106986159437,0.5033697312789601,,0.5833334,0.5866842
2026-05-18,-1.1478151957510971,0.43138227472763163,0.37011106986159437,0.5033697312789601,,0.5886076,0.5803869
2026-05-19,1.9782967004063772,0.6183307965193463,0.5637421559750319,0.6987469244327034,,0.62,0.61862683
2026-05-20,3.419357019928407,0.6994503435666775,0.6520955876844882,0.7766612260611373,,0.6458333,0.6523298
2026-05-21,3.419357019928407,0.6994503435666775,0.6520955876844882,0.7766612260611374,,0.6418919,0.64768684
2026-05-22,4.155461073658706,0.7388568570727596,0.695745940780927,0.8131109902484994,,0.615894,0.6203136
2026-05-23,4.155461073658706,0.7388568570727596,0.695745940780927,0.8131109902484994,,0.6118421,0.6350314
2026-05-24,4.155461073658706,0.7388568570727596,0.695745940780927,0.8131109902484994,,0.6184211,0.6298655
2026-05-25,4.157472546454753,0.7399239992050892,0.6967662040854982,0.8144918446799254,,0.6148649,0.6001446
2026-05-26,4.157472546454753,0.7399239992050892,0.6967662040854982,0.8144918446799254,,0.58389264,0.5839942
2026-05-27,4.367493130072157,0.7510390994275976,0.7091641686062038,0.8246191615826495,,0.57236844,0.58483756
2026-05-28,4.385702995260815,0.7525561333495905,0.7107713081593814,0.8262173126420088,,0.5646258,0.5856833
2026-05-29,4.4153439031112045,0.7549071646532,0.7132784517217592,0.8286581622107123,,0.5646258,0.5856833
2026-05-30,4.4153439031112045,0.7549071646532,0.7132784517217592,0.8286581622107123,,0.5547945,0.58483756
2026-05-31,4.4153439031112045,0.7549071646531998,0.7132784517217592,0.8286581622107123,,0.5510204,0.5882353
2026-06-01,4.667463590167462,0.7681434049835363,0.7281274946420633,0.8405646230117739,,0.5503356,0.58610713
2026-06-02,4.667463590167462,0.7681434049835363,0.7281274946420633,0.840564623011774,,0.5686275,0.54221004
2026-06-03,4.667463590167462,0.7681434049835363,0.7281274946420633,0.840564623011774,,0.5743243,0.6022305
2026-06-04,4.667463590167462,0.7681434049835363,0.7281274946420633,0.840564623011774,,0.57142854,0.58231485
2026-06-05,5.17705366722815,0.7933720169193925,0.7567257736622841,0.8625488022902512,,0.57142854,0.59540886
2026-06-06,5.17705366722815,0.7933720169193925,0.7567257736622841,0.8625488022902512,,0.5675675,0.5890909
2026-06-07,5.17705366722815,0.7933720169193925,0.7567257736622841,0.8625488022902512,,0.5684931,0.59778595
2026-06-08,5.17705366722815,0.7933720169193926,0.7567257736622841,0.8625488022902512,,0.5684931,0.58483756
2026-06-09,5.17705366722815,0.7933720169193925,0.7567257736622841,0.8625488022902512,,0.5882353,0.57981384
2026-06-10,5.460313683411158,0.8075300667485441,0.7728198580086123,0.8748224615256627,,0.60126585,0.608339
2026-06-11,5.460313683411158,0.8075300667485441,0.7728198580086122,0.8748224615256627,,0.60625,0.6142167
2026-06-12,5.460313683411158,0.8075300667485441,0.7728198580086123,0.8748224615256627,,0.621118,0.6423259
2026-06-13,5.460313683411158,0.8075300667485441,0.7728198580086123,0.8748224615256627,,0.6234568,0.6500328
2026-06-14,5.460313683411158,0.8075300667485441,0.7728198580086122,0.8748224615256627,,0.6488095,0.6399483
2026-06-15,5.690671127317387,0.8204293123129176,0.7874175158381591,0.8863035524842717,,0.6459628,0.6683972
2026-06-16,7.40026439369448,0.885846457019194,0.8639758262210748,0.9363602349445759,,0.65030676,0.6762968
2026-06-17,7.40026439369448,0.885846457019194,0.8639758262210748,0.9363602349445759,,0.6545454,0.6773977
2026-06-18,7.40026439369448,0.885846457019194,0.8639758262210748,0.9363602349445759,,0.6625767,0.66056246
2026-06-19,7.40026439369448,0.885846457019194,0.8639758262210748,0.9363602349445759,,0.6604938,0.67013663
2026-06-20,6.619028996421287,0.8612315014190617,0.8347696917669508,0.9191118156913289,,0.66875005,0.6749672
2026-06-21,6.619028996421287,0.8612315014190617,0.8347696917669507,0.9191118156913289,,0.6666667,0.67276293
2026-06-22,6.619028996421287,0.8612315014190617,0.8347696917669508,0.9191118156913289,,0.66875005,0.7003155
2026-06-23,6.852595235017987,0.8711799111645377,0.8464091580344921,0.926865105437749,,0.6646341,0.685966
2026-06-24,6.852595235017987,0.8711799111645377,0.8464091580344921,0.926865105437749,,0.6954023,0.705658
2026-06-25,6.160880071579875,0.847670026749349,0.8185161009934137,0.9101569267593417,,0.70689654,0.7192871
2026-06-26,6.160880071579875,0.847670026749349,0.8185161009934137,0.9101569267593417,,0.6946108,0.71473753
2026-06-27,5.526435658330303,0.8230357661273464,0.7894651288866323,0.8917702346748102,,0.6909091,0.7219084
2026-06-28,5.526435658330303,0.8230357661273464,0.7894651288866323,0.8917702346748102,,0.69590646,0.7210031
2026-06-29,5.083810239969462,0.8048008576557295,0.7679965215725193,0.877923663253718,,0.6842105,0.7058089
2026-06-30,5.083810239969462,0.8048008576557295,0.7679965215725193,0.877923663253718,,0.6878613,0.69855255
2026-07-01,5.583221117791785,0.8299098526450502,0.7970908838055069,0.8987033764414154,,0.7022472,0.73200244
2026-07-02,5.583221117791785,0.8299098526450502,0.7970908838055069,0.8987033764414154,,0.71999997,0.73377806
2026-07-03,5.583221117791785,0.8299098526450502,0.7970908838055069,0.8987033764414154,,0.7062147,0.7276007
2026-07-04,5.583221117791785,0.8299098526450502,0.7970908838055069,0.8987033764414154,,0.7134503,0.73023534
2026-07-05,5.583221117791785,0.8299098526450502,0.7970908838055069,0.8987033764414154,,0.70520234,0.7328892
2026-07-06,5.583221117791785,0.8299098526450502,0.7970908838055069,0.8987033764414154,,0.7062147,0.7343284
2026-07-07,5.583221117791785,0.8299098526450502,0.7970908838055069,0.8987033764414154,,0.7126437,0.734767
2026-07-08,5.4349976358431045,0.8249680925843506,0.7911295764317341,0.8954559872061818,,0.6954023,0.73257893
2026-07-09,5.4349976358431045,0.8249680925843506,0.791129576431734,0.8954559872061818,,0.6914286,0.72824156
2026-07-10,5.4349976358431045,0.8249680925843506,0.7911295764317341,0.8954559872061818,,0.6954023,0.7284768
2026-07-11,5.4349976358431045,0.8249680925843506,0.791129576431734,0.8954559872061818,,0.6954023,0.724985
2026-07-12,5.4349976358431045,0.8249680925843506,0.791129576431734,0.8954559872061818,,0.7093023,0.722388
2026-07-13,4.968384979912309,0.8068873814662051,0.7695381696847785,0.882608586615552,,0.69101125,0.7172496
2026-07-14,4.67418974171484,0.794109816732657,0.7543852052758349,0.8730537509466747,,0.68715084,0.7063631
2026-07-15,5.438161098116172,0.8316874462933599,0.7984161317019278,0.9030566603353394,,0.7022472,0.7089337
2026-07-16,4.941239613885227,0.8104084966532756,0.7731108408054668,0.8873703858954698,,0.7022472,0.7038976
2026-07-17,4.941239613885227,0.8104084966532756,0.7731108408054668,0.8873703858954698,,0.6944445,0.6918239
2026-07-18,4.941239613885227,0.8104084966532756,0.7731108408054668,0.8873703858954698,,0.6944445,0.700637
2026-07-19,4.941239613885227,0.8104084966532756,0.7731108408054668,0.8873703858954698,,0.70555556,0.7022635
2026-07-20,4.941239613885227,0.8104084966532756,0.7731108408054668,0.8873703858954698,,0.70555556,0.69740635
2026-07-21,5.086650529062147,0.8211678007340597,0.785402764675005,0.8972545644583981,,0.7022472,0.6982112
2026-07-22,5.086650529062147,0.8211678007340597,0.785402764675005,0.8972545644583981,,0.71348315,0.7181009
2026-07-23,5.086650529062147,0.8211678007340597,0.785402764675005,0.8972545644583981,,0.7215909,0.7219571
2026-07-24,5.037790581329524,0.8209091189632407,0.7848807529731312,0.8979012622983467,,0.7235294,0.72824156
2026-07-25,5.037790581329524,0.8209091189632407,0.7848807529731312,0.8979012622983467,,0.71511626,0.7314219
2026-07-26,5.037790581329524,0.8209091189632407,0.7848807529731313,0.8979012622983468,,0.6988636,0.72862875
2026-07-27,4.978941588504144,0.8203014567383223,0.7839265269413127,0.8983607059341427,,0.70285714,0.7237985
2026-07-28,4.978941588504144,0.8203014567383223,0.7839265269413127,0.8983607059341427,,0.6949153,0.72612923
2026-07-29,5.341088327716276,0.8397783812835644,0.8069366929102011,0.9138228384999367,,0.6988636,0.72296125
2026-07-30,5.162515596475091,0.8330021440393991,0.798690836480469,0.9094659148997666,,0.6988636,0.7269605
2026-07-31,5.473379359957676,0.8480533938687076,0.8166851139885385,0.9206537602053516,,0.698324,0.7259426
2026-08-01,5.473379359957676,0.8480533938687076,0.8166851139885385,0.9206537602053516,,0.7307692,0.72956663
2026-08-02,5.473379359957676,0.8480533938687076,0.8166851139885385,0.9206537602053516,,0.7292818,0.7249585
2026-08-03,4.773434424300634,0.8169005968776837,0.7791557212900044,0.898684653184791,,0.7197802,0.7115698
2026-08-04,4.773434424300634,0.8169005968776837,0.7791557212900044,0.8986846531847908,,0.6968085,0.71389043
2026-08-05,4.8042391583432815,0.8204786521126943,0.7832187930349432,0.90226277017933,,0.7258065,0.7076248
2026-08-06,4.8042391583432815,0.8204786521126943,0.7832187930349432,0.90226277017933,,0.7258065,0.70607555
2026-08-07,4.8042391583432815,0.8204786521126943,0.7832187930349432,0.90226277017933,,0.7258065,0.70530343
2026-08-08,4.8042391583432815,0.8204786521126943,0.7832187930349431,0.90226277017933,,0.7258065,0.70530343
2026-08-09,4.8042391583432815,0.8204786521126943,0.7832187930349432,0.90226277017933,,0.71657753,0.70049644
2026-08-10,3.427950928006485,0.7479943108471744,0.6965041420102782,0.8472698879905637,,0.71657753,0.6997245
2026-08-11,4.176254645345397,0.793538161978906,0.7502317198252261,0.8848134514522044,,0.7180851,0.7020453
2026-08-12,4.176254645345397,0.793538161978906,0.7502317198252262,0.8848134514522044,,0.7150538,0.6932314
2026-08-13,3.815098223812043,0.7741429993043875,0.7269106086413191,0.8702922743403185,,0.7074468,0.69247544
2026-08-14,3.624653997877299,0.7637405295155919,0.7143822237471309,0.8625070819959015,,0.70430106,0.6928533
2026-08-15,3.624653997877299,0.7637405295155919,0.7143822237471309,0.8625070819959015,,0.6935484,0.6979222
2026-08-16,3.624653997877299,0.7637405295155919,0.7143822237471309,0.8625070819959015,,0.671875,0.69306934
2026-08-17,3.653383833836349,0.7672906047032266,0.718275507778966,0.8664582800453219,,0.6822916,0.6729264
2026-08-18,3.653383833836349,0.7672906047032266,0.718275507778966,0.8664582800453219,,0.671875,0.66180307
2026-08-19,3.653383833836349,0.7672906047032266,0.718275507778966,0.8664582800453219,,0.65816325,0.661114
2026-08-20,3.653383833836349,0.7672906047032266,0.718275507778966,0.8664582800453218,,0.651282,0.65974027
2026-08-21,3.682221532512636,0.7715691111147589,0.7229362028350388,0.871393030893101,,0.6373057,0.6513809
2026-08-22,3.682221532512636,0.7715691111147589,0.7229362028350388,0.871393030893101,,0.6410256,0.650026
2026-08-23,3.682221532512636,0.7715691111147589,0.7229362028350388,0.871393030893101,,0.6340206,0.6554798
2026-08-24,3.270278586176215,0.7480919289324124,0.6945082030912483,0.8539345482441221,,0.6377551,0.64004093
2026-08-25,3.270278586176215,0.7480919289324124,0.6945082030912483,0.8539345482441221,,0.627551,0.64135456
2026-08-26,3.506152674520881,0.7647041315730934,0.71401288702809,0.8684201476609171,,0.6212121,0.6374299
2026-08-27,3.247292163113117,0.7500872378465298,0.696144013492968,0.857969640445728,,0.6142132,0.6226716
2026-08-28,3.247292163113117,0.7500872378465298,0.696144013492968,0.857969640445728,,0.60101014,0.60943294
2026-08-29,2.5487678135267817,0.7033788466693774,0.640461513357837,0.8194848865931622,,0.59278345,0.57902974
2026-08-30,2.5487678135267817,0.7033788466693773,0.640461513357837,0.8194848865931622,,0.578125,0.57246006
2026-08-31,2.877536636385534,0.7307322047694543,0.6717154625325321,0.8462511737839948,,0.58247423,0.585752
2026-09-01,2.5561895366694114,0.7084018815862646,0.6449743833298269,0.8278446409466712,,0.57216495,0.5876125
2026-09-02,2.2098749728464435,0.6833385638328209,0.6151373166201913,0.8065274138696185,,0.57216495,0.57722306
2026-09-03,1.909548373685072,0.6616358722311722,0.5890278311500425,0.7885801057228516,,0.56060606,0.55358046
2026-09-04,1.909548373685072,0.6616358722311722,0.5890278311500425,0.7885801057228516,,0.5561225,0.5802405
2026-09-05,1.909548373685072,0.6616358722311722,0.5890278311500425,0.7885801057228516,,0.5699482,0.58206606
2026-09-06,1.909548373685072,0.6616358722311722,0.5890278311500425,0.7885801057228516,,0.57216495,0.5816894
2026-09-07,1.494751002332416,0.6287062677345634,0.5505283407590637,0.7582651007370165,,0.58247423,0.5948144
2026-09-08,1.2033559094806552,0.6048746028234862,0.5228583875609238,0.7357231929245472,,0.55050504,0.53818554
2026-09-09,0.4462947157442629,0.5397364195732782,0.44916619864983914,0.6695455765725221,,0.545,0.5316456
2026-09-10,-0.0788834488369524,0.4928884181603531,0.39738967540024706,0.619203640652484,,0.45049506,0.45241812
2026-09-11,0.2806563332010088,0.5254365683830817,0.4317595782723011,0.6569364061832592,,0.45049506,0.4659498
2026-09-12,0.2806563332010088,0.5254365683830817,0.43175957827230105,0.6569364061832592,,0.485,0.49113926
2026-09-13,0.2806563332010088,0.5254365683830817,0.4317595782723011,0.6569364061832592,,0.475,0.48101267
2026-09-14,0.0274656083569334,0.5025175332479263,0.40578497676755,0.6331482775360258,,0.475,0.46666667
2026-09-15,0.4784453768993239,0.5440181920359619,0.4503408227678966,0.6805052114971942,,0.455,0.46804228
2026-09-16,0.4784453768993239,0.5440181920359619,0.4503408227678966,0.6805052114971941,,0.455,0.4499494
2026-09-17,-0.0877292010268067,0.4917615124818207,0.3913751083076077,0.6253231237594629,,0.455,0.4506329
2026-09-18,-0.0877292010268067,0.4917615124818207,0.3913751083076077,0.6253231237594629,,0.44949493,0.42907622
2026-09-19,-0.0877292010268067,0.4917615124818207,0.3913751083076077,0.6253231237594629,,0.445,0.41645247
2026-09-20,-0.0877292010268067,0.4917615124818207,0.3913751083076077,0.6253231237594629,,0.41791043,0.4172951
2026-09-21,-0.6991269360757382,0.43341326228788646,0.32785279822594104,0.5588193954130191,,0.405,0.39638737
2026-09-22,-0.6991269360757382,0.43341326228788646,0.32785279822594104,0.5588193954130191,,0.425,0.4139651
2026-09-23,-0.6642557808114286,0.43623535614845155,0.3297505100599222,0.56359466130716,,0.435,0.4164576
2026-09-24,-0.7832592633000818,0.4233994977289586,0.31380208650409747,0.5511410470674122,,0.455,0.42907622
2026-09-25,-0.7832592633000818,0.4233994977289586,0.31380208650409747,0.5511410470674122,,0.455,0.43133366
2026-09-26,-0.7832592633000818,0.4233994977289586,0.31380208650409747,0.5511410470674122,,0.435,0.43652785
2026-09-27,-0.7832592633000818,0.4233994977289586,0.3138020865040974,0.5511410470674122,,0.425,0.4235177
2026-09-28,-0.3847488404606718,0.4617774913995096,0.35201109125575375,0.60097269843206,,0.44059405,0.4172951
2026-09-29,-0.5154420077371722,0.4480700537767176,0.3354656947300344,0.5871344473032354,,0.40306124,0.40929762
2026-09-30,-0.6710238413305394,0.43201813059212024,0.3177222728653647,0.5683790920476768,,0.405,0.38751885
2026-10-01,-0.3719572471792857,0.4619344301627156,0.34794102732443766,0.6074275338686935,,0.385,0.3957916
2026-10-02,-0.6342292254495732,0.43502365149621114,0.319212227338891,0.5743681913212713,,0.4306931,0.43348283
2026-10-03,-1.0402895907411307,0.39146139661656554,0.2710226981988235,0.5220618989510124,,0.365,0.35376182
2026-10-04,-0.9631000959079286,0.3990978545608102,0.27822226897221597,0.5328392874273085,,0.175,0.16616315
2026-10-05,-0.9631000959079286,0.3990978545608102,0.27822226897221597,0.5328392874273085,0.306231961675993,0.175,0.16557953
2026-10-06,-0.9631000959079286,0.3990978545608102,0.27822226897221597,0.5328392874273085,0.306231961675993,0.1557789,0.14653866
2026-10-07,-0.9631000959079286,0.3990978545608102,0.2782222689722159,0.5328392874273085,0.306231961675993,0.165,0.15617129
2026-10-08,-1.9996837818058564,0.29527551366533356,0.17872634699512924,0.3879285119477465,0.2064674912750748,0.135,0.13615733
2026-10-09,-2.408824229795492,0.25679068657027915,0.14496869313567246,0.33126005996170316,0.17165631542606707,0.115,0.10558069
2026-10-10,-2.5744273987371944,0.24198312034010694,0.13265858060227675,0.3090858772224285,0.15873612143128546,0.125,0.11540391
2026-10-11,-2.5744273987371944,0.24198312034010694,0.13265858060227675,0.3090858772224285,0.15873612143128546,0.125,0.12683918
2026-10-12,-2.5744273987371944,0.24198312034010694,0.13265858060227675,0.3090858772224285,0.1587361214312854,0.125,0.12556504
2026-10-13,-2.7341775258132235,0.22284830912564885,0.11409431847590656,0.28001213524992197,0.14013880732521417,0.135,0.13533835
2026-10-14,-2.7538584915761604,0.22027818642700137,0.11156550122641828,0.27598711204842197,0.13761284515405375,0.145,0.15461347
2026-10-15,-2.4752737924045,0.24005610748909462,0.12384719938059602,0.3065879125578576,0.15195716998576653,0.225,0.20510255
2026-10-16,-2.049398156254106,0.27614955656437484,0.15000181172003596,0.36401413994174536,0.18083861407624452,0.22727272,0.224663
2026-10-17,-1.552900767477213,0.32457071133888327,0.18987411212625238,0.44137663199072286,0.22295474769698637,0.215,0.22511254
2026-10-18,-1.28130495470343,0.3532772368308166,0.21565808702636385,0.48636607050580405,0.24939835828327445,0.205,0.21425013
2026-10-19,-1.418957602297951,0.33637530717757363,0.19745985137760075,0.46233033210346536,0.23178902892791797,0.215,0.23594378
2026-10-20,-1.6226853654933453,0.3138318211143152,0.1764757289196427,0.4269466664992171,0.21051348036203638,0.2009804,0.19578312
2026-10-21,-1.2787784893467224,0.3482365858065086,0.20335311003761564,0.48569062920938927,0.2395358239535424,0.205,0.19509755
2026-10-22,-1.325368974093569,0.34155379628125243,0.1951491215837391,0.4767339385652606,0.2319036925980535,0.245,0.23535304
2026-10-23,-1.5409778862272867,0.31553845555172183,0.16944033006689307,0.4352342575820869,0.20632550223609203,0.245,0.23476525
2026-10-24,-1.25796241455921,0.34415344286222116,0.18981103379491915,0.4883057760897885,0.22923987378144234,0.175,0.16458854


==> anc/results/polls_pricing/polls_clean.csv <==
sigma,period,venue,window,b,se,lo,hi,n,days
3,before round 1,kalshi,pre_1d,0.11022189749602719,0.04938699412237462,0.02994326546357732,0.21021368571381613,98,71
3,before round 1,kalshi,r1h,0.003204327691309069,0.010450038704543318,-0.014785648082039181,0.02366791500660785,98,71
3,before round 1,kalshi,r2h,0.017904080685456587,0.015583298310174304,-0.005114674006349632,0.050787764222120176,98,71
3,before round 1,kalshi,r1d,0.21956115642125873,0.040535068667744034,0.16043140904826322,0.3079080766632838,95,71
3,before round 1,kalshi,r3d,0.23357960254260887,0.07390787410650085,0.1180207012949591,0.408592548931914,90,69
3,before round 1,polymarket,pre_1d,0.10105088433320351,0.057201788756889076,0.017531258143181145,0.21321528384181393,98,71
3,before round 1,polymarket,r1h,0.02428739700017518,0.012859008402057007,0.006929712040937977,0.05064293333556883,98,71
3,before round 1,polymarket,r2h,0.040540161385558854,0.012518475096449707,0.02091742477238264,0.06432952309944273,98,71
3,before round 1,polymarket,r1d,0.22762353015369532,0.041331130645919825,0.16010620252599833,0.3073672470761373,95,71
3,before round 1,polymarket,r3d,0.23989874656682234,0.08304879412014826,0.09137222564864479,0.38444619545615427,90,69
3,runoff campaign,kalshi,pre_1d,0.1655994608032533,0.16518452220163263,-0.18015033388055096,0.39596066753609865,48,16
3,runoff campaign,kalshi,r1h,-0.015143769028853516,0.02291999251770962,-0.057693394496561,0.02206165981214403,48,16
3,runoff campaign,kalshi,r2h,0.08686085804226748,0.09898703687793263,-0.058191903239253495,0.279331337291086,48,16
3,runoff campaign,kalshi,r1d,0.23103434146137813,0.21532810435960914,-0.09396089656307426,0.62354900326611,42,15
3,runoff campaign,kalshi,r3d,-0.05611628710783273,0.2583027439940307,-0.4992685040459596,0.40587476177613874,31,13
3,runoff campaign,polymarket,pre_1d,0.013435498283960278,0.17327952390910487,-0.3579571829485809,0.2791767361706524,48,16
3,runoff campaign,polymarket,r1h,0.029366968715696155,0.01649125433325318,0.007276669454001069,0.06626217445229665,48,16
3,runoff campaign,polymarket,r2h,0.16884201943531202,0.1298792352501242,0.002965089253507778,0.432065160005148,48,16
3,runoff campaign,polymarket,r1d,0.4038749486936268,0.14116640017076934,0.1843252730341397,0.6696548676562967,42,15
3,runoff campaign,polymarket,r3d,0.14202635024989702,0.21800709552236094,-0.25553385785586424,0.5147761302318417,31,13
2,before round 1,kalshi,pre_1d,0.10015506731897902,0.0452593816305877,0.024864107206830202,0.18886049257194812,98,71
2,before round 1,kalshi,r1h,0.003835745835666023,0.009606015433636886,-0.012615819839685636,0.022286603739209623,98,71
2,before round 1,kalshi,r2h,0.01823403200591677,0.01485597686912861,-0.003935175271218856,0.048130725795722376,98,71
2,before round 1,kalshi,r1d,0.19956989151946428,0.03701042923746126,0.14493422742206613,0.27812797204292067,95,71
2,before round 1,kalshi,r3d,0.21409509215070238,0.06860518399446687,0.10535422960053382,0.3734065157822488,90,69
2,before round 1,polymarket,pre_1d,0.09124501926637782,0.05111684721626208,0.01384468988720654,0.1897454295310281,98,71
2,before round 1,polymarket,r1h,0.022552348570618972,0.01150242524143275,0.006642447898001041,0.04582695862949252,98,71
2,before round 1,polymarket,r2h,0.03798573985201821,0.011700036273257497,0.019440682383543458,0.05983453579963941,98,71
2,before round 1,polymarket,r1d,0.20656532002722175,0.03823882503520363,0.14228947883307427,0.27939577428482565,95,71
2,before round 1,polymarket,r3d,0.21656985185054892,0.07886617871377567,0.07669088400841452,0.35148126850508066,90,69
2,runoff campaign,kalshi,pre_1d,0.11370469025159237,0.12617338461163843,-0.14043382078251943,0.2918736996032924,48,16
2,runoff campaign,kalshi,r1h,-0.011578334580886772,0.016636363208201763,-0.04215785689400642,0.014977416399898406,48,16
2,runoff campaign,kalshi,r2h,0.06443549418553074,0.07393809129252704,-0.04405745751524072,0.20540394048316704,48,16
2,runoff campaign,kalshi,r1d,0.16296270465063897,0.16098163757019981,-0.08032393852752569,0.46056763377664794,42,15
2,runoff campaign,kalshi,r3d,-0.0688627924861652,0.206956811364223,-0.43202912524912285,0.29640244392324366,31,13
2,runoff campaign,polymarket,pre_1d,-0.002565070189828696,0.1284415051813016,-0.2716562532828553,0.19340503979384796,48,16
2,runoff campaign,polymarket,r1h,0.02409923040522092,0.01305326578660557,0.006083246670439336,0.05201942346981019,48,16
2,runoff campaign,polymarket,r2h,0.12835195873173877,0.09812491669966074,0.0018377022648187868,0.3236276717725271,48,16
2,runoff campaign,polymarket,r1d,0.2954649532793375,0.10941051389974799,0.12051813223601157,0.49888801943713024,42,15
2,runoff campaign,polymarket,r3d,0.08600089618075005,0.17740213972713356,-0.23897698338325427,0.3830913949228453,31,13
5,before round 1,kalshi,pre_1d,0.13601986139299085,0.05997508378139845,0.040738668131275954,0.2626554915908102,98,71
5,before round 1,kalshi,r1h,0.0019888610391534593,0.01256587089052817,-0.020381370653515373,0.02721623327649401,98,71
5,before round 1,kalshi,r2h,0.018105135258739517,0.017751495139117897,-0.007888159693985538,0.057815735014703495,98,71
5,before round 1,kalshi,r1d,0.26809014664503267,0.04950410097658827,0.1986469367202001,0.3820984796066088,95,71
5,before round 1,kalshi,r3d,0.2824951229669639,0.08814386015654377,0.1475631610072862,0.4999565253517798,90,69
5,before round 1,polymarket,pre_1d,0.12615895761798673,0.07236329866462797,0.023438115337802063,0.27231432299252484,98,71
5,before round 1,polymarket,r1h,0.02918256877643482,0.016349363205463208,0.007803488725039961,0.06406608223165669,98,71
5,before round 1,polymarket,r2h,0.047651742440654905,0.014823408607983712,0.02450961462302949,0.07729341819707417,98,71
5,before round 1,polymarket,r1d,0.2778400212075122,0.049888408517185796,0.19982339841608515,0.37668751540041734,95,71
5,before round 1,polymarket,r3d,0.29630027428616296,0.09525005353918378,0.1216591693055033,0.4635617679732511,90,69
5,runoff campaign,kalshi,pre_1d,0.2722635584725164,0.25085266709919385,-0.27014778500224057,0.6276631450813922,48,16
5,runoff campaign,kalshi,r1h,-0.022708229580960956,0.03611970287965587,-0.08964231161162434,0.036037331693398844,48,16
5,runoff campaign,kalshi,r2h,0.13560285049327225,0.15303624408940117,-0.08887858478549217,0.44137809315506527,48,16
5,runoff campaign,kalshi,r1d,0.37556052624253705,0.3344556579841709,-0.12841626942881554,0.9902776547514396,42,15
5,runoff campaign,kalshi,r3d,-0.03863132014583542,0.37860705420934343,-0.6808892275488893,0.6454601343195153,31,13
5,runoff campaign,polymarket,pre_1d,0.04159567013367157,0.26940519648515154,-0.5342659473766231,0.46038727071569563,48,16
5,runoff campaign,polymarket,r1h,0.04264656197058434,0.02453621890699206,0.010491314217559639,0.09888841269739043,48,16
5,runoff campaign,polymarket,r2h,0.25771465234380797,0.1991954396326776,0.006542137441372144,0.6686836340277587,48,16
5,runoff campaign,polymarket,r1d,0.6365286679161104,0.21419724772557847,0.30761453434689623,1.0406068585505883,42,15
5,runoff campaign,polymarket,r3d,0.25809047838586613,0.3146627154053676,-0.30472474683620715,0.8031515473275576,31,13


==> anc/results/polls_pricing/robustness.csv <==
test,venue,spec,n,b_dlogitP_s2,se_dlogitP_s2,b_dlogitP_s3,se_dlogitP_s3,b_dlogitP_s4,se_dlogitP_s4,b_dlogitP_s5,se_dlogitP_s5,b_i_logn,se_i_logn,b_i_gradeA,se_i_gradeA,b_i_late,se_i_late,b_i_legacy,se_i_legacy,b_i_r1acc,se_i_r1acc
R1,kalshi,r1d ~ dlogitP_s2,164,0.1335890713860263,0.045047778764371334,,,,,,,,,,,,,,,,
R1,kalshi,r1d ~ dlogitP_s3,164,,,0.15712041571958135,0.04840113457666673,,,,,,,,,,,,,,
R1,kalshi,r1d ~ dlogitP_s4,164,,,,,0.18010929715868126,0.052322416183459224,,,,,,,,,,,,
R1,kalshi,r1d ~ dlogitP_s5,164,,,,,,,0.20343124177659738,0.05681095647031282,,,,,,,,,,
R2,kalshi,c3 ~ dlogitP_s3,147,,,0.01589214894051938,0.07516638483858151,,,,,,,,,,,,,,
R2,kalshi,c7 ~ dlogitP_s3,123,,,-0.10864071753018154,0.13032796616917655,,,,,,,,,,,,,,
R3,kalshi,r1d ~ dlogitP_s3 + i_logn,164,,,0.1521493476680975,0.056764185571768516,,,,,0.019326248020290596,0.08629713781874888,,,,,,,,
R3,kalshi,r1d ~ dlogitP_s3 + i_gradeA,164,,,-0.08447186426718718,0.0570812309712303,,,,,,,0.3066755828556478,0.08477908637298068,,,,,,
R3,kalshi,r1d ~ dlogitP_s3 + i_late,164,,,0.15109630781615138,0.03773159050057003,,,,,,,,,0.030180169560834868,0.1990049099515613,,,,
R3,kalshi,r1d ~ dlogitP_s3 + i_legacy,164,,,0.12674871010583072,0.043653838725710783,,,,,,,,,,,0.3313911808707714,0.17169079717622013,,
R3,kalshi,runoff: r1d ~ dlogitP_s3 + i_r1acc,32,,,0.3623457442233301,0.2488053417857217,,,,,,,,,,,,,-0.13210112974323207,0.15262669652214128
R3,kalshi,runoff only: r1d ~ dlogitP_s3,32,,,0.29252989597884427,0.2702191607329612,,,,,,,,,,,,,,
R1,polymarket,r1d ~ dlogitP_s2,164,0.1737202122147858,0.0425451947336787,,,,,,,,,,,,,,,,
R1,polymarket,r1d ~ dlogitP_s3,164,,,0.2003526370423688,0.04635970826728033,,,,,,,,,,,,,,
R1,polymarket,r1d ~ dlogitP_s4,164,,,,,0.22654273395210653,0.05090811586329011,,,,,,,,,,,,
R1,polymarket,r1d ~ dlogitP_s5,164,,,,,,,0.25334441008813574,0.056013977118230675,,,,,,,,,,
R2,polymarket,c3 ~ dlogitP_s3,147,,,-0.004618471005753359,0.06716218063336445,,,,,,,,,,,,,,
R2,polymarket,c7 ~ dlogitP_s3,123,,,-0.1949800861164719,0.1226111623000125,,,,,,,,,,,,,,
R3,polymarket,r1d ~ dlogitP_s3 + i_logn,164,,,0.20503520460693275,0.05445993168312848,,,,,-0.018204631517268133,0.14666391859106434,,,,,,,,
R3,polymarket,r1d ~ dlogitP_s3 + i_gradeA,164,,,-0.04613723119223973,0.10489370771875818,,,,,,,0.3128925477792602,0.11698658091425729,,,,,,
R3,polymarket,r1d ~ dlogitP_s3 + i_late,164,,,0.18063845731686298,0.03983035564905778,,,,,,,,,0.09876604078253134,0.1708280949429363,,,,
R3,polymarket,r1d ~ dlogitP_s3 + i_legacy,164,,,0.17434387308737442,0.041446168525678825,,,,,,,,,,,0.2837863342166902,0.2199560796309811,,
R3,polymarket,runoff: r1d ~ dlogitP_s3 + i_r1acc,32,,,0.5332587049199503,0.18886324981978303,,,,,,,,,,,,,-0.1491715849868328,0.13913008712619718
R3,polymarket,runoff only: r1d ~ dlogitP_s3,32,,,0.4544210692383087,0.17514989509659454,,,,,,,,,,,,,,


==> anc/results/scrutiny/a3_count_path.csv <==
round,versions,regressive_flags,sections_decrease,lula_votes_decrease,flavio_votes_decrease,median_gap_s,max_gap_min,final_sections,final_lula,final_flavio,bweb_sections,bweb_lula,bweb_flavio
first,331,133,0,0,0,40.0,592.2666666666667,499248,53879538,56104503,499206,53879538,56104503
runoff,326,0,0,0,0,31.0,114.91666666666667,499248,64256232,59826041,499205,64256232,59826041


==> anc/results/scrutiny/a5_liquidity.csv <==
period,venue,contract,minutes,median_spread_c,p90_spread_c,no_quote_change,minutes_with_volume,volume
campaign (Sep),kalshi,KXBRPRES-26-LULA,48720,0.9999990463256836,1.0000020265579224,0.9938013136288998,0.04092775041050903,926912.875
campaign (Sep),kalshi,KXBRPRES1R-26OCT04-LSIL,48720,0.9999990463256836,2.999997138977051,0.9710385878489327,0.014059934318555008,201575.3125
campaign (Sep),polymarket,first_round_Flavio_Bolsonaro,48720,,,0.9803981937602627,,
campaign (Sep),polymarket,first_round_Lula,48720,,,0.9760057471264367,,
campaign (Sep),polymarket,main_Flávio_Bolsonaro,48720,,,0.9390394088669951,,
campaign (Sep),polymarket,main_Luiz_Inácio_Lula_da_Silva,48720,,,0.9934934318555009,,
round-1 night,kalshi,KXBRPRES-26-LULA,420,1.0000004768371582,2.000001072883606,0.6761904761904762,0.7857142857142857,615244.5
round-1 night,kalshi,KXBRPRES1R-26OCT04-LSIL,420,0.6999999284744263,2.0000009536743164,0.5119047619047619,0.5190476190476191,520130.09375
round-1 night,polymarket,first_round_Flavio_Bolsonaro,420,,,0.6452380952380953,,
round-1 night,polymarket,first_round_Lula,420,,,0.6,,
round-1 night,polymarket,main_Flávio_Bolsonaro,420,,,0.3595238095238095,,
round-1 night,polymarket,main_Luiz_Inácio_Lula_da_Silva,420,,,0.8047619047619048,,
between rounds,kalshi,KXBRPRES-26-LULA,29760,1.0000004768371582,1.000000536441803,0.987869623655914,0.11397849462365592,3307624.5
between rounds,kalshi,KXBRPRES1R-26OCT04-LSIL,503,,,0.9920477137176938,0.007952286282306162,1690.010009765625
between rounds,polymarket,first_round_Flavio_Bolsonaro,42,,,0.9761904761904762,,
between rounds,polymarket,first_round_Lula,42,,,0.9761904761904762,,
between rounds,polymarket,main_Flávio_Bolsonaro,29760,,,0.8878360215053763,,
between rounds,polymarket,main_Luiz_Inácio_Lula_da_Silva,29760,,,0.9875,,
runoff pause,kalshi,KXBRPRES-26-LULA,115,0.9999990463256836,1.0000020265579224,0.591304347826087,1.0,327703.125
runoff pause,polymarket,main_Flávio_Bolsonaro,115,,,0.08695652173913043,,
runoff pause,polymarket,main_Luiz_Inácio_Lula_da_Silva,115,,,0.2782608695652174,,
runoff count,kalshi,KXBRPRES-26-LULA,148,0.9999990463256836,1.0000035762786865,0.22972972972972974,1.0,4209458.0
runoff count,polymarket,main_Flávio_Bolsonaro,148,,,0.1891891891891892,,
runoff count,polymarket,main_Luiz_Inácio_Lula_da_Silva,148,,,0.22972972972972974,,

